VisualArtifactSpec 1.0: Evaluating Visual Artifacts under Task Specifications

Visual artifact tasks test agents' ability to translate task specifications and source materials into outputs that meet practical needs. Evaluation across artifact families helps distinguish broadly applicable authoring capabilities from strengths confined to a particular medium. We introduce VisualArtifactSpec 1.0 (VAS), a benchmark of 211 creation and modification tasks spanning presentations, static graphics, animations and videos, and web interfaces. Each task specifies authoring objectives, source materials, constraints, and deliverables. Existing benchmarks provide limited support for systematically evaluating how authoring choices suit different audiences, purposes, and media across artifact families. VAS evaluates two aspects separately: Task Fulfillment verifies explicit requirements and applicable functionality, while Artifact Performance assesses Content, Organization, Visuals, and Delivery. Task-specific rating anchors instantiate shared criteria for the intended audience, purpose, and medium, with judgments grounded in source materials and artifact inspection records. We evaluate nine model-harness configurations on all 211 tasks. Overall scores range from 42.12 to 70.52, with Artifact Performance accounting for 73.4% of the gap between the highest- and lowest-scoring configurations.

==> anc/README.txt <==
VisualArtifactSpec 1.0 supplementary reproduction files

figure-reproduction/ contains the score snapshot and scripts for Figures 7-9
and the aggregate result tables. From that directory, run:
  python3 -m pip install -r figures/sources/requirements-results.txt
  python3 figures/sources/reproduce_results.py

The entry point validates the data checksum, reconstructs scores, checks the
homepage snapshot means, and writes the figures and aggregate CSV tables.
The 38-task display subset and exclusions are fixed in matched-task-selection.json.

metadata/task-purpose-mapping.json records the 211 public identifiers and
purpose assignments discussed in Appendix A.1.

The article compiles independently of these ancillary files. Its twelve figure
PDFs are provided in the submission's figures/processed/ directory.


==> anc/figure-reproduction/figures/data/README.txt <==
VisualArtifactSpec publication score snapshot

Canonical inputs: task-scores.csv and snapshot-metadata.json.
Each CSV row represents one model configuration evaluated on one task.
There are 9 configurations x 211 tasks = 1,899 rows; task IDs, artifact-family
assignments and available purpose labels are shared across configurations.

Fields
model, task: configuration name and task identifier.
family: Presentations, Static Graphics, Animations & Videos, or Web Interfaces.
purpose: task-level purpose label for 151 non-web tasks; blank for web tasks.
B: Task Fulfillment base score, [0, 50].
Delta: Artifact Performance adjustment, [-50, 50].
S: total score B + Delta.
Content, Organization, Visuals, Delivery: dimension points before weighting,
  each on [-50, 50]. Delta uses weights 0.25, 0.15, 0.50, 0.10, respectively.
CP, FN: percentage of passed acceptance groups in the applicable dimension;
  a blank denotes no applicable groups or no reported diagnostic value.
group_count, failed_groups: equal-weight TF group counts in item-level records.
  A group passes only when all of its child checks pass.
tf_passed_items, tf_item_count: binary item counts for the itemwise-TF variant.
C1-C3, O1-O3, V1-V9, D1-D3: raw AP ratings in {-3, -2, -1, 0, 1, 2, 3}.
  Their point map is {-50, -25, -10, 0, 10, 25, 50}. Criterion weights (percent
  of the total AP weight), in column order, are:
  9,9,7; 6,5,4; 5,8,7,5,7,6,3,3,6; 4,3,3.
source_kind: item_level or score_summary, identifying the input schema.
score_sha256: SHA-256 of the original score input, retained for traceability.

Numerical precision
Source precision is preserved. Score summaries can contain rounded components;
validation allows 0.011 points for S versus B+Delta and 0.021 for the weighted
AP components. Item-level score reconstruction uses a 1e-7 tolerance. Display
values are rounded only after averaging the task scores.

Full-dataset findings and display subset
Full dataset: 1,899 records. Overall scores range from 42.12 to 70.52; AP
accounts for 73.4% of the gap between the highest- and lowest-scoring
configurations. Figure 8 displays 38 fixed tasks (342 records), separately
described in matched-task-selection.json.
The display subset does not determine the main findings or overall means.

Reproduction
From the project directory, install figures/sources/requirements-results.txt
and run python3 figures/sources/reproduce_results.py. Generated JSON/CSV files
in this directory can be rebuilt from the canonical inputs. Input checksums
and numeric homepage references are in snapshot-metadata.json.


==> anc/figure-reproduction/figures/data/snapshot-metadata.json <==
{
  "snapshot_at": "2026-11-16T13:32:10.016137+00:00",
  "target_tasks": 211,
  "target_family_counts": {
    "Presentations": 47,
    "Static Graphics": 72,
    "Animations & Videos": 32,
    "Web Interfaces": 60
  },
  "models": [
    "DeepSeek",
    "Kimi K3",
    "Qwen",
    "Kimi K3.1 Pro",
    "Opus 5.5",
    "GPT-6.1 Sol (OSS)",
    "GPT-6 Astra (OSS)",
    "Sonnet (OSS)",
    "Gemini (OSS)"
  ],
  "grouping_revision": "cp-fn-objectives-v2-20261114",
  "rubric_version": "rubric-fully-refined-211-20261113",
  "scoring_versions": [
    "unified-211-signed-50-50-group-all-pass-nonlinear-v3"
  ],
  "source": "Project homepage score snapshot; all displayed means use observed 211-task records.",
  "homepage": "https://accio-lab.github.io/VisualArtifactSpec/",
  "homepage_leaderboard_sha256": "8346e18802e82f4a35139f6de5e067d1db3d12267218d21550444066b0b20b95",
  "task_scores_sha256": "d60fac44adfaac29c4ce1008d486f16718c771cf8c402f09dca54a68d539df48",
  "purpose_analysis_scope": "151 non-web tasks with the original analysis-purpose assignments; web coverage labels are not used for purpose-score comparisons.",
  "homepage_results": [
    {
      "model": "gpt-6-astra",
      "harness": "Codex CLI 0.166.0",
      "reasoning": "max",
      "total": 70.52045985111587,
      "base": 49.51406174685047,
      "adjustment": 21.006398104265404,
      "validTasks": 211,
      "cp": 99.10129216284119,
      "fn": 97.25793650793652,
      "content": 21.60568720379147,
      "organization": 22.748815165876778,
      "visuals": 20.14075829383886,
      "delivery": 21.222748815165875,
      "presentations": 71.7293215307773,
      "staticGraphics": 72.10248397435898,
      "animationsVideos": 71.40538194444444,
      "webInterfaces": 67.2031308043808
    },
    {
      "model": "gpt-6.1-sol",
      "harness": "Codex CLI 0.166.0",
      "reasoning": "max",
      "total": 69.37317977004712,
      "base": 49.396402518862274,
      "adjustment": 19.976777251184835,
      "validTasks": 211,
      "cp": 98.88656725233984,
      "fn": 96.5952380952381,
      "content": 21.299526066350715,
      "organization": 22.232227488151658,
      "visuals": 18.634597156398105,
      "delivery": 19.997630331753555,
      "presentations": 70.91807376179288,
      "staticGraphics": 70.95765372744539,
      "animationsVideos": 69.98486385233917,
      "webInterfaces": 65.93541255041255
    },
    {
      "model": "claude-opus-5.5",
      "harness": "Claude Code 2.1.89",
      "reasoning": "max",
      "total": 65.03273578150069,
      "base": 48.442214454486475,
      "adjustment": 16.59052132701422,
      "validTasks": 211,
      "cp": 97.15271644029366,
      "fn": 89.17460317460318,
      "content": 16.325118483412325,
      "organization": 19.612954186413905,
      "visuals": 15.307582938388624,
      "delivery": 19.135071090047393,
      "presentations": 66.5085229822253,
      "staticGraphics": 69.5282549820798,
      "animationsVideos": 67.71056166056167,
      "webInterfaces": 57.053905631405634
    },
    {
      "model": "kimi-k3.1-pro",
      "harness": "Kimi Code 2.5.3",
      "reasoning": "max",
      "total": 62.38314334808378,
      "base": 48.71802486467145,
      "adjustment": 13.66516587677725,
      "validTasks": 211,
      "cp": 97.8670853085699,
      "fn": 93.8452380952381,
      "content": 14.772511848341235,
      "organization": 18.56872037914692,
      "visuals": 11.265402843601896,
      "delivery": 15.540284360189574,
      "presentations": 62.832813772018696,
      "staticGraphics": 64.75230060103964,
      "animationsVideos": 60.957362502693385,
      "webInterfaces": 59.94832926332926
    },
    {
      "model": "deepseek-v4-1-flash",
      "harness": "DSH 0.2.2-rc.1",
      "reasoning": "max",
      "total": 60.03052528423422,
      "base": 47.61488547380768,
      "adjustment": 12.415639810426539,
      "validTasks": 211,
      "cp": 95.52992539531284,
      "fn": 91.26984126984127,
      "content": 10.507109004739336,
      "organization": 15.774091627172197,
      "visuals": 11.87298578199052,
      "delivery": 14.862559241706162,
      "presentations": 58.96772596625867,
      "staticGraphics": 61.682471263614836,
      "animationsVideos": 58.32069588397713,
      "webInterfaces": 59.792625254862095
    },
    {
      "model": "qwen3.8-max",
      "harness": "Claude Code 2.1.89",
      "reasoning": "xhigh",
      "total": 51.94572459484165,
      "base": 46.072738812851135,
      "adjustment": 5.872985781990521,
      "validTasks": 211,
      "cp": 93.06141834084477,
      "fn": 80.2261904761905,
      "content": 4.57914691943128,
      "organization": 9.530805687203792,
      "visuals": 4.358293838862559,
      "delivery": 11.19431279620853,
      "presentations": 52.15218215864748,
      "staticGraphics": 55.1201703367725,
      "animationsVideos": 52.26256280725853,
      "webInterfaces": 47.805684232921074
    },
    {
      "model": "kimi-k3",
      "harness": "Kimi Code 2.5.3",
      "reasoning": "max",
      "total": 50.7045846668864,
      "base": 45.21169367162574,
      "adjustment": 5.492890995260663,
      "validTasks": 211,
      "cp": 92.41821033988289,
      "fn": 71.6005291005291,
      "content": 5.203791469194313,
      "organization": 9.374407582938387,
      "visuals": 3.7028436018957342,
      "delivery": 9.343601895734597,
      "presentations": 52.61186014086185,
      "staticGraphics": 55.347237807747995,
      "animationsVideos": 51.37592266238019,
      "webInterfaces": 43.28132151230835
    },
    {
      "model": "gemini-4-argon",
      "harness": "Antigravity SDK 0.1.23",
      "reasoning": "high",
      "total": 47.278149173867256,
      "base": 45.023409837374366,
      "adjustment": 2.254739336492891,
      "validTasks": 211,
      "cp": 92.05608912540008,
      "fn": 71.25925925925925,
      "content": 0.3279620853080569,
      "organization": 7.540284360189573,
      "visuals": 0.09478672985781984,
      "delivery": 9.943127962085308,
      "presentations": 44.89810381068038,
      "staticGraphics": 50.047888663552364,
      "animationsVideos": 49.35557441005632,
      "webInterfaces": 44.71087052810737
    },
    {
      "model": "claude-sonnet-5",
      "harness": "Claude Code 2.1.89",
      "reasoning": "max",
      "total": 42.121404147552305,
      "base": 41.960977607267935,
      "adjustment": 0.16042654028436024,
      "validTasks": 211,
      "cp": 86.37819953284057,
      "fn": 58.982804232804234,
      "content": -0.08436018957345978,
      "organization": 3.3206951026856237,
      "visuals": -1.2876777251184834,
      "delivery": 3.272511848341232,
      "presentations": 44.12720777345308,
      "staticGraphics": 46.5529485138328,
      "animationsVideos": 42.82975882530352,
      "webInterfaces": 34.85454890625943
    }
  ]
}

==> anc/figure-reproduction/figures/data/task-scores.csv <==
model,task,family,purpose,B,Delta,S,Content,Organization,Visuals,Delivery,CP,FN,group_count,failed_groups,tf_passed_items,tf_item_count,C1,C2,C3,O1,O2,O3,V1,V2,V3,V4,V5,V6,V7,V8,V9,D1,D2,D3,source_kind,score_sha256
DeepSeek,artifactspec-P01,Presentations,Research Communication,50,13.649999999999999,63.65,14.2,13.333333333333334,14.2,10.0,100,,10,0,21,21,1,1,2,2,-1,2,2,1,-1,-1,2,2,2,2,2,2,1,-1,item_level,c0fc4e128255caca347c2c584861e29b583e2acf7faed3cebaccf5b56e0def55
Kimi K3,artifactspec-P01,Presentations,Research Communication,45.0,5.65,50.65,-4.4,16.666666666666668,5.0,17.5,90.0,,10,1,20,21,-1,-1,1,2,0,2,2,1,-1,-1,0,-1,2,0,2,2,0,2,item_level,9c2bf2b303e2fc6442cb1dc2bf06aa8d5f23cf1dcd13454450916b3dd22d0001
Qwen,artifactspec-P01,Presentations,Research Communication,50,6.25,56.25,4.4,20.0,1.1,16.0,100,,10,0,21,21,1,1,-1,2,1,2,1,0,-1,0,0,0,2,0,0,2,1,1,item_level,3b9d8f23490b401bc25169e8b0196984102f4dd9156a5a40953caa118fbbed8e
Kimi K3.1 Pro,artifactspec-P01,Presentations,Research Communication,50,11.8,61.8,7.0,25.0,9.1,17.5,100,,10,0,21,21,-1,1,2,2,2,2,2,1,-1,-1,2,-1,2,1,2,2,0,2,item_level,8c43715aedd2910d6a354a61fc198c5ff743ddb2365ade41036ad922942ab2eb
Opus 5.5,artifactspec-P01,Presentations,Research Communication,50,21.25,71.25,20.8,25.0,20.5,20.5,100,,10,0,21,21,2,2,1,2,2,2,1,2,1,2,2,2,2,1,2,2,1,2,item_level,33aadbe4f7a0572a438ed7f127e320418197ba5962350b3ecb58c88a24d683b8
GPT-6.1 Sol (OSS),artifactspec-P01,Presentations,Research Communication,50,23.2,73.2,25.0,25.0,22.9,17.5,100,,10,0,21,21,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,0,2,item_level,44e3740e1d4773a05e978813ebebfb507857f69df92e21a7eade146aaf17539f
GPT-6 Astra (OSS),artifactspec-P01,Presentations,Research Communication,50,21.400000000000002,71.4,25.0,25.0,18.7,20.5,100,,10,0,21,21,2,2,2,2,2,2,2,1,1,2,2,1,2,2,2,2,1,2,item_level,822235a1517c48af44b0efdf17d20c58e98adc80d9283dd136e512a64b235246
Sonnet (OSS),artifactspec-P01,Presentations,Research Communication,45.0,0.15000000000000002,45.15,-6.4,0.6666666666666666,1.9,7.0,90.0,,10,1,20,21,0,-1,-1,1,-1,0,1,0,-1,-1,0,-1,2,0,2,2,0,-1,item_level,ece8a44f21cc4dbe05056095919cea5e618b117bfea9e2c0fadfa7434217bd4a
Gemini (OSS),artifactspec-P01,Presentations,Research Communication,40.0,-3.55,36.45,-10.0,0.0,-5.6,17.5,80.0,,10,2,19,21,-1,-1,-1,0,0,0,-1,-1,-2,-1,0,0,2,0,0,2,0,2,item_level,16d8d2586b6329f484710011cbe74cbd36cf951a2a60fb84f77ccbd59cda39d3
DeepSeek,artifactspec-P02,Presentations,Decision Support,44.11764705882353,4.199999999999999,48.317647058823525,-10.0,15.666666666666666,6.1,13.0,88.23529411764706,,17,2,28,30,-1,-1,-1,2,2,-1,1,1,-2,-1,2,0,2,0,2,2,0,1,item_level,07b3a91c5057a8583cb18cab22bc6186d3ff243d1aeb3b7b9c5a09c2251d35d2
Kimi K3,artifactspec-P02,Presentations,Decision Support,44.11764705882353,4.2,48.31764705882353,2.6,7.333333333333333,2.3,13.0,88.23529411764706,,17,2,28,30,2,-1,-1,1,-1,2,2,0,-2,0,0,-1,2,0,2,2,0,1,item_level,b19c8415d7ab59632490546b17295c2dc787a7690b206babd9f48e8975d8debf
Qwen,artifactspec-P02,Presentations,Decision Support,47.05882352941176,4.45,51.508823529411764,2.6,14.0,2.0,7.0,94.11764705882352,,17,1,29,30,2,-1,-1,1,1,2,1,1,-2,-1,0,0,2,-1,2,2,0,-1,item_level,65bc3465f0ececf4682b2a644b4511b9f7f220b0dc04ec5b0f0b86e7f4487471
Kimi K3.1 Pro,artifactspec-P02,Presentations,Decision Support,50,11.85,61.85,2.8,10.666666666666666,15.6,17.5,100,,17,0,30,30,-1,1,1,2,1,-1,1,2,-1,2,2,0,2,2,2,2,0,2,item_level,f397d204e5f4df30dd1257218625b3831592e0c87c0702430c7d5bf89133d42e
Opus 5.5,artifactspec-P02,Presentations,Decision Support,50,18.599999999999998,68.6,20.8,25.0,15.2,20.5,100,,17,0,30,30,2,2,1,2,2,2,2,1,0,2,2,0,2,1,2,2,1,2,item_level,56167e925f78c2508dd6af35dbc793c94351e195ac12587d49443e7d140fcb97
GPT-6.1 Sol (OSS),artifactspec-P02,Presentations,Decision Support,47.05882352941176,19.000000000000004,66.05882352941177,19.6,25.0,16.6,20.5,94.11764705882352,,17,1,29,30,1,2,2,2,2,2,2,1,1,2,2,0,1,2,2,2,1,2,item_level,3045d7879a26b9516a4324749ebd4a7ff0d1933cd28fd29a2121c1279bc5c132
GPT-6 Astra (OSS),artifactspec-P02,Presentations,Decision Support,50,21.1,71.1,25.0,21.0,19.9,17.5,100,,17,0,30,30,2,2,2,2,2,1,2,2,1,2,2,0,2,2,2,2,0,2,item_level,39e0a003cdf1b84819f2d2d3b77827ce7a83272ffba984faa4976f672f266797
Sonnet (OSS),artifactspec-P02,Presentations,Decision Support,47.05882352941176,8.8,55.858823529411765,-4.4,25.0,9.7,13.0,94.11764705882352,,17,1,29,30,-1,-1,1,2,2,2,1,2,-1,-2,2,0,2,1,2,2,0,1,item_level,a7cb18393f1c4f63214415a2560f2d9a73e79f3940d3903e6884962b24cd6751
Gemini (OSS),artifactspec-P02,Presentations,Decision Support,47.05882352941176,-2.2,44.85882352941176,-1.6,0.6666666666666666,-6.4,13.0,94.11764705882352,,17,1,29,30,2,-1,-2,0,1,-1,-1,0,-2,-1,0,0,1,-2,0,2,0,1,item_level,ab136c0a98574b96dca61c424155fb9783015847ba32361563cbb82c157257ec
DeepSeek,artifactspec-P03,Presentations,Decision Support,50,22.299999999999997,72.3,20.8,25.0,21.7,25.0,100,,15,0,34,34,2,2,1,2,2,2,2,2,2,1,2,1,2,2,2,2,2,2,item_level,5cb1e5e9d121e1419d4d189e88537e0994b254c4795471db0072660635c83d0b
Kimi K3,artifactspec-P03,Presentations,Decision Support,46.666666666666664,20.700000000000003,67.36666666666667,19.6,18.333333333333332,21.1,25.0,93.33333333333333,,15,1,33,34,1,2,2,2,2,0,1,2,2,1,2,2,2,1,2,2,2,2,item_level,e1ce40ed4a8e5b3b44660e30efe08425d63b8ba9f226b4bd6ac83af3b8fb155b
Qwen,artifactspec-P03,Presentations,Decision Support,50,24.55,74.55,25.0,25.0,25.0,20.5,100,,15,0,34,34,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,item_level,3647df54f1625b564959d043f903a67c7445b1f370557459c8912e28de6140d4
Kimi K3.1 Pro,artifactspec-P03,Presentations,Decision Support,50,15.1,65.1,15.4,25.0,10.0,25.0,100,,15,0,34,34,2,1,1,2,2,2,1,0,2,1,0,0,2,0,2,2,2,2,item_level,69ee55b0d7eb3d969b796741131f3421591bdc7a689c546da598e86aafb3f7e4
Opus 5.5,artifactspec-P03,Presentations,Decision Support,50,24.7,74.7,20.8,25.0,25.0,32.5,100,,15,0,34,34,2,2,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,3,item_level,5a6f6e31f5351c68e3c2f6cecb7b3ce024707a1d18d048dd318bc1f261ee45f9
GPT-6.1 Sol (OSS),artifactspec-P03,Presentations,Decision Support,50,23.200000000000003,73.2,19.6,25.0,24.1,25.0,100,,15,0,34,34,2,1,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,d0a6023bb03f1de813654b531b736143ce13166b52df10de599e307b671b1c94
GPT-6 Astra (OSS),artifactspec-P03,Presentations,Decision Support,50,24.55,74.55,25.0,25.0,24.1,25.0,100,,15,0,34,34,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,b63d3dd6f020bcb15b2d6fa5dfd92cd16e1345b5778b56f849eb21d199ec196f
Sonnet (OSS),artifactspec-P03,Presentations,Decision Support,50,19.8,69.8,25.0,25.0,14.6,25.0,100,,15,0,34,34,2,2,2,2,2,2,1,2,2,1,0,2,2,1,0,2,2,2,item_level,87969de00787e108a4f65ca59db311dcc53a7699ce4da58f9561ae8585410530
Gemini (OSS),artifactspec-P03,Presentations,Decision Support,50,21.55,71.55,25.0,25.0,18.1,25.0,100,,15,0,34,34,2,2,2,2,2,2,1,1,1,2,2,2,2,1,2,2,2,2,item_level,f0f46d37f8d804017cdf25e21f38f92c44fe97dd8df9f45f7341273b2fd3b2d1
DeepSeek,artifactspec-P04,Presentations,Conceptual Understanding,50,15.65,65.65,12.4,25.0,13.5,20.5,100,,11,0,19,19,-1,2,2,2,2,2,2,2,-1,1,2,-1,2,1,2,2,2,1,item_level,d628c5b7739a0e2bfd01b2c88de5b18d6b0ebe2734f87ec51256fbb86a9599b8
Kimi K3,artifactspec-P04,Presentations,Conceptual Understanding,45.45454545454545,0.19999999999999973,45.654545454545456,-7.2,-2.6666666666666665,-0.2,25.0,90.9090909090909,,11,1,17,19,-1,-1,0,0,0,-1,0,0,0,1,0,-1,0,0,0,2,2,2,item_level,d9dd64aa40d9d1d17ac0e36073004348c9f0fdc935c75d969564ed7de2e75936
Qwen,artifactspec-P04,Presentations,Conceptual Understanding,50,10.6,60.6,12.6,25.0,2.4,25.0,100,,11,0,19,19,1,2,0,2,2,2,0,1,-1,1,0,0,1,1,0,2,2,2,item_level,38a1dfc1d3125c4a2af3966204be25de8510333c52beeb3ed8f2c5826daad361
Kimi K3.1 Pro,artifactspec-P04,Presentations,Conceptual Understanding,50.0,15.05,65.05,15.4,25.0,9.9,25.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,3b7c8e4de8debd881687f32637d9da6cbc1ed5952df19eb1446a5902fbefbe03
Opus 5.5,artifactspec-P04,Presentations,Conceptual Understanding,50,21.549999999999997,71.55,15.4,25.0,22.9,25.0,100,,11,0,19,19,1,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,8919f246f391351fb9d023311a2b33afad14ccd302b6d4d0d54dfe6cd60802f3
GPT-6.1 Sol (OSS),artifactspec-P04,Presentations,Conceptual Understanding,50,21.35,71.35,25.0,25.0,17.7,25.0,100,,11,0,19,19,2,2,2,2,2,2,2,1,-1,2,2,2,2,2,2,2,2,2,item_level,99d3bc489d87a0a07bfde710dc46555b1ec118c13ddee2320ab3e70b023dfb46
GPT-6 Astra (OSS),artifactspec-P04,Presentations,Conceptual Understanding,50,22.55,72.55,25.0,25.0,20.1,25.0,100,,11,0,19,19,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,51fd14e641e376f5cce0424900839410e8afe9abb88383dcf69f1335585becf9
Sonnet (OSS),artifactspec-P04,Presentations,Conceptual Understanding,50,6.45,56.45,7.2,6.0,2.5,25.0,100,,11,0,19,19,1,1,0,0,1,1,0,0,0,1,0,0,2,0,0,2,2,2,item_level,d55784ef5b829b033f969c44cd829964122bda9aaa63d387ebb5ca5de7dce2b8
Gemini (OSS),artifactspec-P04,Presentations,Conceptual Understanding,50,1.3000000000000003,51.3,-7.0,6.666666666666667,0.0,20.5,100,,11,0,19,19,-1,1,-2,0,0,2,-1,-1,-1,1,0,0,0,0,2,2,2,1,item_level,2989a1719559f19f775231b57b1a130f5261ceb28f1cb9ebbe7d2386d4d1b040
DeepSeek,artifactspec-P05,Presentations,Research Communication,46.15384615384615,4.6499999999999995,50.80384615384615,-10.0,14.0,8.7,7.0,92.3076923076923,,13,1,26,27,-1,-1,-1,1,1,2,1,1,-2,1,2,0,2,1,2,2,0,-1,item_level,a6befa0a72290804083668d1467bdcaba16be6f53b195d6e527aa7a4223e8393
Kimi K3,artifactspec-P05,Presentations,Research Communication,46.15384615384615,-3.1499999999999995,43.003846153846155,-15.4,-10.0,3.0,7.0,92.3076923076923,,13,1,26,27,-1,-2,-1,-1,-1,-1,1,0,-2,1,0,0,2,0,2,2,0,-1,item_level,b2b15febf292d57d54d658b1e29fb3aeaa1630094b611e1e353cfa5402a49893
Qwen,artifactspec-P05,Presentations,Research Communication,50,0.7499999999999999,50.75,-7.2,4.666666666666667,2.3,7.0,100,,13,0,27,27,-1,-1,0,1,1,-1,1,1,-1,-1,0,0,2,-1,1,2,0,-1,item_level,e9f6e3e74f64c92f09646689cfde2a1eca2463e8d09ccf40e2a54dd26a968553
Kimi K3.1 Pro,artifactspec-P05,Presentations,Research Communication,50,10.549999999999999,60.55,2.8,9.666666666666666,15.4,7.0,100,,13,0,27,27,1,-1,1,1,2,-1,2,1,1,2,2,-1,2,1,2,2,0,-1,item_level,6b83646adfddd67105393128b018b2c8989d7c3ac4bac96b5e2e7dd4bff4a01c
Opus 5.5,artifactspec-P05,Presentations,Research Communication,46.15384615384615,9.6,55.753846153846155,-10.0,20.0,14.7,17.5,92.3076923076923,,13,1,26,27,-1,-1,-1,2,1,2,2,2,-1,1,2,0,2,1,2,2,0,2,item_level,0f11dc5d5898924409b495a36ad59f6b799bc9d07c607ea66642ebab402056bd
GPT-6.1 Sol (OSS),artifactspec-P05,Presentations,Research Communication,50,17.55,67.55,15.4,25.0,16.7,16.0,100,,13,0,27,27,1,2,1,2,2,2,2,2,1,-1,2,1,2,1,2,2,1,1,item_level,ec9e6d80fbf3ed748739f0ad48ec0e22af5976a8c134a313d1ad0db2c959160b
GPT-6 Astra (OSS),artifactspec-P05,Presentations,Research Communication,50,17.0,67.0,15.4,-3.3333333333333335,23.2,20.5,100,,13,0,27,27,1,2,1,-1,1,-1,2,2,2,2,2,1,2,2,2,2,1,2,item_level,355baca26bf7d025afc2d72fba6caf8bfdf2b74aacbce9ab5fc20a301f096c49
Sonnet (OSS),artifactspec-P05,Presentations,Research Communication,46.15384615384615,-5.05,41.103846153846156,-15.4,-2.6666666666666665,-2.1,2.5,92.3076923076923,,13,1,26,27,-2,-1,-1,0,0,-1,0,0,-1,-1,0,-1,2,0,0,2,0,-2,item_level,da92020ca91d981bdcd110604b54e529da92f43e2df083490befa95aeba969ab
Gemini (OSS),artifactspec-P05,Presentations,Research Communication,46.15384615384615,-4.1499999999999995,42.003846153846155,-10.0,4.666666666666667,-6.1,7.0,92.3076923076923,,13,1,26,27,-1,-1,-1,1,1,-1,-1,-1,-2,0,0,0,2,-2,0,2,0,-1,item_level,33f9d327a5f624e4b8927b7702ae83139d3ddb58e568e45b7ef35e15f33891ba
DeepSeek,artifactspec-P07,Presentations,Promotion & Engagement,47.22222222222222,9.649999999999999,56.87222222222222,-10.0,25.0,15.4,7.0,94.44444444444444,,18,1,34,36,-1,-1,-1,2,2,2,2,2,1,1,2,0,2,2,0,2,0,-1,item_level,35fec3f0c7aee5fa6824df005c63a7438199d22a92f4fefdafd9bf3f2871006e
Kimi K3,artifactspec-P07,Presentations,Promotion & Engagement,47.22222222222222,1.95,49.172222222222224,-7.2,8.333333333333334,2.4,13.0,94.44444444444444,,18,1,35,36,-1,-1,0,0,2,0,2,-1,0,0,0,0,2,0,0,2,0,1,item_level,cc49b3f91abfaabf7b53805b2d442f62b02fc1e795a7ea0ec26b60dc4c0e1a0d
Qwen,artifactspec-P07,Presentations,Promotion & Engagement,44.44444444444444,3.1000000000000005,47.544444444444444,5.4,4.666666666666667,-2.0,20.5,88.88888888888889,,18,2,34,36,2,-1,0,1,1,-1,0,0,-1,0,0,-1,0,1,0,2,1,2,item_level,f9285dd8aef3fd6dfea31ece12bf560688b02d91f2130bddfba634cfa929ae2b
Kimi K3.1 Pro,artifactspec-P07,Presentations,Promotion & Engagement,50,18.0,68.0,25.0,20.0,14.0,17.5,100,,18,0,36,36,2,2,2,2,1,2,2,1,1,-1,2,0,2,2,2,2,0,2,item_level,4afcb72d010476e982c75f4585f29854dd71127bdaf983c88ffbf42607a9be2e
Opus 5.5,artifactspec-P07,Presentations,Promotion & Engagement,50,19.349999999999998,69.35,20.8,25.0,16.7,20.5,100,,18,0,36,36,2,2,1,2,2,2,1,1,0,2,2,2,2,1,2,2,1,2,item_level,823806589ee8cf647850fd3dd8234f92dff1b92fc56d675717acea7e11b8d4c5
GPT-6.1 Sol (OSS),artifactspec-P07,Presentations,Promotion & Engagement,50,24.1,74.1,25.0,25.0,24.1,20.5,100,,18,0,36,36,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,1,2,item_level,bdd35ee073a577f89796ec9003f0128d74af5445f454a9957b21a364b0ca0cc3
GPT-6 Astra (OSS),artifactspec-P07,Presentations,Promotion & Engagement,50,23.05,73.05,25.0,25.0,22.6,17.5,100,,18,0,36,36,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,0,2,item_level,b332f4010a5da584af32774530880b3d7623f8030c29f85ed19935640ce38db0
Sonnet (OSS),artifactspec-P07,Presentations,Promotion & Engagement,47.22222222222222,-5.3,41.922222222222224,-10.0,-6.0,-5.2,7.0,94.44444444444444,,18,1,34,36,-1,-1,-1,0,-1,-1,-1,-1,-1,0,0,-1,0,0,0,2,0,-1,item_level,273894bcf5abb90b80f3a35845b0ea38bdaada0266a5ad40a640794b3f58053e
Gemini (OSS),artifactspec-P07,Presentations,Promotion & Engagement,47.22222222222222,-2.45,44.77222222222222,-10.0,7.333333333333333,-3.5,7.0,94.44444444444444,,18,1,35,36,-1,-1,-1,1,1,0,0,0,-2,0,0,0,0,0,0,2,0,-1,item_level,82fc6f444d0386c209a01fa65f339016d6f04a992dd10c4c85331037713e0874
DeepSeek,artifactspec-P08,Presentations,Research Communication,50,12.900000000000002,62.900000000000006,20.8,19.0,5.6,20.5,100,,19,0,39,39,2,2,1,1,2,2,1,0,0,2,0,0,2,1,0,2,1,2,item_level,8a32d8e4031967377e151396b94d6782b180c099830cdc8d8b98ea951fe1a903
Kimi K3,artifactspec-P08,Presentations,Research Communication,47.368421052631575,10.1,57.46842105263158,20.8,19.0,2.7,7.0,94.73684210526315,,19,1,38,39,2,2,1,1,2,2,1,0,-1,2,0,0,0,1,0,2,0,-1,item_level,1cc8b4b091f03c6868a3be3e55eb6130b2d1b10c765503ffad42cc0f793a0db6
Qwen,artifactspec-P08,Presentations,Research Communication,50,8.45,58.45,12.6,19.0,3.5,7.0,100,,19,0,39,39,1,2,0,1,2,2,1,0,0,2,0,0,0,0,0,2,0,-1,item_level,c1ae762b8897bbb2133d2ac8a7940792aff106799230040f0b5fca84da4d202c
Kimi K3.1 Pro,artifactspec-P08,Presentations,Research Communication,50.0,16.15,66.15,20.8,25.0,11.2,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,236c828bcea73bd5f8ea78f0f87d246f1e7cea934c9eecf37fcbfb241fbc59dc
Opus 5.5,artifactspec-P08,Presentations,Research Communication,47.368421052631575,17.950000000000003,65.31842105263158,8.2,20.0,22.6,16.0,94.73684210526315,,19,1,38,39,-1,2,1,2,1,2,1,2,2,2,2,2,2,1,2,2,1,1,item_level,864ce1867164797cb71fe56756b4d2f4e657704de1b2641c6ff07cd235ee78f4
GPT-6.1 Sol (OSS),artifactspec-P08,Presentations,Research Communication,50,23.5,73.5,20.8,25.0,25.0,20.5,100,,19,0,39,39,2,2,1,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,item_level,47887a1b1133deb5b5092f657d563dcd6c2747eb5710c24a5a9f3d8aeff959a4
GPT-6 Astra (OSS),artifactspec-P08,Presentations,Research Communication,50,20.8,70.8,25.0,20.0,19.0,20.5,100,,19,0,39,39,2,2,2,2,1,2,1,2,2,1,2,0,2,2,2,2,1,2,item_level,22291e65e133790255f4c7901d72c61b4bd1667ae958557adfd0887907277a96
Sonnet (OSS),artifactspec-P08,Presentations,Research Communication,47.368421052631575,0.6999999999999998,48.06842105263158,-6.4,7.333333333333333,1.0,7.0,94.73684210526315,,19,1,38,39,0,-1,-1,1,1,0,0,0,0,1,0,0,0,0,0,2,0,-1,item_level,fb6bb27376c359d0a897c7829a51c0cedc31790a6670779d02dff0c77ff12ce4
Gemini (OSS),artifactspec-P08,Presentations,Research Communication,44.73684210526316,4.35,49.08684210526316,2.6,14.0,0.0,16.0,89.47368421052632,,19,2,37,39,2,-1,-1,1,1,2,-1,-1,-1,2,0,0,2,0,0,2,1,1,item_level,f751b22717becaaa6638902e1aee6606ea7812bb9b26fd27c822bcd94664f47e
DeepSeek,artifactspec-P09,Presentations,Promotion & Engagement,50,14.95,64.95,7.0,8.333333333333334,20.4,17.5,100,,12,0,31,31,0,0,2,0,2,0,2,2,1,0,2,2,2,2,2,2,0,2,item_level,ad8945538259a0474800b566ec70e154d97517873f186f11b12ab1c6f4741185
Kimi K3,artifactspec-P09,Presentations,Promotion & Engagement,50,9.5,59.5,0.0,8.333333333333334,15.0,7.5,100,,12,0,31,31,0,0,0,0,2,0,0,2,0,0,2,2,2,0,2,0,0,2,item_level,efc23115f6b555c6ea08cf09bffce40f41a03d1c355e9fc4d5e93e9dfc1e692c
Qwen,artifactspec-P09,Presentations,Promotion & Engagement,50,14.7,64.7,7.0,15.0,17.9,17.5,100,,12,0,31,31,0,0,2,0,2,2,0,2,1,0,2,2,2,2,2,2,0,2,item_level,418e76cdac18eca071141cc68f415e76bd70abf0c4e4bb8c21fb748e59ea36f8
Kimi K3.1 Pro,artifactspec-P09,Presentations,Promotion & Engagement,50,13.0,63.0,7.0,8.333333333333334,16.5,17.5,100,,12,0,31,31,0,0,2,0,2,0,0,2,0,0,2,2,2,2,2,2,0,2,item_level,09ecd74908c4d018599878cdfd179c7b24dc6831b631c93c6d432aac894131da
Opus 5.5,artifactspec-P09,Presentations,Promotion & Engagement,50,18.5,68.5,7.0,25.0,22.5,17.5,100,,12,0,31,31,0,0,2,2,2,2,2,2,2,0,2,2,2,2,2,2,0,2,item_level,b0a87f195fac6876c1e1508468424699c5062f5cb872565ef970cca9f1ea9296
GPT-6.1 Sol (OSS),artifactspec-P09,Presentations,Promotion & Engagement,50,18.5,68.5,7.0,25.0,22.5,17.5,100,,12,0,31,31,0,0,2,2,2,2,2,2,2,0,2,2,2,2,2,2,0,2,item_level,164cf33294e43df0d591194ba89e92fb52e8886ac3aa65786883a97cd345e0dd
GPT-6 Astra (OSS),artifactspec-P09,Presentations,Promotion & Engagement,50,20.75,70.75,16.0,25.0,22.5,17.5,100,,12,0,31,31,0,2,2,2,2,2,2,2,2,0,2,2,2,2,2,2,0,2,item_level,67f22fc4c33b001572aac6770931e8f87ffda8ffbf227794cc0b7d686d13e1ff
Sonnet (OSS),artifactspec-P09,Presentations,Promotion & Engagement,50,5.05,55.05,0.0,8.333333333333334,7.0,3.0,100,,12,0,31,31,0,0,0,0,2,0,0,2,0,0,0,2,0,0,0,0,0,1,item_level,0d745b7a9e2877b722feae3e07f726306c95ae84e08608e6450350a64916da5c
Gemini (OSS),artifactspec-P09,Presentations,Promotion & Engagement,50,13.0,63.0,7.0,8.333333333333334,16.5,17.5,100,,12,0,31,31,0,0,2,0,2,0,0,2,2,0,0,2,2,2,2,2,0,2,item_level,9049a2d9910b8902a51d9b4da3e5bb288dc7f42bf981db247847de43665af15f
DeepSeek,artifactspec-P10,Presentations,Conceptual Understanding,42.10526315789473,12.850000000000001,54.955263157894734,20.8,15.0,8.8,10.0,84.21052631578947,,19,3,46,49,2,2,1,1,2,1,2,2,-1,-2,2,-1,-1,2,2,2,1,-1,item_level,6623785b6015d36fa839b2493feb84bd62c71bd052167e982f8c0f71a7db94ba
Kimi K3,artifactspec-P10,Presentations,Conceptual Understanding,47.368421052631575,6.65,54.018421052631574,20.8,6.0,-3.0,20.5,94.73684210526315,,19,1,48,49,2,2,1,0,1,1,0,0,-1,-2,0,-1,2,1,0,2,2,1,item_level,d5160facadefe97de959b4e067c8a4d08a4cd6fcbfd64f69a88ae91800332bf7
Qwen,artifactspec-P10,Presentations,Conceptual Understanding,44.73684210526316,3.3000000000000003,48.036842105263155,7.0,4.0,-1.0,14.5,89.47368421052632,,19,2,47,49,1,-1,2,1,0,0,0,-1,-1,-1,0,0,-1,1,2,2,2,-1,item_level,506bf96d76b4e8498d7e6ee006019dda0950033eef894fcac85db0db68f60019
Kimi K3.1 Pro,artifactspec-P10,Presentations,Conceptual Understanding,47.368421052631575,12.7,60.06842105263158,25.0,16.0,5.2,14.5,94.73684210526315,,19,1,48,49,2,2,2,2,1,1,1,-1,-1,1,2,-1,-1,2,2,2,2,-1,item_level,ab91a61f805ef325e0b1da1c4c39badbbaae5e74dd2fc8a03f811ea7bb29bd04
Opus 5.5,artifactspec-P10,Presentations,Conceptual Understanding,50,19.3,69.3,19.6,15.0,19.3,25.0,100,,19,0,49,49,2,1,2,1,2,1,1,2,1,2,2,2,-1,2,2,2,2,2,item_level,0786bc5ddb8fed32186f1328ca6d2b28ce23d82c276c69e05d63d7102827665d
GPT-6.1 Sol (OSS),artifactspec-P10,Presentations,Conceptual Understanding,50,20.950000000000003,70.95,25.0,21.0,19.9,16.0,100,,19,0,49,49,2,2,2,2,2,1,2,2,2,2,2,0,-1,2,2,2,1,1,item_level,b517802b0d008ced75e08cdd7fdae10cdcc1dfb934c9e52dfb02949d8ec3ab3a
GPT-6 Astra (OSS),artifactspec-P10,Presentations,Conceptual Understanding,47.368421052631575,19.45,66.81842105263158,12.4,16.0,22.9,25.0,94.73684210526315,,19,1,46,49,-1,2,2,2,1,1,2,2,2,2,2,2,-1,2,2,2,2,2,item_level,4f4b52b271da7818f5d90f8d3d1b7399186038ef43da80d6226656a834ca919c
Sonnet (OSS),artifactspec-P10,Presentations,Conceptual Understanding,42.10526315789473,-0.10000000000000009,42.00526315789473,6.4,-0.6666666666666666,-5.2,10.0,84.21052631578947,,19,3,46,49,0,1,1,0,-1,1,0,-1,-1,-2,0,-1,2,0,0,2,1,-1,item_level,c5cdb457a196bd246bd047db648bf6d458b4b713ba38989145bc1fc2017d78f2
Gemini (OSS),artifactspec-P10,Presentations,Conceptual Understanding,42.10526315789473,-5.1,37.00526315789473,-10.0,3.3333333333333335,-8.2,10.0,84.21052631578947,,19,3,46,49,-1,-1,-1,1,-1,1,-2,0,-2,-1,0,-1,0,0,0,2,1,-1,item_level,637b08cf1767b25dcd2f9789d21b5fa466fa460e5c219b3fdd96167da4b60c8a
DeepSeek,artifactspec-P100,Animations & Videos,Conceptual Understanding,50,13.5,63.5,16.0,10.0,11.0,25.0,100,,21,0,59,59,0,2,2,0,1,2,0,1,-2,2,2,2,2,-1,2,2,2,2,item_level,de588e22f3dedc8334c1879f5612e1160bd01b5e3a3e97832c595c010de6a1c1
Kimi K3,artifactspec-P100,Animations & Videos,Conceptual Understanding,47.61904761904761,9.65,57.26904761904761,16.0,11.0,8.0,0.0,95.23809523809523,,21,1,58,59,0,2,2,0,2,1,2,0,-1,2,2,0,2,-1,0,0,1,-1,item_level,56e8c14c0231e5c1e18edbd06dfb60295e0e1bde2bcd697af5151b9812639bc4
Qwen,artifactspec-P100,Animations & Videos,Conceptual Understanding,50,7.7,57.7,16.0,6.666666666666667,2.4,15.0,100,,21,0,59,59,0,2,2,0,0,2,-1,0,0,2,0,0,2,-1,0,0,2,2,item_level,08e27f37d83cece16bff41c091101300ce42dc7c184ad5d98a364a169a6df154
Kimi K3.1 Pro,artifactspec-P100,Animations & Videos,Conceptual Understanding,50.0,16.5,66.5,16.0,19.0,14.3,25.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,91f3e970f906158e4a1039967caae4ae86f5857e1429513858cd3694264a457a
Opus 5.5,artifactspec-P100,Animations & Videos,Conceptual Understanding,50,17.85,67.85,16.0,19.0,17.0,25.0,100,,21,0,59,59,0,2,2,1,2,2,-1,2,1,1,2,2,2,1,2,2,2,2,item_level,e0c8cd4193044a471069b75047f616283a17e01298bb587699a482fc67a1d0e7
GPT-6.1 Sol (OSS),artifactspec-P100,Animations & Videos,Conceptual Understanding,50,20.5,70.5,16.0,25.0,20.5,25.0,100,,21,0,59,59,0,2,2,2,2,2,1,2,1,2,2,2,2,1,2,2,2,2,item_level,981907502e118e5f283d4c10f2cc0b2000e5be38dd997f9f7b91e5f8b0a0f1c4
GPT-6 Astra (OSS),artifactspec-P100,Animations & Videos,Conceptual Understanding,50,21.05,71.05,19.6,19.0,21.6,25.0,100,,21,0,59,59,1,2,2,1,2,2,0,2,2,2,2,2,2,1,2,2,2,2,item_level,9efa4c62a3af1c8154e484c07ce8654b5b9f79455375b94030918ba44322d32b
Sonnet (OSS),artifactspec-P100,Animations & Videos,Conceptual Understanding,47.61904761904761,3.1,50.719047619047615,5.4,6.666666666666667,1.5,0.0,95.23809523809523,,21,1,57,59,-1,2,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1,-1,item_level,539d55ea58d8b692e405ad0ae8d3917f98b0181051b8bdc2734022114f916068
Gemini (OSS),artifactspec-P100,Animations & Videos,Conceptual Understanding,50,10.5,60.5,15.4,14.0,5.0,20.5,100,,21,0,59,59,1,2,1,1,1,2,0,0,-1,2,0,0,2,-1,2,2,1,2,item_level,99b080753956af6da2a873ca223340a269ca3195fb02b0f0fe376ff8858e290f
DeepSeek,artifactspec-P106,Animations & Videos,Conceptual Understanding,50,17.85,67.85,15.2,25.0,16.5,20.5,100,,19,0,70,70,2,2,-1,2,2,2,1,2,-1,2,2,2,2,-1,2,2,1,2,item_level,234b3beeb6c1e48ee01855164c5d03ae3d38994c8ba4c3da3f0d300e36d7aff7
Kimi K3,artifactspec-P106,Animations & Videos,Conceptual Understanding,44.73684210526316,13.95,58.68684210526315,20.8,20.0,7.4,20.5,89.47368421052632,,19,2,67,70,2,2,1,2,1,2,1,-1,1,1,2,2,1,-2,0,2,1,2,item_level,4a1e5e6988a50d00ed75f090fe6f5d3aad2d18305956aa81a500301e0d3b0d90
Qwen,artifactspec-P106,Animations & Videos,Conceptual Understanding,39.473684210526315,-2.4499999999999997,37.02368421052631,-2.8,6.666666666666667,-6.3,4.0,78.94736842105263,,19,4,65,70,1,-1,-1,0,0,2,1,-2,0,0,0,-1,-1,-2,0,2,-1,-1,item_level,dd88e6d6397707b4adb27b32f312631b76929ed69aeb6c64b376aa40863c8bb0
Kimi K3.1 Pro,artifactspec-P106,Animations & Videos,Conceptual Understanding,44.74,16.65,61.39,20.8,25.0,12.2,16.0,89.47368421052632,,,,,,,,,,,,,,,,,,,,,,,,score_summary,c757d13225ab6598942ad239cd44aaad8f29542c83555bb20013cbe1e628c029
Opus 5.5,artifactspec-P106,Animations & Videos,Conceptual Understanding,50,22.9,72.9,20.8,25.0,22.9,25.0,100,,19,0,70,70,2,2,1,2,2,2,2,2,2,2,2,2,2,-1,2,2,2,2,item_level,92c03e82e3b8b5b5222d6e70c7e0a6b006b71b443760c47701d48fa0ac6d4352
GPT-6.1 Sol (OSS),artifactspec-P106,Animations & Videos,Conceptual Understanding,47.368421052631575,21.5,68.86842105263158,25.0,25.0,18.0,25.0,94.73684210526315,,19,1,69,70,2,2,2,2,2,2,2,2,-1,2,2,2,2,-1,2,2,2,2,item_level,0fee55a28e54b02f900cec2fd976f06888ee2ff96dd6a013879ada03e08f591a
GPT-6 Astra (OSS),artifactspec-P106,Animations & Videos,Conceptual Understanding,50,23.200000000000003,73.2,19.6,25.0,24.1,25.0,100,,19,0,70,70,1,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,f1243527cab0466b05a42b3956c85d2d72f1ca9f46d397e9aab76c786f60ecd6
Sonnet (OSS),artifactspec-P106,Animations & Videos,Conceptual Understanding,44.73684210526316,-3.3499999999999996,41.386842105263156,0.8,0.0,-9.1,10.0,89.47368421052632,,19,2,68,70,0,1,-1,0,0,0,-1,-2,-2,0,0,0,0,-1,0,2,1,-1,item_level,2a80f48eb8ef0fd8fcb10ae8653b70d1530d0172e69425b13ae12647fcb18b08
Gemini (OSS),artifactspec-P106,Animations & Videos,Conceptual Understanding,44.73684210526316,-1.9000000000000004,42.83684210526316,-2.8,6.666666666666667,-6.4,10.0,89.47368421052632,,19,2,67,70,1,-1,-1,0,0,2,0,-2,-1,-1,0,0,2,-2,0,2,1,-1,item_level,9bcb4a4bc7776375beccc07f5670eb5263e42b073cc790f541659ef9788e7f1d
DeepSeek,artifactspec-P107,Presentations,Conceptual Understanding,47.368421052631575,10.65,58.018421052631574,2.8,16.0,11.0,20.5,94.73684210526315,,19,1,57,58,1,-1,1,2,1,1,1,1,0,1,2,-1,2,1,2,2,2,1,item_level,534644d43bac8892a700fb14f53628b60fcfedf70bb114ef99c194e93dac74cc
Kimi K3,artifactspec-P107,Presentations,Conceptual Understanding,50,6.200000000000001,56.2,9.8,15.0,-1.1,20.5,100,,19,0,58,58,1,2,-1,1,2,1,0,-1,-1,1,0,-1,2,1,0,2,2,1,item_level,f1d2d6b49476baa9cffda314d235730b114cf6cf27e9d11ff3a39dec61fef507
Qwen,artifactspec-P107,Presentations,Conceptual Understanding,47.368421052631575,-0.10000000000000009,47.268421052631574,-3.6,6.666666666666667,-3.6,16.0,94.73684210526315,,19,1,57,58,0,-1,0,1,0,1,0,0,-1,-1,0,-1,0,0,0,2,1,1,item_level,cc1411d51ff2523d1890e0caca7df6c94992e3f619b37af8a4a367394118a239
Kimi K3.1 Pro,artifactspec-P107,Presentations,Conceptual Understanding,50.0,14.1,64.1,15.4,21.0,10.1,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,3fab04c5dbcb8f677ed838872e42e89ed358e1d021b510ef9642158eb00565f9
Opus 5.5,artifactspec-P107,Presentations,Conceptual Understanding,50,19.049999999999997,69.05,20.8,25.0,15.2,25.0,100,,19,0,58,58,2,2,1,2,2,2,2,2,1,-1,2,-1,2,2,2,2,2,2,item_level,9fb27d3c2417e956d3a8752de5c0ad60085f2ba274ce8d4538a146b1320b97fd
GPT-6.1 Sol (OSS),artifactspec-P107,Presentations,Conceptual Understanding,50,22.75,72.75,25.0,21.0,21.7,25.0,100,,19,0,58,58,2,2,2,2,2,1,1,2,2,2,2,1,2,2,2,2,2,2,item_level,4f70da601d822182617a2af77bd0be3ead98eaa3a6678a684a6bbd9059988851
GPT-6 Astra (OSS),artifactspec-P107,Presentations,Conceptual Understanding,50,24.25,74.25,25.0,25.0,23.5,25.0,100,,19,0,58,58,2,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,item_level,a2b93b4a0fc1bff69f54d56e9d1232bfd4fca3affce4e0423ed728b6c8174050
Sonnet (OSS),artifactspec-P107,Presentations,Conceptual Understanding,44.73684210526316,-3.3499999999999996,41.386842105263156,4.4,4.0,-10.1,0.0,89.47368421052632,,19,2,54,58,1,1,-1,2,-1,-1,-1,-1,-1,-2,0,-2,0,-1,0,0,1,-1,item_level,e5009000f7472c7fa9b68b723b315fa1f5fab8d33c984c608f28f525aa7c3fe1
Gemini (OSS),artifactspec-P107,Presentations,Conceptual Understanding,50,4.9,54.9,5.6,10.0,0.8,16.0,100,,19,0,58,58,1,2,-2,1,1,1,0,0,-2,1,0,-1,2,0,2,2,1,1,item_level,d28a4fa40e75571db7bee1e4af812b1d86f717b8b29f0242d91c5a78ce7517de
DeepSeek,artifactspec-P109,Static Graphics,Practical Guidance,47.368421052631575,10.350000000000001,57.71842105263158,8.2,3.3333333333333335,11.5,20.5,94.73684210526315,,19,1,62,63,-1,2,1,1,-1,1,2,-1,-2,2,2,2,2,1,2,2,2,1,item_level,bfe26bba65c5dda7c14eed9d7f8b2a1f1a2e3a832774a467f69923a9be32c709
Kimi K3,artifactspec-P109,Static Graphics,Practical Guidance,47.368421052631575,8.8,56.16842105263157,20.8,10.0,1.0,16.0,94.73684210526315,,19,1,62,63,2,2,1,1,1,1,1,0,-2,-1,0,0,2,0,2,2,1,1,item_level,912a13d98245e0a875c79997ce1f9ecba27fb66954f37f68c0ba91fa9e1f12ae
Qwen,artifactspec-P109,Static Graphics,Practical Guidance,47.368421052631575,2.9,50.268421052631574,-4.4,10.0,3.0,10.0,94.73684210526315,,19,1,62,63,-1,-1,1,1,1,1,1,0,-2,1,0,0,2,0,2,2,1,-1,item_level,27a77fee495df7663f99b1a7c5be4ef3bdae97231d8f6aebbe5f50f8749bf8dd
Kimi K3.1 Pro,artifactspec-P109,Static Graphics,Practical Guidance,47.37,12.0,59.37,15.4,10.0,9.2,20.499999999999996,94.73684210526316,,,,,,,,,,,,,,,,,,,,,,,,score_summary,3a08308835836eba6845c9f2736684ca7568b126ea38109d72953e1a8a610a14
Opus 5.5,artifactspec-P109,Static Graphics,Practical Guidance,47.368421052631575,16.15,63.518421052631574,18.0,14.0,14.1,25.0,94.73684210526315,,19,1,62,63,2,2,0,1,1,2,2,1,-2,2,2,2,2,0,2,2,2,2,item_level,07d0b4692359d652ea1271019fa32df7d63d2e6edfeeef768a7ca9b8182967b4
GPT-6.1 Sol (OSS),artifactspec-P109,Static Graphics,Practical Guidance,50,19.3,69.3,25.0,15.0,16.6,25.0,100,,19,0,63,63,2,2,2,1,2,1,2,1,1,2,2,0,2,1,2,2,2,2,item_level,91e2141d40f3151028441084acf189dcdb195e4e8afd625178142e11be133611
GPT-6 Astra (OSS),artifactspec-P109,Static Graphics,Practical Guidance,50,21.7,71.7,25.0,15.0,21.4,25.0,100,,19,0,63,63,2,2,2,1,2,1,2,2,1,2,2,2,2,0,2,2,2,2,item_level,c0a836a821db5b6fd87e29795c8df3f13ffb0e09a9cfd94d55653ec098f1bd40
Sonnet (OSS),artifactspec-P109,Static Graphics,Practical Guidance,42.10526315789473,-5.65,36.455263157894734,-6.4,4.0,-7.9,-7.0,84.21052631578947,,19,3,60,63,0,-1,-1,1,0,0,0,-1,-2,-1,0,-1,-1,0,0,-1,0,-1,item_level,7ffdfa496c1e88d087ab73de41dfa39159c533e0e4cf61702823f6cdc57c8c16
Gemini (OSS),artifactspec-P109,Static Graphics,Practical Guidance,44.73684210526316,-2.5999999999999996,42.136842105263156,-10.0,2.6666666666666665,-3.9,14.5,89.47368421052632,,19,2,61,63,-1,-1,-1,0,0,1,0,0,-3,-1,1,0,2,0,1,2,2,-1,item_level,66a0ecc0fd4b8e140f42a101c0a24cc29ac82f6865268d73e26d9c6777afd3ca
DeepSeek,artifactspec-P11,Static Graphics,Conceptual Understanding,50,13.0,63.0,5.4,25.0,11.7,20.5,100,,10,0,20,20,-1,2,0,2,2,2,2,1,1,0,2,-1,-1,2,2,2,2,1,item_level,dec39f6212276af0785df1563dec22877a59fc6ca0b70b7e69e2c3051e5f8d04
Kimi K3,artifactspec-P11,Static Graphics,Conceptual Understanding,50,12.2,62.2,9.8,25.0,7.0,25.0,100,,10,0,20,20,1,2,-1,2,2,2,1,-1,0,2,0,0,2,1,2,2,2,2,item_level,82b3ff598ae9bddda80c49bfd0d556ae45aead573e2d83f47846651b6ef2aacb
Qwen,artifactspec-P11,Static Graphics,Conceptual Understanding,45.0,12.8,57.8,-2.8,25.0,15.4,20.5,90.0,,10,1,19,20,1,-1,-1,2,2,2,2,2,1,1,1,0,2,1,2,2,2,1,item_level,5bda9d77aec80da3bdbd0e966f9f0da3e8f5f486fc97b0dc22c9ccbd383e743f
Kimi K3.1 Pro,artifactspec-P11,Static Graphics,Conceptual Understanding,50.0,16.75,66.75,15.4,25.0,13.3,25.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,a17d752f95ea523afc8e38774e25d4ceab72d16cfc70ff27c0ad2e396977472f
Opus 5.5,artifactspec-P11,Static Graphics,Conceptual Understanding,50,22.55,72.55,15.2,25.0,25.0,25.0,100,,10,0,20,20,2,2,-1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,b9bb292002602fb817227572ce5e7ef3f5c8f578e22acd317cf5833474e47f3e
GPT-6.1 Sol (OSS),artifactspec-P11,Static Graphics,Conceptual Understanding,50,22.6,72.6,15.4,25.0,25.0,25.0,100,,10,0,20,20,1,2,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,9c6f08b2920fa66df1154f23bbcccfebecfe1c0f6c9d15c984cf39c8280d78c3
GPT-6 Astra (OSS),artifactspec-P11,Static Graphics,Conceptual Understanding,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,10,0,20,20,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,b6d2af16bd15da4856f31f21d64c5bdd4ca8aa940da37d70b6ee864dc9771320
Sonnet (OSS),artifactspec-P11,Static Graphics,Conceptual Understanding,45.0,-1.15,43.85,-4.4,-6.0,-1.8,17.5,90.0,,10,1,19,20,-1,-1,1,0,-1,-1,1,-1,-1,-1,0,-1,0,-1,2,2,0,2,item_level,712f19717875f43aa252552f9cbd60196b566b414fe493a58d49a1be578f0772
Gemini (OSS),artifactspec-P11,Static Graphics,Conceptual Understanding,45.0,2.45,47.45,-10.0,4.0,4.6,20.5,90.0,,10,1,19,20,-1,-1,-1,1,0,0,0,1,-1,-1,0,2,-1,0,2,2,2,1,item_level,ae98b709ca83d309ca773cb26e51a736cbc51d6ca26dcc82fa550ba8242167c9
DeepSeek,artifactspec-P110,Presentations,Decision Support,50,13.55,63.55,10.0,14.0,13.8,20.5,100,,16,0,53,53,1,1,1,1,1,2,1,1,-1,1,2,2,2,1,2,2,1,2,item_level,ca031af79f900f78e28382e8acbae3c2ed027fc47dfb45ffa5c30e2f783c525b
Kimi K3,artifactspec-P110,Presentations,Decision Support,50,-2.25,47.75,-10.0,-2.0,1.7,-3.0,100,,16,0,53,53,-1,-1,-1,1,-1,-1,1,0,-1,0,0,0,2,1,0,0,0,-1,item_level,bdb72c233fc6753283a70277e0d88328241defbb2767716aea8ffbdb3f474b32
Qwen,artifactspec-P110,Presentations,Decision Support,43.75,6.2,49.95,8.2,10.0,2.7,13.0,87.5,,16,2,51,53,2,-1,1,1,1,1,1,0,-1,1,0,0,2,1,0,2,0,1,item_level,a51ac3e8d188fb01429a316f946dee3dc4e765d7ef429a4554d751474d51972a
Kimi K3.1 Pro,artifactspec-P110,Presentations,Decision Support,50.0,11.85,61.85,10.0,20.0,9.5,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,2212b8502357a7bb32d5175b45f59c00bf8eabf8ee9fdd458fae3e221a182ffe
Opus 5.5,artifactspec-P110,Presentations,Decision Support,50,13.55,63.55,8.2,14.0,14.7,20.5,100,,16,0,53,53,-1,2,1,1,1,2,1,2,-1,2,2,2,2,1,0,2,1,2,item_level,5419598a756d12bd39e7ba30e4b9a1801ef90c50922e24437800e571556b153a
GPT-6.1 Sol (OSS),artifactspec-P110,Presentations,Decision Support,50,22.3,72.3,25.0,25.0,20.5,20.5,100,,16,0,53,53,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,1,2,item_level,4ea2330c21768e9fcc148da3b2550c5127c68fe161a2f3be9d20db197d4a5e66
GPT-6 Astra (OSS),artifactspec-P110,Presentations,Decision Support,50,23.2,73.2,25.0,20.0,22.9,25.0,100,,16,0,53,53,2,2,2,2,1,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,66408d6167b4cd1cea1140bc0f26da759b10d727d093c24201c426a66e095a71
Sonnet (OSS),artifactspec-P110,Presentations,Decision Support,43.75,-1.7499999999999996,42.0,-10.0,0.6666666666666666,-0.1,7.0,87.5,,16,2,50,53,-1,-1,-1,1,-1,0,1,0,-1,0,0,-1,2,0,0,2,0,-1,item_level,7a60daba15ca4a6073964b2d8f84ebb5b9010435251e2267e3ae8053f2c22eb0
Gemini (OSS),artifactspec-P110,Presentations,Decision Support,46.875,-0.09999999999999998,46.775,-6.4,10.0,-1.4,7.0,93.75,,16,1,52,53,0,-1,-1,1,1,1,-1,0,-2,1,0,0,2,1,0,2,0,-1,item_level,dfc78172bea928fbf3f68931864a77a37e5f497b3f0379c2c8af430b97a6922f
DeepSeek,artifactspec-P111,Static Graphics,Public Information,47.5,13.55,61.05,20.8,15.0,9.6,13.0,95.0,,20,1,56,57,2,2,1,0,2,2,1,1,-2,2,2,0,2,0,2,2,0,1,item_level,44e739776f74ccac1705943946150bb0667769e6867e1fca9f0f03ab67f4589b
Kimi K3,artifactspec-P111,Static Graphics,Public Information,47.5,11.15,58.65,20.8,15.0,4.8,13.0,95.0,,20,1,56,57,2,2,1,0,2,2,2,0,-2,2,0,-1,2,0,2,2,0,1,item_level,398fd1abdff604832204492e2e5570356311512445b904a91978817264d1e6bf
Qwen,artifactspec-P111,Static Graphics,Public Information,47.5,3.0,50.5,2.8,-3.3333333333333335,1.5,20.5,95.0,,20,1,55,57,1,-1,1,0,-1,0,2,0,-2,2,0,0,0,0,0,2,2,1,item_level,3868acd13605af4564ed1a3352d107fb0927f660029e46df6be68c319ae499fc
Kimi K3.1 Pro,artifactspec-P111,Static Graphics,Public Information,47.5,13.7,61.2,20.8,19.0,8.1,16.0,95.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,18bcc37510f18d11acb9e47c7cbfcaa7623d08f07eced3839b448100aa2c073e
Opus 5.5,artifactspec-P111,Static Graphics,Public Information,50,20.3,70.3,25.0,25.0,15.6,25.0,100,,20,0,57,57,2,2,2,2,2,2,2,1,-2,2,2,2,2,2,2,2,2,2,item_level,2f8e1e3446ec3e23a31a1c7fa207ebcd212012416a550e144388c05c047d8ad6
GPT-6.1 Sol (OSS),artifactspec-P111,Static Graphics,Public Information,50,21.05,71.05,25.0,25.0,17.1,25.0,100,,20,0,57,57,2,2,2,2,2,2,2,2,-1,2,2,0,2,2,2,2,2,2,item_level,c13c1697a56ad36db3ce9a24ba88e0d69df77298b6ef709899b21bad301fabf1
GPT-6 Astra (OSS),artifactspec-P111,Static Graphics,Public Information,50,20.8,70.8,25.0,25.0,18.6,15.0,100,,20,0,57,57,2,2,2,2,2,2,1,2,-1,2,2,2,2,2,2,0,2,2,item_level,c02dacb1aefe67b66a74a00b4950dee91aa7b450390130a1214108018399ca37
Sonnet (OSS),artifactspec-P111,Static Graphics,Public Information,47.5,-5.1499999999999995,42.35,2.8,-3.3333333333333335,-10.1,-3.0,95.0,,20,1,55,57,1,-1,1,0,-1,0,-1,-1,-3,2,0,-2,0,0,0,0,0,-1,item_level,15fdf8a722d19e426fe7f0fdba49ef3caf13f8b247bf9fd31d9d290b37b9d1b9
Gemini (OSS),artifactspec-P111,Static Graphics,Public Information,47.5,3.450000000000001,50.95,9.8,14.0,-5.1,14.5,95.0,,20,1,56,57,1,2,-1,1,1,2,1,-1,-3,1,0,0,2,0,0,2,2,-1,item_level,820ef151d5667280d4e00568d4a6bd5dae2afb57ba4ce64230e5fc43c3dbe080
DeepSeek,artifactspec-P112,Animations & Videos,Conceptual Understanding,47.22222222222222,14.7,61.92222222222222,15.2,25.0,10.2,20.5,94.44444444444444,,18,1,77,78,2,2,-1,2,2,2,1,1,-1,2,2,0,1,-1,2,2,2,1,item_level,2f6de250e54320893164b3fd4a2a68e1ba429225f682e42da6c3ccbefdd54c09
Kimi K3,artifactspec-P112,Animations & Videos,Conceptual Understanding,47.22222222222222,5.9,53.12222222222222,2.6,16.666666666666668,2.3,16.0,94.44444444444444,,18,1,76,78,2,-1,-1,2,0,2,1,-1,-1,-1,2,-1,2,-2,2,2,1,1,item_level,0003861da7a2e5268fc0d9bf947e804932d0764dc8295bd6bdbe75bdb80b205e
Qwen,artifactspec-P112,Animations & Videos,Conceptual Understanding,47.22222222222222,9.6,56.82222222222222,20.8,25.0,3.3,-10.0,94.44444444444444,,18,1,77,78,2,2,1,2,2,2,-1,0,-1,2,2,-1,2,-1,0,-1,-1,-1,item_level,f464048888c6f228a38b3fb398c34b20d234adf24fac38768e33b949125e425a
Kimi K3.1 Pro,artifactspec-P112,Animations & Videos,Conceptual Understanding,47.22222222222222,16.65,63.87222222222222,20.8,25.0,11.3,20.5,94.44444444444444,,18,1,77,78,2,2,1,2,2,2,1,1,0,2,2,-1,2,-1,2,2,1,2,item_level,89209105c999422dfec6ba3209b6d915247ede0d3fbc3add7f48decc37ee915b
Opus 5.5,artifactspec-P112,Animations & Videos,Conceptual Understanding,47.22222222222222,17.3,64.52222222222223,2.6,25.0,20.8,25.0,94.44444444444444,,18,1,77,78,-1,2,-1,2,2,2,2,2,1,2,2,2,2,-1,2,2,2,2,item_level,512e26f81ca334cdc34cfd28744e6baeb8e7eaef6a5473078992b19bde8db782
GPT-6.1 Sol (OSS),artifactspec-P112,Animations & Videos,Conceptual Understanding,50,19.0,69.0,20.8,25.0,15.1,25.0,100,,18,0,78,78,2,2,1,2,2,2,1,2,1,2,2,-1,2,-1,2,2,2,2,item_level,4af7bc7b6e506dbbc43b52e04a8dfe857b4a961df2d08e41aaab217a0625d11d
GPT-6 Astra (OSS),artifactspec-P112,Animations & Videos,Conceptual Understanding,47.22222222222222,19.75,66.97222222222223,20.8,25.0,16.6,25.0,94.44444444444444,,18,1,77,78,2,2,1,2,2,2,2,2,1,2,2,-1,2,-1,2,2,2,2,item_level,f444e6983d24cfd9175f2c16d4041f80dc1852b9914f9cd10b4ea8770cdd2ef0
Sonnet (OSS),artifactspec-P112,Animations & Videos,Conceptual Understanding,38.88888888888889,-3.5,35.38888888888889,0.8,-2.6666666666666665,-6.6,0.0,77.77777777777779,,18,4,74,78,0,1,-1,0,0,-1,0,0,-1,-2,0,-1,0,-2,0,0,1,-1,item_level,a03ece95e02a7d9ed664a53af9cda265c890657d9c280c32dbaf8bd8a73fa47c
Gemini (OSS),artifactspec-P112,Animations & Videos,Conceptual Understanding,47.22222222222222,7.5,54.72222222222222,15.2,20.0,-2.7,20.5,94.44444444444444,,18,1,77,78,2,2,-1,2,1,2,-1,-1,-2,2,0,0,2,-1,0,2,1,2,item_level,f28998c76704c7f5f42a25ae3e3fc2b939e193a14e615a7987dc937f322f814b
DeepSeek,artifactspec-P113,Presentations,Decision Support,36.666666666666664,13.100000000000001,49.766666666666666,2.8,19.0,17.1,10.0,73.33333333333333,,15,4,50,54,1,-1,1,1,2,2,2,2,-2,2,2,2,2,1,2,2,1,-1,item_level,6036e8df5540d3164998ea0ccd283a2b1226b9eae4b1ba5fe9ff73b35b550cdc
Kimi K3,artifactspec-P113,Presentations,Decision Support,50,14.05,64.05,20.8,20.0,8.8,14.5,100,,15,0,54,54,2,2,1,2,1,2,2,1,-1,1,0,0,2,1,2,2,2,-1,item_level,9375b350d066ab1d8eb91e9679b872de4423a25b26675aea36756661c5d5fa84
Qwen,artifactspec-P113,Presentations,Decision Support,40.0,2.45,42.45,-9.8,19.0,2.1,10.0,80.0,,15,3,51,54,-1,-2,1,1,2,2,1,0,-2,2,0,0,2,1,0,2,1,-1,item_level,3b213cb1395dede0bbf914eda6dfeba898a885b8ba606a1cd2da1c152b0d714d
Kimi K3.1 Pro,artifactspec-P113,Presentations,Decision Support,46.67,15.0,61.67,10.0,25.0,14.3,16.0,93.33333333333333,,,,,,,,,,,,,,,,,,,,,,,,score_summary,913d2fb989b2ffd8c6946d6cb66e23d0a79c0be68c2533e1ab9e9fac57fcceb1
Opus 5.5,artifactspec-P113,Presentations,Decision Support,50,22.45,72.45,20.8,25.0,22.0,25.0,100,,15,0,54,54,2,2,1,2,2,2,2,2,1,2,2,2,2,1,2,2,2,2,item_level,c46b19d111704aadd33e93b6ebf4e7931d96f0fc8da826a21a70b277659fd06d
GPT-6.1 Sol (OSS),artifactspec-P113,Presentations,Decision Support,50,22.3,72.3,25.0,25.0,19.6,25.0,100,,15,0,54,54,2,2,2,2,2,2,2,1,1,2,2,2,2,1,2,2,2,2,item_level,0292480639193677f2a62b892faf56c3ffccfbe2a1e4c54552c9a9f94bfeef1f
GPT-6 Astra (OSS),artifactspec-P113,Presentations,Decision Support,50,20.650000000000002,70.65,19.6,25.0,19.9,20.5,100,,15,0,54,54,1,2,2,2,2,2,2,2,1,2,2,0,2,2,2,2,1,2,item_level,8fa67c28b5feb441dbb1d28a4516586efea5e7d65565ef476363051b658021e8
Sonnet (OSS),artifactspec-P113,Presentations,Decision Support,43.333333333333336,-0.75,42.583333333333336,-7.2,4.666666666666667,-1.3,10.0,86.66666666666667,,15,2,52,54,-1,-1,0,1,1,-1,0,-1,-1,-1,0,0,2,0,1,2,1,-1,item_level,5fdc5c70072a5c14d8f716d9b5dd99b0b191f82dcbabae97527b18c4c6aa26b6
Gemini (OSS),artifactspec-P113,Presentations,Decision Support,46.666666666666664,-2.45,44.21666666666666,-10.0,10.0,-5.5,13.0,93.33333333333333,,15,1,53,54,-1,-1,-1,0,1,2,-1,0,-2,-1,0,0,2,-2,0,2,0,1,item_level,2a4b1dd71e712316715933036e351ac45b31fde08d3e6874721f1f61d031b667
DeepSeek,artifactspec-P114,Static Graphics,Promotion & Engagement,50,7.75,57.75,15.2,10.0,1.7,16.0,100,,16,0,53,53,2,2,-1,0,1,2,1,-1,-2,2,0,-1,2,0,2,2,1,1,item_level,02413d31c9392d39d6b35a137055471bcf2f155277bd57a07ce8ce50e5970648
Kimi K3,artifactspec-P114,Static Graphics,Promotion & Engagement,46.875,3.75,50.625,6.2,3.3333333333333335,2.5,4.5,93.75,,16,1,52,53,0,2,-1,0,1,0,0,-1,-1,2,0,0,0,0,2,0,2,-1,item_level,75a01c8fb03c3b82cb839053f9632cb92fa9475a89f7dfe730a483feccb9a247
Qwen,artifactspec-P114,Static Graphics,Promotion & Engagement,50,5.6,55.6,4.4,10.666666666666666,3.8,10.0,100,,16,0,53,53,1,1,-1,1,0,2,2,-1,-2,2,0,0,2,-1,2,2,1,-1,item_level,8ebab738477edf755b9ab5558e3e72a1932186fa2ac86497badf9b1a2cc362c7
Kimi K3.1 Pro,artifactspec-P114,Static Graphics,Promotion & Engagement,50.0,12.45,62.45,15.4,14.000000000000002,9.8,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,8b8150775d7bd77788909060a73290eae7e71686a90b4585b3d19dab39e603f3
Opus 5.5,artifactspec-P114,Static Graphics,Promotion & Engagement,50,18.45,68.45,15.4,20.0,18.2,25.0,100,,16,0,53,53,1,2,1,2,1,2,2,1,0,2,2,2,2,1,2,2,2,2,item_level,ecb066f4237906787692830169fd9062560313fdeaf6f95bf8cf4a52a3ca9d15
GPT-6.1 Sol (OSS),artifactspec-P114,Static Graphics,Promotion & Engagement,50,21.45,71.45,19.6,25.0,21.5,20.5,100,,16,0,53,53,1,2,2,2,2,2,2,2,0,2,2,2,2,2,2,2,1,2,item_level,950c609622b3e5f311977d221d9900e0156506147a9516f76207d432ae318a7b
GPT-6 Astra (OSS),artifactspec-P114,Static Graphics,Promotion & Engagement,50,23.2,73.2,25.0,25.0,21.4,25.0,100,,16,0,53,53,2,2,2,2,2,2,1,2,1,2,2,2,2,2,2,2,2,2,item_level,cb59c7cab9eb46ba3cf6383d35d5f77605cf65b48dbac77378fc28280e667305
Sonnet (OSS),artifactspec-P114,Static Graphics,Promotion & Engagement,43.75,1.05,44.8,-0.8,0.0,3.1,-3.0,87.5,,16,2,50,53,0,-1,1,0,0,0,-1,0,-1,1,0,0,2,0,2,0,0,-1,item_level,35fd57d03fd83bab308a335f1dff6ec6927b6e76c05a9a97e161d5010fd314e3
Gemini (OSS),artifactspec-P114,Static Graphics,Promotion & Engagement,50,1.0000000000000002,51.0,-2.8,6.666666666666667,-2.7,20.5,100,,16,0,53,53,0,0,-1,0,0,2,-1,-1,-2,2,0,-1,2,-1,1,2,2,1,item_level,a75632a7a64ce05bdff4f85d482fd0701daa736ea3528099dc9fbe0628c811c1
DeepSeek,artifactspec-P115,Static Graphics,Practical Guidance,50,11.35,61.35,15.4,20.0,5.5,17.5,100,,18,0,71,71,1,2,1,2,1,2,2,-1,-2,2,2,0,2,1,0,2,0,2,item_level,404ef8631b236a6dfc3c49251cddb8c23d13d5334ecbbaeb45b10e3c6f0e26ee
Kimi K3,artifactspec-P115,Static Graphics,Practical Guidance,47.22222222222222,5.7,52.922222222222224,8.2,20.0,-0.1,7.0,94.44444444444444,,18,1,70,71,2,-1,1,2,1,2,0,-1,-2,0,2,0,2,0,0,2,0,-1,item_level,5240a3317aac4d1f9f60d68defbb91305a7a7accd2779f90bdca5e664b9f383e
Qwen,artifactspec-P115,Static Graphics,Practical Guidance,50,9.0,59.0,15.4,19.0,-0.4,25.0,100,,18,0,71,71,1,2,1,1,2,2,0,0,-2,1,0,0,2,1,0,2,2,2,item_level,9fedf84747c28a42c61906cfe7d376028e7df519069359e1746c6a8ac81b5e0a
Kimi K3.1 Pro,artifactspec-P115,Static Graphics,Practical Guidance,50.0,14.15,64.15,20.8,19.0,9.0,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,eae0a5c86764945eaa7e9f45b4a696a96d131d56ac4a1bde0a8b5ae15d8e07d9
Opus 5.5,artifactspec-P115,Static Graphics,Practical Guidance,50,20.0,70.0,20.8,25.0,17.1,25.0,100,,18,0,71,71,2,2,1,2,2,2,2,2,-2,2,2,2,2,1,2,2,2,2,item_level,e37419dce19aa9498a42d057050a60e4a42e249d5a363865d21fcb707c0ddb07
GPT-6.1 Sol (OSS),artifactspec-P115,Static Graphics,Practical Guidance,50,21.65,71.65,25.0,19.0,20.1,25.0,100,,18,0,71,71,2,2,2,1,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,d5523b63c66fbca3d379818cf5207bc7393d2dac0ed86c9ebbe7cf59073e40e3
GPT-6 Astra (OSS),artifactspec-P115,Static Graphics,Practical Guidance,50,20.95,70.95,25.0,15.0,19.9,25.0,100,,18,0,71,71,2,2,2,0,2,2,2,2,1,2,2,0,2,2,2,2,2,2,item_level,19e52a4461a2f2ef0a839f115ae95b435f440915215b58aab02df30749526453
Sonnet (OSS),artifactspec-P115,Static Graphics,Practical Guidance,50,3.1500000000000004,53.15,12.6,7.333333333333333,-3.6,7.0,100,,18,0,71,71,1,2,0,1,1,0,0,-1,-2,0,0,0,2,0,0,2,0,-1,item_level,52428b4ca262c84521e050508f94245902f3a71b79a4f67e02cffb2948777d26
Gemini (OSS),artifactspec-P115,Static Graphics,Practical Guidance,50,1.8000000000000003,51.8,9.8,3.3333333333333335,-5.5,16.0,100,,18,0,71,71,1,2,-1,0,1,0,0,0,-3,0,0,0,2,0,0,2,1,1,item_level,e09685bf4a388def0d06f28333d11c547d9fbce77fc9e333e15e3d7249f6dcbe
DeepSeek,artifactspec-P116,Presentations,Research Communication,50,12.0,62.0,15.4,14.0,8.0,20.5,100,,19,0,79,79,2,1,1,1,1,2,1,0,-1,1,2,-1,2,1,2,2,2,1,item_level,7018d3421900d5efb71001f772dd54ef7c2b991825af63ca70379bc2eeb4af05
Kimi K3,artifactspec-P116,Presentations,Research Communication,42.10526315789473,-5.15,36.955263157894734,-10.0,-0.6666666666666666,-5.8,3.5,84.21052631578947,,19,3,76,79,-1,-1,-1,-1,1,0,0,-1,-1,-1,0,-1,-1,0,0,-1,2,0,item_level,e3735088c312ee7a04f5a26ec3f94a3e1f369782ef9705ebd9456c47ddefd8a9
Qwen,artifactspec-P116,Presentations,Research Communication,42.10526315789473,-8.399999999999999,33.705263157894734,-10.0,-4.0,-10.7,0.5,84.21052631578947,,19,3,74,79,-1,-1,-1,-1,0,0,-1,-1,-2,-1,0,-2,0,-1,0,-1,2,-1,item_level,f67b9ff0b17c29b5a89f343b7a494ecae24d89d7314a5370fd554a4313c7aebe
Kimi K3.1 Pro,artifactspec-P116,Presentations,Research Communication,50.0,7.15,57.15,10.0,10.0,3.4,14.499999999999998,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,86b6a7e351a90c8db441f3e15b4310771fc8c5bd4637228e2c35c22ea13b4e2b
Opus 5.5,artifactspec-P116,Presentations,Research Communication,50,22.9,72.9,19.6,25.0,23.5,25.0,100,,19,0,79,79,1,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,item_level,797a865e47231945dd1b3b3e4b870dce93e78b0f653075da6eb9e0f1526b20e7
GPT-6.1 Sol (OSS),artifactspec-P116,Presentations,Research Communication,50,18.4,68.4,19.6,25.0,14.5,25.0,100,,19,0,79,79,1,2,2,2,2,2,2,1,1,2,2,0,2,2,0,2,2,2,item_level,866c6ae5c9b2db0c41ad75de03b0cd29f6c36d040b70ed65d240b1414cddb576
GPT-6 Astra (OSS),artifactspec-P116,Presentations,Research Communication,50,22.15,72.15,25.0,25.0,19.3,25.0,100,,19,0,79,79,2,2,2,2,2,2,2,2,2,2,2,1,2,1,0,2,2,2,item_level,3036c2feb9aae98596295cae5726d31c74e7ebd9867414a69019129e2320da09
Sonnet (OSS),artifactspec-P116,Presentations,Research Communication,39.473684210526315,-8.25,31.223684210526315,-10.0,-2.6666666666666665,-10.7,0.0,78.94736842105263,,19,4,74,79,-1,-1,-1,0,0,-1,-1,-1,-2,-1,0,-2,-1,0,0,0,1,-1,item_level,3de8d77133dafd4e9e6ca689316b7ba7194c1eb9689dc0516e22c0e25156bf31
Gemini (OSS),artifactspec-P116,Presentations,Research Communication,42.10526315789473,-9.0,33.10526315789473,-10.6,-0.6666666666666666,-13.4,4.5,84.21052631578947,,19,3,76,79,0,-1,-2,-1,1,0,-1,-2,-2,-2,0,-1,-1,-1,0,0,2,-1,item_level,3024008277bfcd52a7ae7a2b89b92e5ff1f9720d9676e29bfe9cbbebcbd9191b
DeepSeek,artifactspec-P117,Static Graphics,Public Information,50,13.549999999999999,63.55,15.2,19.0,10.6,16.0,100,,15,0,55,55,2,2,-1,1,2,2,2,2,-2,-1,2,0,2,1,2,2,1,1,item_level,755f1705ca8cc4884b055135680b470d24ba23a40268427fa5952a2a064258a2
Kimi K3,artifactspec-P117,Static Graphics,Public Information,43.333333333333336,4.75,48.083333333333336,2.6,25.0,0.7,0.0,86.66666666666667,,15,2,52,55,2,-1,-1,2,2,2,0,-1,-1,2,0,-1,-1,0,2,0,1,-1,item_level,06a41bcf94e74fc8511569cc83e4c6325d540ad0b9d7b6da503de466162f221d
Qwen,artifactspec-P117,Static Graphics,Public Information,50,11.95,61.95,9.8,25.0,6.5,25.0,100,,15,0,55,55,1,2,-1,2,2,2,2,-1,-1,2,0,0,2,0,2,2,2,2,item_level,56342a8038d52bec46215d79a06b7fe1e7b248f03b4ecd0aae12a85d3bf2e730
Kimi K3.1 Pro,artifactspec-P117,Static Graphics,Public Information,50.0,14.25,64.25,15.4,25.0,11.3,10.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,fc8f9b45c4d653a49b096a9bb8aa891c1e9b70c1d6ee3c157de076a7fac05311
Opus 5.5,artifactspec-P117,Static Graphics,Public Information,50,19.9,69.9,20.8,25.0,16.9,25.0,100,,15,0,55,55,2,2,1,2,2,2,2,2,1,2,2,0,2,2,0,2,2,2,item_level,78b31e634b881ddfacb814e98563c22b2df4735db17316618b859e111e3887c4
GPT-6.1 Sol (OSS),artifactspec-P117,Static Graphics,Public Information,50,23.25,73.25,25.0,25.0,23.5,15.0,100,,15,0,55,55,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,0,2,2,item_level,90d3dc5fbb45e1af0d32dcc88b9dbad9cda690a886cd386fd106a23615d562b3
GPT-6 Astra (OSS),artifactspec-P117,Static Graphics,Public Information,50,23.95,73.95,25.0,21.0,25.0,20.5,100,,15,0,55,55,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,2,2,1,item_level,3e561222bc0d55e6c8c1459fff2bdf9e46eeac0b05820fdddf9a2d7ba2b0ed6c
Sonnet (OSS),artifactspec-P117,Static Graphics,Public Information,43.333333333333336,5.75,49.083333333333336,2.8,21.0,3.8,0.0,86.66666666666667,,15,2,53,55,1,-1,1,2,2,1,2,-1,-1,1,0,-1,2,0,2,0,1,-1,item_level,31484ecf9e8e5b6289e000daab1f094d286f0dd2d33499727ae1613f20815df4
Gemini (OSS),artifactspec-P117,Static Graphics,Public Information,50,-3.1499999999999995,46.85,-2.8,2.6666666666666665,-5.1,-3.0,100,,15,0,55,55,1,-1,-1,0,0,1,0,0,-2,-1,0,0,0,-1,0,0,0,-1,item_level,418dcb57bbc6271b733ac4c4ae23e2013c85409f81f1604742995de732dc2c89
DeepSeek,artifactspec-P118,Animations & Videos,Conceptual Understanding,50,8.65,58.65,2.6,15.0,9.5,10.0,100,,15,0,69,69,2,-1,-1,0,2,2,1,0,-1,2,2,0,2,-1,2,2,1,-1,item_level,d897b1ec0a34e6bc4ed125debfc7aaee01782e5f5b97738e7add5006ba91d118
Kimi K3,artifactspec-P118,Animations & Videos,Conceptual Understanding,50,1.55,51.55,2.6,8.333333333333334,-3.6,14.5,100,,15,0,69,69,2,-1,-1,0,2,0,0,-1,-1,0,0,0,0,-1,0,2,2,-1,item_level,ac036432a47ca0aa415045e1466954ebba75689cb2eef6340060b846615fa960
Qwen,artifactspec-P118,Animations & Videos,Conceptual Understanding,50,2.65,52.65,-10.0,15.0,0.8,25.0,100,,15,0,69,69,-1,-1,-1,0,2,2,0,0,-1,-1,2,-1,2,-1,0,2,2,2,item_level,d6851f0b58171d97dc9c9d0b6fb2f222b6661fa061c2d7374ea746c43d7e5d9d
Kimi K3.1 Pro,artifactspec-P118,Animations & Videos,Conceptual Understanding,50.0,11.4,61.4,12.6,19.0,6.7,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,a87b99cf7708e14c098cb28bd5b75c3b659feb847cfba58e31a140a10366e222
Opus 5.5,artifactspec-P118,Animations & Videos,Conceptual Understanding,50,18.85,68.85,15.2,19.0,19.4,25.0,100,,15,0,69,69,2,2,-1,1,2,2,2,2,0,2,2,2,2,-1,2,2,2,2,item_level,ef266b45986f884ebbb7e9c49902b6169be825d8cb7b9bf5c97a458d8a8c8c7e
GPT-6.1 Sol (OSS),artifactspec-P118,Animations & Videos,Conceptual Understanding,50,19.9,69.9,20.8,25.0,16.9,25.0,100,,15,0,69,69,2,2,1,2,2,2,1,1,1,2,2,2,2,-1,2,2,2,2,item_level,8bdbe317a3ccf8c30cea704a1cda49ae5e9594142e520bb27b20930b56029800
GPT-6 Astra (OSS),artifactspec-P118,Animations & Videos,Conceptual Understanding,50,21.85,71.85,20.8,25.0,20.8,25.0,100,,15,0,69,69,2,2,1,2,2,2,2,2,1,2,2,2,2,-1,2,2,2,2,item_level,a87838b6df3df67995cc01069811ef0525c3c17a26ddf5d79d6fbba075d05e7e
Sonnet (OSS),artifactspec-P118,Animations & Videos,Conceptual Understanding,46.666666666666664,1.6500000000000001,48.31666666666666,-2.8,15.0,-1.2,7.0,93.33333333333333,,15,1,67,69,2,-2,-1,0,2,2,0,0,0,0,0,0,-1,-1,0,2,0,-1,item_level,0d069a8248d880a798d6c9cf4d8e9be01f6f32c5f67210e1145ba10644775567
Gemini (OSS),artifactspec-P118,Animations & Videos,Conceptual Understanding,46.666666666666664,4.699999999999999,51.36666666666666,15.2,15.0,-1.5,-6.0,93.33333333333333,,15,1,68,69,2,2,-1,0,2,2,-1,-1,-1,2,0,0,2,-2,0,0,-1,-1,item_level,ec09f0feb943cdf57b5c5af37cc17036c9c23eb13673726223fb9d7c2868df45
DeepSeek,artifactspec-P12,Static Graphics,Promotion & Engagement,50,13.650000000000002,63.650000000000006,3.6,16.666666666666668,17.6,14.5,100,,16,0,32,32,0,1,0,2,0,2,2,2,-1,0,2,2,2,2,2,2,2,-1,item_level,e0429e9967f9c7a059774f23d28d4e207207081dc961c8cec41192c115fcb705
Kimi K3,artifactspec-P12,Static Graphics,Promotion & Engagement,50,8.799999999999999,58.8,7.2,10.0,10.1,4.5,100,,16,0,32,32,1,1,0,2,0,0,2,1,-1,0,2,-1,2,1,2,0,2,-1,item_level,29906f7c8e8aac392c7fe0408f0ef5c9e40acdecf086eca639adb5d1a099d23b
Qwen,artifactspec-P12,Static Graphics,Promotion & Engagement,50,7.4,57.4,3.6,10.666666666666666,6.3,17.5,100,,16,0,32,32,0,1,0,1,0,2,1,1,-1,0,0,0,2,1,2,2,0,2,item_level,df42dd47f27b049e81396b01692335990ba9a40d1eed294daee7cba9a290af69
Kimi K3.1 Pro,artifactspec-P12,Static Graphics,Promotion & Engagement,50,15.649999999999999,65.65,7.2,16.666666666666668,17.7,25.0,100,,16,0,32,32,1,1,0,2,0,2,2,2,-1,2,2,2,0,1,2,2,2,2,item_level,c4db0db8b965c281bf473a64e1dc35a4fc18d60d095604e83cb4862c47b7a31f
Opus 5.5,artifactspec-P12,Static Graphics,Promotion & Engagement,50,19.7,69.7,15.4,25.0,20.1,20.5,100,,16,0,32,32,1,2,1,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,1,item_level,87e831a876c9f171c6403e6c6adbc2d117ccfeb94b355fddc5178488c2107c0c
GPT-6.1 Sol (OSS),artifactspec-P12,Static Graphics,Promotion & Engagement,50,22.55,72.55,25.0,25.0,20.1,25.0,100,,16,0,32,32,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,ca51ce99cb659b40b0908d27d8cb08a1df32e2b7af2b8c4fcabf2d272369bda2
GPT-6 Astra (OSS),artifactspec-P12,Static Graphics,Promotion & Engagement,50,21.200000000000003,71.2,19.6,25.0,20.1,25.0,100,,16,0,32,32,1,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,c4ec7acedaeacfd4c350a9fd72a02bb48a70fe0a4aa9d488e6b3a554926045cf
Sonnet (OSS),artifactspec-P12,Static Graphics,Promotion & Engagement,50,3.8,53.8,3.6,18.333333333333332,0.9,-3.0,100,,16,0,32,32,0,1,0,2,2,0,2,1,-2,0,0,0,2,0,-1,0,0,-1,item_level,36e74e9d5ed573bbd7967da156c2b855cc26ea91fb56ef1d63b9accb154665b1
Gemini (OSS),artifactspec-P12,Static Graphics,Promotion & Engagement,43.75,0.55,44.3,-7.0,10.0,-1.0,13.0,87.5,,16,2,30,32,0,0,-2,0,1,2,0,0,-3,2,1,0,2,-1,1,2,0,1,item_level,0442c86bb1c8127d23e6ce107aa6b574750ff8838dc412008ae6c6117f90f879
DeepSeek,artifactspec-P120,Static Graphics,Practical Guidance,47.368421052631575,12.0,59.368421052631575,18.0,21.0,5.5,16.0,94.73684210526315,,19,1,59,60,2,2,0,2,2,1,1,-1,-2,1,2,0,2,1,2,2,1,1,item_level,6d62ea0368fcb7a4aaf87cf5b7384dbb09dee25481d2b279d082990463a35f5c
Kimi K3,artifactspec-P120,Static Graphics,Practical Guidance,42.10526315789473,2.1999999999999997,44.305263157894736,-7.2,7.333333333333333,3.8,10.0,84.21052631578947,,19,3,57,60,-1,-1,0,2,0,-1,2,-1,-2,-1,2,-1,2,1,2,2,1,-1,item_level,835eb2bb46f7cadb216f74a17e14e18dc478a3770045845266cacbb46568b9e7
Qwen,artifactspec-P120,Static Graphics,Practical Guidance,39.473684210526315,2.35,41.82368421052632,-7.2,10.0,3.9,7.0,78.94736842105263,,19,4,56,60,-1,-1,0,1,1,1,2,0,-2,1,0,-1,2,1,2,2,0,-1,item_level,6b9438f151a2e65e6a91002494f2ed0d3ceddb759fcc27d69cdcd3346e9e87d2
Kimi K3.1 Pro,artifactspec-P120,Static Graphics,Practical Guidance,50.0,11.55,61.55,10.0,21.0,8.6,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,6dae2646b6ca6f148856366024273913be43b1c6be1ae0bef82d8ccd420a2585
Opus 5.5,artifactspec-P120,Static Graphics,Practical Guidance,50,22.1,72.1,25.0,25.0,19.2,25.0,100,,19,0,60,60,2,2,2,2,2,2,2,2,-1,2,2,2,2,1,2,2,2,2,item_level,db4d54faa2c6c733ce52e7c7ab0a955aecffc4f53ce62d0d0d4d913bb07272b3
GPT-6.1 Sol (OSS),artifactspec-P120,Static Graphics,Practical Guidance,50,22.55,72.55,25.0,25.0,20.1,25.0,100,,19,0,60,60,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,7db59d1e6e77821c7853b498c3189a5d0f10ac7df02c1a8230bd41bf34b62b12
GPT-6 Astra (OSS),artifactspec-P120,Static Graphics,Practical Guidance,50,20.6,70.6,25.0,25.0,17.1,20.5,100,,19,0,60,60,2,2,2,2,2,2,2,2,-1,2,2,0,2,2,2,2,1,2,item_level,8591f089adfecfd1e5ec7fb50b3ada7a5f3d61df3797d471c57b669cf7a48d33
Sonnet (OSS),artifactspec-P120,Static Graphics,Practical Guidance,39.473684210526315,-7.65,31.823684210526316,-7.2,-2.6666666666666665,-10.3,-3.0,78.94736842105263,,19,4,55,60,-1,-1,0,0,0,-1,0,-2,-2,-1,0,-1,-1,0,0,0,0,-1,item_level,31dd746fb40b3be5812e83ff2861e4b61fd6ab02e6877e2005bc3a0bdf578020
Gemini (OSS),artifactspec-P120,Static Graphics,Practical Guidance,44.73684210526316,-1.4499999999999997,43.286842105263155,-14.2,13.333333333333334,-3.0,16.0,89.47368421052632,,19,2,58,60,-1,-1,-2,2,-1,2,0,0,-2,-1,0,0,2,0,0,2,1,1,item_level,28ed92a6d0ec666cb3c4217349fd3c70ea22bcd38dd00e785e259fbc6a66ead9
DeepSeek,artifactspec-P121,Animations & Videos,Conceptual Understanding,36.666666666666664,-8.05,28.616666666666664,-21.6,-4.0,-5.5,7.0,73.33333333333333,,15,4,59,63,-1,-3,0,-1,0,0,-1,0,-1,-2,0,-2,0,-1,2,2,0,-1,item_level,4cb4f545463c30491aba3c3f7b05a5e268572cd05e410657126d741a0adcbdc9
Kimi K3,artifactspec-P121,Animations & Videos,Conceptual Understanding,50,-5.15,44.85,-9.0,0.0,-8.4,13.0,100,,15,0,63,63,0,-2,0,0,0,0,0,0,-1,-2,0,-2,0,-2,0,2,1,0,item_level,c94a97766e0c53f3e8e508cf11c89b4b35869ece9eced48d47059360f9177c40
Qwen,artifactspec-P121,Animations & Videos,Conceptual Understanding,46.666666666666664,-0.7000000000000002,45.96666666666666,0.0,-4.0,-2.2,10.0,93.33333333333333,,15,1,62,63,1,-1,0,-1,0,0,0,0,0,-1,0,-1,2,-2,0,2,1,-1,item_level,a95e388db30c9f41869f7845791648ec29789a9f6aa0b185da1ca423d0e61925
Kimi K3.1 Pro,artifactspec-P121,Animations & Videos,Conceptual Understanding,40.0,7.65,47.65,5.4,6.0,7.9,14.5,80.0,,15,3,60,63,2,-1,0,-1,1,2,1,-1,-1,2,2,0,2,-1,2,2,2,-1,item_level,5565f939da59183731693194b2d504597409f70853393379d34d8407deffc8d6
Opus 5.5,artifactspec-P121,Animations & Videos,Conceptual Understanding,50,18.95,68.95,20.8,15.0,18.0,25.0,100,,15,0,63,63,2,2,1,1,2,1,2,2,-1,2,2,2,2,-1,2,2,2,2,item_level,7d2d726526a4e8e665a80426ab9fe930732c5bacd16c46a076ad089593058101
GPT-6.1 Sol (OSS),artifactspec-P121,Animations & Videos,Conceptual Understanding,50,21.85,71.85,25.0,19.0,20.5,25.0,100,,15,0,63,63,2,2,2,1,2,2,2,2,1,1,2,2,2,1,2,2,2,2,item_level,1a12fbdd9b25869b71a9b76a4c1765b350a18cfd04c370cb67581becde17ca68
GPT-6 Astra (OSS),artifactspec-P121,Animations & Videos,Conceptual Understanding,50,22.3,72.3,25.0,15.0,22.6,25.0,100,,15,0,63,63,2,2,2,1,2,1,1,2,2,2,2,2,2,1,2,2,2,2,item_level,162e1ff75c9e0c9aea10bc364e015aeb1bb5201df50f4d60a4db4270e8d25da2
Sonnet (OSS),artifactspec-P121,Animations & Videos,Conceptual Understanding,43.333333333333336,-2.2,41.13333333333333,0.0,0.0,-4.4,0.0,86.66666666666667,,15,2,60,63,1,-1,0,0,0,0,0,-1,0,-1,0,-1,0,-1,0,0,1,-1,item_level,4d2e42910db56e11d548f4e59ba0a13fde7925c6a4d89a379127c5e20639257d
Gemini (OSS),artifactspec-P121,Animations & Videos,Conceptual Understanding,50,-2.3000000000000003,47.7,-6.4,-6.666666666666667,-2.6,16.0,100,,15,0,63,63,0,-1,-1,-2,1,0,0,0,-2,0,0,0,2,-1,0,2,1,1,item_level,95f9e564d947be27922f8afd36498cdbc45d64eebea1466349f1bb8c4727cf36
DeepSeek,artifactspec-P122,Presentations,Research Communication,47.368421052631575,2.3499999999999996,49.71842105263158,-4.4,6.666666666666667,5.5,-3.0,94.73684210526315,,19,1,77,79,-1,-1,1,2,-1,0,1,1,-2,-1,2,-1,2,1,2,0,0,-1,item_level,f9b84f5bc5951c14bc6741588965840bcd30b69a64ef5919f0c8819563693815
Kimi K3,artifactspec-P122,Presentations,Research Communication,44.73684210526316,0.5,45.23684210526316,-4.4,6.666666666666667,-0.2,7.0,89.47368421052632,,19,2,76,79,-1,-1,1,2,-1,0,1,0,-2,-1,0,-1,2,0,2,2,0,-1,item_level,bf9c809bc49c6e6c5e7d06fd938c2c58fba96627d5abf435f9063c008bfbb535
Qwen,artifactspec-P122,Presentations,Research Communication,44.73684210526316,-0.8,43.93684210526316,-10.0,10.0,1.0,-3.0,89.47368421052632,,19,2,75,79,-1,-1,-1,1,1,1,1,1,-2,1,0,-1,2,1,0,0,0,-1,item_level,545c82a488246c3ad6602f36d3dc5de7157a610df0d28d65234b41f9367d0a5f
Kimi K3.1 Pro,artifactspec-P122,Presentations,Research Communication,47.37,8.45,55.82,2.8,16.0,8.7,10.0,94.73684210526316,,,,,,,,,,,,,,,,,,,,,,,,score_summary,a5a948422a32b93c3978b5b3fcd1c4af3b90ae3ad48035d7d00b97e48d2e3287
Opus 5.5,artifactspec-P122,Presentations,Research Communication,47.368421052631575,9.55,56.91842105263157,15.4,16.0,3.1,17.5,94.73684210526315,,19,1,78,79,1,2,1,2,1,1,2,1,-2,-1,1,-1,2,1,1,2,0,2,item_level,f0f8f63539d1fc5941017ee4c0db356b1077f71916ee70003a752f2a5202b4f3
GPT-6.1 Sol (OSS),artifactspec-P122,Presentations,Research Communication,50,18.8,68.8,19.6,20.0,17.7,20.5,100,,19,0,79,79,1,2,2,2,1,2,2,1,-1,2,2,2,2,2,2,2,1,2,item_level,6cb74ef6f649e876072665b51190f2a2d39ad2788005ed25787be5d1f6689565
GPT-6 Astra (OSS),artifactspec-P122,Presentations,Research Communication,47.368421052631575,19.000000000000004,66.36842105263158,19.6,25.0,16.6,20.5,94.73684210526315,,19,1,78,79,1,2,2,2,2,2,2,1,1,2,2,0,2,1,2,2,1,2,item_level,a502f779ce869730bd028db3018b3722e4e14fa81f88c8cda72ed58ad393b5d5
Sonnet (OSS),artifactspec-P122,Presentations,Research Communication,39.473684210526315,-7.1499999999999995,32.32368421052632,-20.8,-2.0,-4.7,7.0,78.94736842105263,,19,4,74,79,-2,-2,-1,1,-1,-1,1,0,-2,-1,0,-1,-1,1,0,2,0,-1,item_level,2eb871415539733777c3ca9ede99754bbe066760ba1c850d25cbb76f0aa5920d
Gemini (OSS),artifactspec-P122,Presentations,Research Communication,44.73684210526316,-2.5999999999999996,42.136842105263156,-10.0,10.0,-4.6,7.0,89.47368421052632,,19,2,76,79,-1,-1,-1,1,1,1,-1,0,-2,-1,0,-1,2,1,0,2,0,-1,item_level,251b1eca2d4718caa55e9c44cff1747b54f290e29131d52fb727ef223ec0c4e1
DeepSeek,artifactspec-P123,Static Graphics,Research Communication,50,14.65,64.65,15.4,20.0,12.4,16.0,100,,17,0,61,61,1,2,1,2,1,2,2,0,0,2,2,-1,2,1,2,2,1,1,item_level,5522feafd89bcd7391bff72392c341eb169336397d4458e212849a34f28322b9
Kimi K3,artifactspec-P123,Static Graphics,Research Communication,47.05882352941176,14.15,61.20882352941176,15.4,25.0,9.9,16.0,94.11764705882352,,17,1,60,61,1,2,1,2,2,2,2,1,0,-1,2,-1,2,0,2,2,1,1,item_level,23b35f9de806df957f3546c6b6db866caf69b54c532556a1c91d36e1e0637742
Qwen,artifactspec-P123,Static Graphics,Research Communication,47.05882352941176,-0.44999999999999973,46.60882352941176,-7.2,-3.3333333333333335,2.5,6.0,94.11764705882352,,17,1,60,61,-1,-1,0,0,-1,0,1,0,0,0,0,0,2,0,0,0,1,1,item_level,2407d35e23511b32c3da22f295527f901773ec68e4a8814e3757a7b127e7e420
Kimi K3.1 Pro,artifactspec-P123,Static Graphics,Research Communication,50.0,15.1,65.1,15.4,14.000000000000002,15.1,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,20aaacf47d30ff60e5476f68e221386c05d89055ea28380e4a2f8b89a24ed70e
Opus 5.5,artifactspec-P123,Static Graphics,Research Communication,50,20.650000000000002,70.65,15.4,25.0,22.0,20.5,100,,17,0,61,61,1,2,1,2,2,2,2,2,1,2,2,2,2,1,2,2,2,1,item_level,c1cc9f7ba21702cccf59acf4f2560b6b64a44feadf4b6d468db1ea4169376926
GPT-6.1 Sol (OSS),artifactspec-P123,Static Graphics,Research Communication,50,21.55,71.55,19.6,14.0,24.1,25.0,100,,17,0,61,61,1,2,2,1,1,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,08b30842775aa602ec0489e4905d9e5b7ed2886fa12292380d1142176950d583
GPT-6 Astra (OSS),artifactspec-P123,Static Graphics,Research Communication,50,19.6,69.6,19.6,19.0,19.6,20.5,100,,17,0,61,61,1,2,2,1,2,2,2,2,2,1,2,0,2,1,2,2,1,2,item_level,1949a9d51ca74fcd778ec95430fec3a5afa809f67c304a2346c832790398153a
Sonnet (OSS),artifactspec-P123,Static Graphics,Research Communication,47.05882352941176,-3.4000000000000004,43.65882352941176,-4.4,-2.6666666666666665,-3.2,-3.0,94.11764705882352,,17,1,60,61,-1,-1,1,0,0,-1,0,-1,-1,1,0,-1,0,0,0,0,0,-1,item_level,664fe549d5d981ff85c89fe653c9c82ac3c22754290d2faea392eb0e2a064548
Gemini (OSS),artifactspec-P123,Static Graphics,Research Communication,50,-1.9000000000000004,48.1,-6.4,0.0,-2.6,10.0,100,,17,0,61,61,0,-1,-1,0,0,0,1,0,-1,-1,0,-1,0,0,0,2,1,-1,item_level,d99725f3c972e0a5acf85319d059c8ba7a64e46df5557e4d54dea7b12b72c12c
DeepSeek,artifactspec-P124,Static Graphics,Conceptual Understanding,47.22222222222222,11.850000000000001,59.07222222222222,15.4,20.0,7.4,13.0,94.44444444444444,,18,1,54,55,1,2,1,2,1,2,1,0,-2,2,2,-1,2,1,2,2,0,1,item_level,94b2e5538707a351069fcc2883f31255bb77a7f0b1855a15153cc75ba4721bd8
Kimi K3,artifactspec-P124,Static Graphics,Conceptual Understanding,47.22222222222222,4.45,51.672222222222224,15.4,6.666666666666667,-0.2,-3.0,94.44444444444444,,18,1,54,55,2,1,1,0,0,2,0,0,-2,0,0,-1,2,0,2,0,0,-1,item_level,ae29fa783c8d003afba20e0790b16040891967d14f10203fb086e52aabaa07f9
Qwen,artifactspec-P124,Static Graphics,Conceptual Understanding,47.22222222222222,8.4,55.62222222222222,11.8,10.666666666666666,3.6,20.5,94.44444444444444,,18,1,54,55,0,2,1,1,0,2,1,1,-2,0,0,0,2,0,2,2,1,2,item_level,eba1eb6fc039a2e797096a29aaaf7bc2d59f876a723cf6e55224589c530e59f7
Kimi K3.1 Pro,artifactspec-P124,Static Graphics,Conceptual Understanding,50,16.85,66.85,25.0,20.0,10.2,25.0,100,,18,0,55,55,2,2,2,2,1,2,2,1,-2,1,2,0,2,1,2,2,2,2,item_level,17ec783b5cf9d72c7f314baa9d4c86c1983687b07a19c2087188f9d4fe0ba538
Opus 5.5,artifactspec-P124,Static Graphics,Conceptual Understanding,50,20.55,70.55,20.8,20.0,20.6,20.5,100,,18,0,55,55,2,2,1,2,1,2,2,2,0,2,2,2,2,1,2,2,1,2,item_level,ff2902c78b2bc57a9621ef6a37efde0fb734911c942c86f53f62196b7dbc6ceb
GPT-6.1 Sol (OSS),artifactspec-P124,Static Graphics,Conceptual Understanding,50,19.099999999999998,69.1,20.8,20.0,17.7,20.5,100,,18,0,55,55,2,2,1,2,1,2,2,1,-1,2,2,2,2,2,2,2,1,2,item_level,6ebd19d3bce465d80b9deabd94fbdabcaa16adc9c35a1716660a2bb13735ae6c
GPT-6 Astra (OSS),artifactspec-P124,Static Graphics,Conceptual Understanding,50,20.3,70.3,25.0,20.0,18.0,20.5,100,,18,0,55,55,2,2,2,2,1,2,2,2,-2,2,2,2,2,2,2,2,1,2,item_level,33bce4c3b34fc178ce57c15a59286f3cb469db110989ededd7f9fef4d3c8598d
Sonnet (OSS),artifactspec-P124,Static Graphics,Conceptual Understanding,44.44444444444444,0.7000000000000001,45.144444444444446,2.8,10.666666666666666,-4.6,7.0,88.88888888888889,,18,2,53,55,1,-1,1,1,0,2,0,-1,-2,-1,0,-1,2,0,1,2,0,-1,item_level,53a58489f06a30b015490be91938a8d6dbfbefe08a11c110596ab140ab930641
Gemini (OSS),artifactspec-P124,Static Graphics,Conceptual Understanding,47.22222222222222,2.5,49.72222222222222,0.0,7.333333333333333,-1.3,20.5,94.44444444444444,,18,1,53,55,1,-1,0,1,-1,2,0,0,-2,1,0,0,2,-2,1,2,2,1,item_level,89775cb28961d978f80abbdf1be0f248be9f703635b7c3707cbb506b5eebad05
DeepSeek,artifactspec-P126,Animations & Videos,Conceptual Understanding,46.875,1.35,48.225,-10.0,3.3333333333333335,6.7,0.0,93.75,,16,1,80,81,-1,-1,-1,0,-1,2,1,1,-1,-1,2,0,2,-2,2,0,1,-1,item_level,32252320f8589c0292722001e709c9bdab1e29084193c6e3b56f45e2916958cc
Kimi K3,artifactspec-P126,Animations & Videos,Conceptual Understanding,46.875,-6.0,40.875,-10.0,-6.0,-5.2,0.0,93.75,,16,1,80,81,-1,-1,-1,0,-1,-1,0,-1,-1,-1,0,0,-1,-1,0,0,1,-1,item_level,f7f75b94c2c8f1161587efaefed3830164e7ad381734ebb60c0627462219c948
Qwen,artifactspec-P126,Animations & Videos,Conceptual Understanding,50,-1.85,48.15,-10.0,0.6666666666666666,0.3,4.0,100,,16,0,81,81,-1,-1,-1,0,1,-1,1,-1,-1,0,1,0,-1,-2,2,1,1,-1,item_level,765dd077b796e9bb363e3e71ead83c839e76a397607693860204de1230f85438
Kimi K3.1 Pro,artifactspec-P126,Animations & Videos,Conceptual Understanding,50.0,6.1,56.1,-2.8,10.0,9.2,6.999999999999999,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,45a65c8d69260b819d7f4540a92aee6f11df182f136044da32f7eb34552e220d
Opus 5.5,artifactspec-P126,Animations & Videos,Conceptual Understanding,50,14.25,64.25,15.2,15.0,12.3,20.5,100,,16,0,81,81,2,2,-1,0,2,2,1,0,1,2,2,0,2,-1,2,2,1,2,item_level,f54530ea198fe171494dec7ead86a1ae9b287d4eed71b374aa068acbc8e2277a
GPT-6.1 Sol (OSS),artifactspec-P126,Animations & Videos,Conceptual Understanding,50,19.1,69.1,15.2,19.0,20.8,20.5,100,,16,0,81,81,2,2,-1,1,2,2,2,2,1,2,2,2,2,-1,2,2,1,2,item_level,631cb5ecc32c9880ff2dad20bb6585c953c3aeac69c943f577ed2f9e9e23a97c
GPT-6 Astra (OSS),artifactspec-P126,Animations & Videos,Conceptual Understanding,50,17.0,67.0,9.8,14.0,20.8,20.5,100,,16,0,81,81,1,2,-1,1,1,2,2,2,1,2,2,2,2,-1,2,2,1,2,item_level,345504f91fe8693d636d5f130de3d8d63b0e2cbf290234972d7358832bdda90b
Sonnet (OSS),artifactspec-P126,Animations & Videos,Conceptual Understanding,46.875,-8.75,38.125,-15.4,-6.0,-8.8,4.0,93.75,,16,1,80,81,-1,-2,-1,0,-1,-1,0,-2,-2,-1,0,-1,-1,-2,2,1,1,-1,item_level,0a754d8c71f3504b67585818f6c7204f60768a05d7881d91c3b92fa23e409ef4
Gemini (OSS),artifactspec-P126,Animations & Videos,Conceptual Understanding,50,-0.55,49.45,-6.4,6.666666666666667,-0.5,3.0,100,,16,0,81,81,0,-1,-1,0,0,2,0,0,-1,0,0,0,2,-1,0,0,1,0,item_level,28d9eb4bae1244413bba207347495250c90c84e5013cf7f439f890865fa2be19
DeepSeek,artifactspec-P13,Static Graphics,Promotion & Engagement,50,21.6,71.6,25.0,25.0,18.2,25.0,100,,10,0,33,33,2,2,2,2,2,2,2,1,2,2,0,2,2,1,2,2,2,2,item_level,55acef2ebab8027ed364b882a128186c78f714a7b73e7ad45f0298baaafce022
Kimi K3,artifactspec-P13,Static Graphics,Promotion & Engagement,50,12.25,62.25,18.0,18.333333333333332,5.0,25.0,100,,10,0,33,33,2,2,0,2,2,0,0,0,2,0,0,0,2,0,0,2,2,2,item_level,03d96756fac1b0862da37d54ca88b6038540d3e8e5c475dbda55567d00d179ed
Qwen,artifactspec-P13,Static Graphics,Promotion & Engagement,50,17.25,67.25,25.0,25.0,9.5,25.0,100,,10,0,33,33,2,2,2,2,2,2,2,1,1,2,0,0,2,0,0,2,2,2,item_level,f6f8d0a9886927369a73f5a77236a3c4585fbb78aeb777c27d71cd8d6daa3397
Kimi K3.1 Pro,artifactspec-P13,Static Graphics,Promotion & Engagement,50.0,18.45,68.45,25.0,21.0,13.1,25.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,be88aad71a72c0a8fecd00593dc9205600982a142645c8618a90648b7c577619
Opus 5.5,artifactspec-P13,Static Graphics,Promotion & Engagement,50,23.25,73.25,25.0,25.0,21.5,25.0,100,,10,0,33,33,2,2,2,2,2,2,2,2,2,2,0,2,2,2,2,2,2,2,item_level,93a46abb9d7b6b914b0ec9ad2c130fbcff39f6792520c27ea7dbae48e8540ad3
GPT-6.1 Sol (OSS),artifactspec-P13,Static Graphics,Promotion & Engagement,50,22.25,72.25,25.0,18.333333333333332,21.5,25.0,100,,10,0,33,33,2,2,2,2,2,0,2,2,2,2,0,2,2,2,2,2,2,2,item_level,91a2d1b8d494eb3f01537387b68bacc019ab469312495ee319ed20c1f48b9834
GPT-6 Astra (OSS),artifactspec-P13,Static Graphics,Promotion & Engagement,50,23.25,73.25,25.0,25.0,21.5,25.0,100,,10,0,33,33,2,2,2,2,2,2,2,2,2,2,0,2,2,2,2,2,2,2,item_level,da01d3389fa978b5adc6cdb46ee30955e5ba3a2ca166b254f29b7cf06803e844
Sonnet (OSS),artifactspec-P13,Static Graphics,Promotion & Engagement,50,9.0,59.0,18.0,8.333333333333334,2.4,20.5,100,,10,0,33,33,2,2,0,0,2,0,1,0,1,0,0,0,0,0,0,2,2,1,item_level,1f28bd466f7cec60e8c9730014e098bd0bef9b4a3cace115dfff1395c7dcf178
Gemini (OSS),artifactspec-P13,Static Graphics,Promotion & Engagement,50,8.700000000000001,58.7,12.6,8.333333333333334,4.5,20.5,100,,10,0,33,33,2,1,0,0,2,0,1,0,2,0,0,0,0,0,0,2,2,1,item_level,b894552e80c95d43c6b0e27c15be5553107dc1daedbede40a745ea641279fb63
DeepSeek,artifactspec-P130,Static Graphics,Conceptual Understanding,50,15.500000000000002,65.5,20.8,14.0,13.8,13.0,100,,19,0,75,75,2,2,1,1,1,2,2,2,-2,1,2,1,2,1,2,2,0,1,item_level,7e5e231029231d9b8bf21cbccd0c8d230a52ace1b97c002f8130699ef7d34016
Kimi K3,artifactspec-P130,Static Graphics,Conceptual Understanding,50,10.9,60.9,8.2,25.0,6.7,17.5,100,,19,0,75,75,2,-1,1,2,2,2,2,-1,-2,1,2,-1,2,2,2,2,0,2,item_level,001be50ac4dcb8afcaa7792cd6e06121b29ae0eadcd726e45c44947c3807f0b1
Qwen,artifactspec-P130,Static Graphics,Conceptual Understanding,50,7.45,57.45,2.8,20.0,4.9,13.0,100,,19,0,75,75,1,-1,1,2,1,2,1,1,-2,2,0,0,2,1,1,2,0,1,item_level,f0aec324f033eefa192fcba16c1aea0321ec8f6222db10c56fcccb97b5f68aad
Kimi K3.1 Pro,artifactspec-P130,Static Graphics,Conceptual Understanding,50.0,15.95,65.95,15.4,25.0,13.5,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,54309a1cb074a848e79c6c4cbd9958c0052c837e3ac504d19f0a4c82df8edbb8
Opus 5.5,artifactspec-P130,Static Graphics,Conceptual Understanding,50,20.6,70.6,25.0,25.0,18.0,16.0,100,,19,0,75,75,2,2,2,2,2,2,2,2,-2,2,2,2,2,2,2,2,1,1,item_level,d94aa8e0409703dbc753edeeca49ab1031a7e88c5507500fb727d18c855d8872
GPT-6.1 Sol (OSS),artifactspec-P130,Static Graphics,Conceptual Understanding,50,22.150000000000002,72.15,19.6,25.0,22.9,20.5,100,,19,0,75,75,1,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,ebb800307054f0a2a98d7d02968d6bf3d8c7dc0a541a906a63a0bf1ec1ca775d
GPT-6 Astra (OSS),artifactspec-P130,Static Graphics,Conceptual Understanding,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,19,0,75,75,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,90498df4f54e55785005857724d1bbf14062a0652918a68ceaea56be5f995ef5
Sonnet (OSS),artifactspec-P130,Static Graphics,Conceptual Understanding,47.368421052631575,-2.0,45.368421052631575,-11.8,10.666666666666666,-3.3,10.0,94.73684210526315,,19,1,74,75,0,-2,-1,1,0,2,0,0,-2,-1,0,-1,-1,0,2,2,1,-1,item_level,7055760bdb830e8bb4718ad6ff0c2145931c3da059623a3e483fa704ecfe6c0b
Gemini (OSS),artifactspec-P130,Static Graphics,Conceptual Understanding,44.73684210526316,-1.4,43.33684210526316,-15.4,14.0,-1.3,10.0,89.47368421052632,,19,2,72,75,-1,-2,-1,1,1,2,0,0,-2,1,0,-1,-1,0,2,2,1,-1,item_level,ac40acbd86a9fc17a4a1280a2fe7d99a77f7b1a2ade75835ec3b77737e5d45c1
DeepSeek,artifactspec-P134,Static Graphics,Conceptual Understanding,47.05882352941176,13.9,60.95882352941176,20.8,20.0,7.3,20.5,94.11764705882352,,17,1,53,54,2,2,1,2,1,2,2,-1,-2,2,2,-1,2,1,2,2,1,2,item_level,f22a00869fcb6e1a62ed9cdb0fbb8215f56999b8dc935366e0e97ad2a3e19f6c
Kimi K3,artifactspec-P134,Static Graphics,Conceptual Understanding,47.05882352941176,15.649999999999999,62.70882352941176,20.8,20.0,9.9,25.0,94.11764705882352,,17,1,53,54,2,2,1,2,1,2,1,2,-2,1,2,-1,2,1,2,2,2,2,item_level,c0445d36ea3c6b716c2064b2af6ccdfbd17283191dfaf76aec1a2f6ab45085ee
Qwen,artifactspec-P134,Static Graphics,Conceptual Understanding,47.05882352941176,11.2,58.25882352941176,20.8,20.0,3.0,15.0,94.11764705882352,,17,1,53,54,2,2,1,2,1,2,1,0,-2,1,0,0,2,0,2,0,2,2,item_level,fdadc373e2d16936d517ebbe32e08585d5a6876808bffe5a9ec15f80c991f7ac
Kimi K3.1 Pro,artifactspec-P134,Static Graphics,Conceptual Understanding,47.06,17.6,64.66,20.8,20.0,13.8,25.0,94.11764705882354,,,,,,,,,,,,,,,,,,,,,,,,score_summary,e57998c32482128e00ab1dbc1ca6b5bcc38179ee56bc7513e5bd2315fa35edf0
Opus 5.5,artifactspec-P134,Static Graphics,Conceptual Understanding,50,21.6,71.6,25.0,25.0,18.2,25.0,100,,17,0,54,54,2,2,2,2,2,2,2,2,0,1,2,1,2,2,2,2,2,2,item_level,99ef7c385ab9920b0f359d688d3716958d501e36bfe147f13a22fe5ed19b2d0f
GPT-6.1 Sol (OSS),artifactspec-P134,Static Graphics,Conceptual Understanding,50,22.0,72.0,25.0,25.0,19.9,20.5,100,,17,0,54,54,2,2,2,2,2,2,2,2,1,2,2,0,2,2,2,2,1,2,item_level,cfdba8bc8b87c30d0069218a681e747a71f816f5e20ac89c581651e3004aae22
GPT-6 Astra (OSS),artifactspec-P134,Static Graphics,Conceptual Understanding,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,17,0,54,54,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,060c9e421d312e18ecb142b1e4de3c239d2eecdbe7bad923e32c7b72b0f59ad7
Sonnet (OSS),artifactspec-P134,Static Graphics,Conceptual Understanding,44.11764705882353,-0.5,43.61764705882353,3.6,6.666666666666667,-4.8,0.0,88.23529411764706,,17,2,51,54,1,0,0,0,0,2,0,-1,-2,0,0,-1,2,0,0,0,1,-1,item_level,35c3951c0a4126d5029437bc2b80345408e9baa3be8ff730f58fa10d661bd01c
Gemini (OSS),artifactspec-P134,Static Graphics,Conceptual Understanding,41.17647058823529,-0.44999999999999973,40.72647058823529,-2.8,6.666666666666667,-5.6,20.5,82.35294117647058,,17,3,51,54,0,0,-1,0,0,2,0,0,-2,0,0,0,-1,-2,0,2,2,1,item_level,99b7ee10ceae58340c19a881406943773d5b0e9e4ebd63ec99d92277588adc1c
DeepSeek,artifactspec-P136,Presentations,Decision Support,47.05882352941176,8.1,55.15882352941176,-10.0,4.0,16.8,16.0,94.11764705882352,,17,1,72,73,-1,-1,-1,2,-1,-1,2,1,-1,2,2,2,2,1,2,2,1,1,item_level,da308f4d093162e8ba1c2b5788bc60de92239f6dcceae6aa6ad0f495da765359
Kimi K3,artifactspec-P136,Presentations,Decision Support,50,12.95,62.95,20.8,20.0,6.0,17.5,100,,17,0,73,73,2,2,1,2,1,2,2,0,-1,1,0,-1,2,1,2,2,0,2,item_level,4a1a66059ebc1d3c57c6fde73e707aebc2dd114a718d839ad659222434f28ccf
Qwen,artifactspec-P136,Presentations,Decision Support,50,9.95,59.95,-2.8,20.0,10.3,25.0,100,,17,0,73,73,1,-1,-1,2,1,2,2,1,-1,2,0,0,2,1,2,2,2,2,item_level,3c7a177dd2610b3d36ff969521eaadde2a5670b46b16c22036fdd8be05545b5a
Kimi K3.1 Pro,artifactspec-P136,Presentations,Decision Support,50.0,13.4,63.4,10.0,16.0,12.9,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,0c88603028a0028d4490bae8539e9a2ce7b34cdb0cc50439bd96f7fd26af10ae
Opus 5.5,artifactspec-P136,Presentations,Decision Support,50,13.3,63.3,15.4,14.0,9.7,25.0,100,,17,0,73,73,1,2,1,1,1,2,2,2,-1,2,0,0,2,1,0,2,2,2,item_level,1e3320791eb37b43cac66f7dbcf08f88b9834d868baf9f21d4be2075528dc851
GPT-6.1 Sol (OSS),artifactspec-P136,Presentations,Decision Support,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,17,0,73,73,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,7536bc0f5f843f92ca64ee3c42e886a932a44299ed402e73b50c3a1fc7cf470e
GPT-6 Astra (OSS),artifactspec-P136,Presentations,Decision Support,50,22.55,72.55,25.0,25.0,20.1,25.0,100,,17,0,73,73,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,117f22328cf60cfb54ecf748de390c8938ca4db70f63700b1fee3f940398164e
Sonnet (OSS),artifactspec-P136,Presentations,Decision Support,44.11764705882353,1.2000000000000002,45.31764705882353,-7.2,6.666666666666667,1.1,14.5,88.23529411764706,,17,2,70,73,-1,-1,0,1,0,1,0,0,-1,1,0,0,2,0,0,2,2,-1,item_level,35384da962b7373c8fb5ed18000b8cc2f4b92c4fa719c93189b4b89c98dc3aa3
Gemini (OSS),artifactspec-P136,Presentations,Decision Support,44.11764705882353,-4.6499999999999995,39.46764705882353,-10.0,-2.0,-6.3,13.0,88.23529411764706,,17,2,71,73,-1,-1,-1,1,-1,-1,-1,-1,-2,1,0,-1,2,-2,0,2,0,1,item_level,14337d98feaed1a3e9b94cf7b4168fae23d6dbe56f231f93feb72075ad43db55
DeepSeek,artifactspec-P137,Static Graphics,Promotion & Engagement,46.875,7.15,54.025,15.2,8.333333333333334,1.0,16.0,93.75,,16,1,61,62,2,2,-1,0,2,0,2,0,-1,0,1,-1,2,-1,-1,2,1,1,item_level,b496e49a2d8a19108b5a6847a3c4808d959ae8cfe7f5e8a390a78d4a844a9d7f
Kimi K3,artifactspec-P137,Static Graphics,Promotion & Engagement,50,9.4,59.4,12.6,3.3333333333333335,10.0,7.5,100,,16,0,62,62,1,2,0,0,1,0,2,1,0,0,1,0,2,0,2,0,0,2,item_level,5d7c2ac3c4d26c4ef7b486b60a9c14879a36374195702f672e1d66a8dec4f3e7
Qwen,artifactspec-P137,Static Graphics,Promotion & Engagement,40.625,1.1,41.725,-6.4,3.3333333333333335,1.2,16.0,81.25,,16,3,59,62,0,-1,-1,0,1,0,1,-1,-2,0,1,0,2,-1,2,2,1,1,item_level,c1f148deeb7211a8f845bfab2367d10382f54ca25a5fe1bd55b843a1ff47d95d
Kimi K3.1 Pro,artifactspec-P137,Static Graphics,Promotion & Engagement,50.0,13.6,63.6,20.8,15.0,8.2,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,03df00a588c2975ff4932a519c27b40765ca4186c469bc18d65411c0dd64c227
Opus 5.5,artifactspec-P137,Static Graphics,Promotion & Engagement,50,18.400000000000002,68.4,25.0,19.0,14.5,20.5,100,,16,0,62,62,2,2,2,1,2,2,2,1,1,2,1,0,2,1,2,2,1,2,item_level,dd6a47f32ff79115362f0d935fcefad5ab26e2cf992c9e46f9a8bdc22ab98ad0
GPT-6.1 Sol (OSS),artifactspec-P137,Static Graphics,Promotion & Engagement,50,17.8,67.8,25.0,25.0,10.6,25.0,100,,16,0,62,62,2,2,2,2,2,2,2,1,0,0,1,0,2,1,2,2,2,2,item_level,4ed1f18636d7d7d31d4a92f54b7d2de7f7e2beffd95c78aea2ea354ce3f311a7
GPT-6 Astra (OSS),artifactspec-P137,Static Graphics,Promotion & Engagement,50,21.2,71.2,25.0,25.0,17.4,25.0,100,,16,0,62,62,2,2,2,2,2,2,2,2,1,0,1,2,2,1,2,2,2,2,item_level,f9d7cc105bf4f5cd1e30e69e8d305c0bd814c5fe40fe40e0e5febe4890589d38
Sonnet (OSS),artifactspec-P137,Static Graphics,Promotion & Engagement,40.625,-4.15,36.475,-6.4,0.0,-5.1,0.0,81.25,,16,3,59,62,0,-1,-1,0,0,0,0,-1,-2,0,0,0,0,0,0,0,0,0,item_level,7f9d61fd0630ed9557a877de0cadce214be74dbae862e23c28b0832e3ee443bc
Gemini (OSS),artifactspec-P137,Static Graphics,Promotion & Engagement,43.75,2.1,45.85,0.8,0.0,0.6,16.0,87.5,,16,2,60,62,1,0,-1,0,0,0,0,0,-2,0,1,0,2,0,1,2,1,1,item_level,04a54fc790c8ac17ece7e4a035923ce31bffa7f41a94d45f1c7ae341522da50f
DeepSeek,artifactspec-P138,Presentations,Decision Support,50,14.0,64.0,20.8,14.0,10.2,16.0,100,,18,0,60,60,2,2,1,1,1,2,1,1,-1,2,1,0,2,1,2,2,1,1,item_level,932c7db7421ac7039020291dde4464acb3ccca4ed20284b07e7a110880bf3c97
Kimi K3,artifactspec-P138,Presentations,Decision Support,47.22222222222222,-0.25,46.97222222222222,-2.8,7.333333333333333,-4.8,17.5,94.44444444444444,,18,1,59,60,1,-1,-1,1,1,0,0,-1,-1,0,0,-1,0,-1,0,2,0,2,item_level,5e40e07a715405bf23efb9634cfd3de3623417c064ad9cfa628f80657d06a123
Qwen,artifactspec-P138,Presentations,Decision Support,44.44444444444444,1.9000000000000004,46.34444444444444,10.0,4.666666666666667,-4.0,7.0,88.88888888888889,,18,2,58,60,1,1,1,1,1,-1,0,-1,-1,-1,0,0,0,0,0,2,0,-1,item_level,d07a05ec67626dbbada645e6f2f37559b6726a9917582cb01d90ecbff63cbd98
Kimi K3.1 Pro,artifactspec-P138,Presentations,Decision Support,50.0,11.65,61.65,15.4,19.0,6.7,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,c30deecf8c3a529659f00f226d206586bb84e2bf139fd346a5ad1fff0e12ba44
Opus 5.5,artifactspec-P138,Presentations,Decision Support,50,17.650000000000002,67.65,20.8,19.0,15.1,20.5,100,,18,0,60,60,2,2,1,1,2,2,1,1,1,2,2,0,2,1,2,2,1,2,item_level,da9c1ccf5b4312f9cbae141b05b47c2cdb709b14f4015e1b6cb5f70bc97198c2
GPT-6.1 Sol (OSS),artifactspec-P138,Presentations,Decision Support,50,18.900000000000002,68.9,25.0,19.0,15.5,20.5,100,,18,0,60,60,2,2,2,1,2,2,2,-1,2,2,2,0,2,1,2,2,1,2,item_level,c150b442251ea833a9eebad3d3e40c9b44640e0b534de63a4510a6d340a1e54b
GPT-6 Astra (OSS),artifactspec-P138,Presentations,Decision Support,50,20.95,70.95,25.0,19.0,19.6,20.5,100,,18,0,60,60,2,2,2,1,2,2,2,1,2,2,2,0,2,2,2,2,1,2,item_level,1764fd2317ff376ed03884cffaf14b4900ff54bbdc09682817bfc6b72ec9072e
Sonnet (OSS),artifactspec-P138,Presentations,Decision Support,38.88888888888889,-5.3999999999999995,33.488888888888894,-10.0,-3.3333333333333335,-4.2,-3.0,77.77777777777779,,18,4,56,60,-1,-1,-1,0,-1,0,0,-1,-1,0,0,-1,0,0,0,0,0,-1,item_level,115a543b5fa1756b50f17acef261f7364c751741d3cf66391b1fa5fd615a0e33
Gemini (OSS),artifactspec-P138,Presentations,Decision Support,44.44444444444444,-0.04999999999999982,44.394444444444446,-8.2,14.0,2.1,-11.5,88.88888888888889,,18,2,58,60,1,-2,-1,1,1,2,1,0,-2,2,0,0,2,-1,1,-1,0,-2,item_level,697ffa6010ad4b3d0bd863d6d6f529e6cf7051c8c3c4cbd4b44a52539e362db2
DeepSeek,artifactspec-P139,Presentations,Research Communication,46.875,4.55,51.425,-6.4,10.666666666666666,7.7,7.0,93.75,,16,1,56,57,0,-1,-1,2,1,-1,0,1,-2,1,2,0,2,1,2,2,0,-1,item_level,04c2eb972f0fcb4e742de6c06bec93270b2d6d217d59f52e76941fa3d911ad18
Kimi K3,artifactspec-P139,Presentations,Research Communication,46.875,7.45,54.325,8.2,10.0,5.2,13.0,93.75,,16,1,56,57,-1,2,1,1,1,1,1,1,-2,1,0,0,2,1,2,2,0,1,item_level,77f170f2fb4093c23c743b011f22d3b32d8fc97913555f96f36b202cb9c3d176
Qwen,artifactspec-P139,Presentations,Research Communication,46.875,1.1,47.975,-10.0,14.0,1.6,7.0,93.75,,16,1,56,57,-1,-1,-1,1,1,2,0,0,-2,0,0,0,2,1,2,2,0,-1,item_level,8c9e37bf823e2355ee8a7bc2fff927b54e748a1b85f1562ace1db208a314f5a0
Kimi K3.1 Pro,artifactspec-P139,Presentations,Research Communication,46.875,10.600000000000001,57.475,8.2,19.0,7.3,20.5,93.75,,16,1,56,57,-1,2,1,1,2,2,2,-1,0,2,0,-1,2,1,2,2,1,2,item_level,64d2b805850c21da312a7d3e86c59936d4223b68b69f3c099811db6299788163
Opus 5.5,artifactspec-P139,Presentations,Research Communication,46.875,12.15,59.025,-2.8,20.0,15.6,20.5,93.75,,16,1,56,57,-1,1,-1,2,1,2,1,2,-2,2,2,2,2,1,2,2,1,2,item_level,49bfd635aa06b979533afc54d730c12de1b8b591dc1af250003a03afcffb7d82
GPT-6.1 Sol (OSS),artifactspec-P139,Presentations,Research Communication,50,22.599999999999998,72.6,25.0,19.0,22.9,20.5,100,,16,0,57,57,2,2,2,1,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,12f116668b36071162fce902e95f6d8bd8aedc8b29651a9c6b34803426c8640d
GPT-6 Astra (OSS),artifactspec-P139,Presentations,Research Communication,50,20.8,70.8,19.6,19.0,22.0,20.5,100,,16,0,57,57,1,2,2,1,2,2,2,2,1,2,2,2,2,1,2,2,1,2,item_level,9e951cbb415e5ab67af33b9dd7e8c1e01d529e2c560cea07ac76e3f43d9ef36a
Sonnet (OSS),artifactspec-P139,Presentations,Research Communication,37.5,-1.15,36.35,-0.8,0.0,-2.1,1.0,75.0,,16,4,53,57,-1,0,1,0,0,0,0,0,-1,-1,0,-1,2,0,0,1,0,-1,item_level,7f3db3ca92fd8a3e91273bbd4c674508b9abfd0f39243c72f7f13cc400665356
Gemini (OSS),artifactspec-P139,Presentations,Research Communication,46.875,-0.8999999999999999,45.975,-10.0,14.0,-4.5,17.5,93.75,,16,1,56,57,-1,-1,-1,1,1,2,-2,0,-2,0,0,0,2,0,0,2,0,2,item_level,581d83adba05d09ee04d175266dcc023f05cd43c805f753b8a4dea4ea6b91d64
DeepSeek,artifactspec-P14,Static Graphics,Decision Support,50,20.750000000000004,70.75,19.6,25.0,20.1,20.5,100,,13,0,26,26,1,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,1,2,item_level,14536b76686e76aa454083ffd09d36359a4050b7acd698910de671e85f904a92
Kimi K3,artifactspec-P14,Static Graphics,Decision Support,50,12.7,62.7,15.4,20.0,8.2,17.5,100,,13,0,26,26,1,2,1,2,1,2,1,2,-1,2,0,0,2,1,0,2,0,2,item_level,3597637bdb72f7641b2afa8e66c53590f206a8044dbcc701103bcc3f5f51c582
Qwen,artifactspec-P14,Static Graphics,Decision Support,50,12.15,62.15,15.4,21.0,6.8,17.5,100,,13,0,26,26,1,2,1,2,2,1,-1,1,-1,2,0,0,2,1,2,2,0,2,item_level,51902f19f41e3bd0b12e6053b882f42745d400124d8d079bad5ac560fd46313d
Kimi K3.1 Pro,artifactspec-P14,Static Graphics,Decision Support,50.0,20.1,70.1,25.0,25.0,16.1,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,326bca50fcf73a89b08656a73357654514ba1db0d46d5664f19ba98c024899f6
Opus 5.5,artifactspec-P14,Static Graphics,Decision Support,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,13,0,26,26,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,be5c013ec358264d62181e43c2d5d92fb201c0cd05e3c87e92c6a26be7b06360
GPT-6.1 Sol (OSS),artifactspec-P14,Static Graphics,Decision Support,50,24.55,74.55,25.0,25.0,25.0,20.5,100,,13,0,26,26,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,item_level,c119627fee36fa541301604af70c0d5d059dbaefd53c986a22c818449b47da27
GPT-6 Astra (OSS),artifactspec-P14,Static Graphics,Decision Support,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,13,0,26,26,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,060d8c404fb9f4ac302ff8ef5725b4b2f46db4c01dff42724d96b55b6ac94b57
Sonnet (OSS),artifactspec-P14,Static Graphics,Decision Support,50,11.149999999999999,61.15,15.4,20.0,7.2,7.0,100,,13,0,26,26,1,2,1,2,1,2,1,0,-1,2,0,0,2,1,2,2,0,-1,item_level,0a8311349bb1504877ccb45886719931cbd3617c17006e4d2e99fe897091cda8
Gemini (OSS),artifactspec-P14,Static Graphics,Decision Support,50,11.45,61.45,12.6,19.0,7.4,17.5,100,,13,0,26,26,1,2,0,1,2,2,0,1,0,2,0,0,2,1,1,2,0,2,item_level,ab7afc3664498128e403af439ad32b37d84760e3f36fe360d9bfc56150c467cf
DeepSeek,artifactspec-P140,Static Graphics,Practical Guidance,45.0,6.15,51.15,0.0,19.0,3.4,16.0,90.0,,20,2,70,72,1,-1,0,1,2,2,0,0,-2,1,1,0,2,0,2,2,1,1,item_level,ddaa44d70b166544cd27f585c8cdbf2df5234abe6aaa7df479685dad3db0b53f
Kimi K3,artifactspec-P140,Static Graphics,Practical Guidance,40.0,-4.6,35.4,-3.6,-0.6666666666666666,-8.6,7.0,80.0,,20,4,68,72,0,-1,0,-1,-1,2,0,-1,-2,-3,0,-2,2,0,2,2,0,-1,item_level,438809db9e8071f8bf48fbdf0a37f44c574c38ed4de49ef784bcc8d2105c7c6e
Qwen,artifactspec-P140,Static Graphics,Practical Guidance,42.5,0.29999999999999993,42.8,-6.4,3.3333333333333335,0.8,10.0,85.0,,20,3,69,72,0,-1,-1,0,-1,2,1,-1,-2,-1,1,0,2,0,2,2,1,-1,item_level,bc267769fd0eb4d6f90f24f06cb6367a757cac8031d60f08efce757fe54be2dc
Kimi K3.1 Pro,artifactspec-P140,Static Graphics,Practical Guidance,42.5,8.3,50.8,15.4,-0.6666666666666666,5.0,20.5,85.0,,20,3,69,72,1,2,1,-1,-1,2,2,-1,-2,-1,2,0,2,1,2,2,1,2,item_level,cd3c0adad4622ff52934246e2f3478e26acb3a7481453a968f02a24307762d8b
Opus 5.5,artifactspec-P140,Static Graphics,Practical Guidance,47.5,15.249999999999998,62.75,15.2,25.0,12.2,16.0,95.0,,20,1,71,72,2,2,-1,2,2,2,2,1,0,2,2,0,2,1,0,2,1,1,item_level,ce61aefbd0cfd68f709e4fe145d77ac2c7d83cd01a7782fd7960a93409529890
GPT-6.1 Sol (OSS),artifactspec-P140,Static Graphics,Practical Guidance,50,20.8,70.8,25.0,25.0,17.5,20.5,100,,20,0,72,72,2,2,2,2,2,2,2,2,1,1,2,0,2,1,2,2,1,2,item_level,0d8860b1b46663df96af9299f94d6f959426c3657b064fa3de90b15ba35a8056
GPT-6 Astra (OSS),artifactspec-P140,Static Graphics,Practical Guidance,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,20,0,72,72,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,2c39b551731a51556f4d04d29dc2d994f8e5e578da6a71c9798ae18d512953ca
Sonnet (OSS),artifactspec-P140,Static Graphics,Practical Guidance,40.0,-0.8499999999999999,39.15,-9.0,6.666666666666667,-1.8,13.0,80.0,,20,4,68,72,0,-2,0,0,0,2,2,-1,-2,-2,0,-1,2,0,2,2,0,1,item_level,5949fb63077b0f42832dbf8eacb6087dd1e5ceefb367a76f8c77fc73e2f55f7a
Gemini (OSS),artifactspec-P140,Static Graphics,Practical Guidance,45.0,0.8,45.8,-7.0,10.0,-1.1,16.0,90.0,,20,2,70,72,1,-1,-2,1,1,1,0,0,-2,1,1,0,1,-1,0,2,1,1,item_level,4bef30dc5909bafae62bac52b4f6dfd8ebdb14f1b309ed2b275ca5efeb715809
DeepSeek,artifactspec-P141,Animations & Videos,Conceptual Understanding,50,15.75,65.75,15.4,25.0,12.2,20.5,100,,16,0,56,56,1,2,1,2,2,2,1,2,-1,0,2,0,2,1,2,2,1,2,item_level,8840dda8f3cc9d496413122e7fb6a6f7815a87bf22c4da8b93960d860d24e929
Kimi K3,artifactspec-P141,Animations & Videos,Conceptual Understanding,46.875,-0.7000000000000002,46.175,-7.2,11.0,-3.1,10.0,93.75,,16,1,55,56,-1,-1,0,0,2,1,-1,-1,-1,0,0,-1,2,-1,1,2,1,-1,item_level,6ebccc76be928b7d685fa4b48e07f36de12f68bb1cd969d3fe58b03afa8a34cf
Qwen,artifactspec-P141,Animations & Videos,Conceptual Understanding,50,9.65,59.65,9.0,20.0,5.6,16.0,100,,16,0,56,56,0,2,0,2,1,2,0,0,0,0,2,0,2,-1,1,2,1,1,item_level,616d045c6484dd77d762f81cb50fc637c4665b45b6b02d023861764b6a672387
Kimi K3.1 Pro,artifactspec-P141,Animations & Videos,Conceptual Understanding,50.0,11.9,61.9,10.0,25.0,8.1,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,e46bba40302f88dd9c49ca76281dc4e1410f6cfdade0af260bc6e878931d9a54
Opus 5.5,artifactspec-P141,Animations & Videos,Conceptual Understanding,50,21.400000000000002,71.4,20.8,25.0,20.8,20.5,100,,16,0,56,56,2,2,1,2,2,2,2,2,1,2,2,2,2,-1,2,2,1,2,item_level,f45d3f56aaec13de89ffaa933c740775db3960f6b4f6635faab5ec8c9dc9ebdb
GPT-6.1 Sol (OSS),artifactspec-P141,Animations & Videos,Conceptual Understanding,46.875,18.349999999999998,65.225,20.8,25.0,14.7,20.5,93.75,,16,1,55,56,2,2,1,2,2,2,1,2,-1,2,2,0,2,1,2,2,1,2,item_level,4e4d077ed3a7c1e1a995342a43f8cd1e047e40d16dc97d771ac943123fa54ee2
GPT-6 Astra (OSS),artifactspec-P141,Animations & Videos,Conceptual Understanding,50,19.900000000000002,69.9,20.8,25.0,17.8,20.5,100,,16,0,56,56,2,2,1,2,2,2,2,2,1,2,2,-1,2,1,2,2,1,2,item_level,caee7d1482c1a26cb5638ee3ad756850865173e1d66f2c9050cd51b271269353
Sonnet (OSS),artifactspec-P141,Animations & Videos,Conceptual Understanding,43.75,-2.5999999999999996,41.15,-3.6,-2.6666666666666665,-4.6,10.0,87.5,,16,2,54,56,-1,0,0,0,0,-1,0,-1,-1,-1,0,0,0,-1,0,2,1,-1,item_level,79d14457afc979f316059c451e67b9a1ac53167ab2fd66037aab88fdaa05f9a3
Gemini (OSS),artifactspec-P141,Animations & Videos,Conceptual Understanding,43.75,-0.8999999999999999,42.85,-6.4,-4.666666666666667,-1.3,20.5,87.5,,16,2,54,56,0,-1,-1,-1,-1,1,-1,0,-1,-1,0,0,2,-1,1,2,1,2,item_level,ae383e6dbed27e5bb6eb4820317f2612d0483ab79d8188b5ef94435c38ec0830
DeepSeek,artifactspec-P144,Static Graphics,Promotion & Engagement,50,15.25,65.25,18.0,25.0,9.9,20.5,100,,16,0,64,64,2,2,0,2,2,2,2,1,0,-1,2,-1,2,0,2,2,2,1,item_level,63c41d6a941c5ffb3c4e1334af37d9983adbaf24b2c196a0ff7942a9949538c9
Kimi K3,artifactspec-P144,Static Graphics,Promotion & Engagement,31.25,-3.85,27.4,-6.4,-0.6666666666666666,-3.1,-6.0,62.5,,16,6,58,64,0,-1,-1,0,-1,1,-1,0,-2,-2,0,0,2,-1,2,0,-1,-1,item_level,3695eb1dddf23dbdacb12a1d9c353ef70c0e3652ab6c845b28147977987203ec
Qwen,artifactspec-P144,Static Graphics,Promotion & Engagement,40.625,1.0500000000000003,41.675,-2.8,6.666666666666667,-1.7,16.0,81.25,,16,3,60,64,0,0,-1,0,0,2,1,-1,-2,0,0,0,0,-1,2,2,1,1,item_level,1408475ee148cde9273a1122d0b661ec5bc32de2554c105a1ffb9958701b80f3
Kimi K3.1 Pro,artifactspec-P144,Static Graphics,Promotion & Engagement,43.75,10.45,54.2,10.0,14.000000000000002,8.5,16.0,87.5,,,,,,,,,,,,,,,,,,,,,,,,score_summary,cd6b755cb73f0edf676d61eda9c516523a1017275fceaab1d4c90854c006a5ce
Opus 5.5,artifactspec-P144,Static Graphics,Promotion & Engagement,50,17.2,67.2,20.8,25.0,11.5,25.0,100,,16,0,64,64,2,2,1,2,2,2,1,0,0,2,2,0,2,0,2,2,2,2,item_level,e5174dc15eba2657aba5e34fdf54f3719f53e6f36e949a08dc77f6330a39b6be
GPT-6.1 Sol (OSS),artifactspec-P144,Static Graphics,Promotion & Engagement,50,18.85,68.85,25.0,25.0,13.6,20.5,100,,16,0,64,64,2,2,2,2,2,2,1,1,1,1,2,0,2,1,2,2,1,2,item_level,2407a8db8e606219188d33c3564fbe7f6236414f57531ac826dffca599535a59
GPT-6 Astra (OSS),artifactspec-P144,Static Graphics,Promotion & Engagement,50,23.05,73.05,25.0,25.0,21.1,25.0,100,,16,0,64,64,2,2,2,2,2,2,2,2,1,2,2,1,2,2,2,2,2,2,item_level,518bfdc0197a0f10bb8d3b843ac8c5adf54e482cba5f21b8b9183f80ee31f9ba
Sonnet (OSS),artifactspec-P144,Static Graphics,Promotion & Engagement,31.25,-7.35,23.9,-7.2,-8.333333333333334,-7.4,-6.0,62.5,,16,6,54,64,-1,-1,0,0,-2,0,-1,-1,-2,-2,0,-1,0,-1,2,0,-1,-1,item_level,7e76fd1e45b725850d7264d64e413c4fd731185d84ee7b076136e43a260e2f2c
Gemini (OSS),artifactspec-P144,Static Graphics,Promotion & Engagement,34.375,-5.9,28.475,-10.6,-8.333333333333334,-6.0,10.0,68.75,,16,5,56,64,0,-1,-2,0,-2,0,0,0,-2,-2,0,0,2,-2,0,2,1,-1,item_level,b943e806b1a09ee1d1ce7326b6d2265316b75b7394d472fabbf900f5f92b3ad5
DeepSeek,artifactspec-P145,Animations & Videos,Conceptual Understanding,45.83333333333333,11.05,56.883333333333326,20.8,4.0,6.4,20.5,91.66666666666666,,12,1,57,58,2,2,1,2,-1,-1,1,2,-1,-2,2,-1,-1,1,2,2,1,2,item_level,1a3dd87a06b4f602995c15c1517ca86e8ab61547f35a3fccb876cbe09e625cdd
Kimi K3,artifactspec-P145,Animations & Videos,Conceptual Understanding,50,4.75,54.75,12.6,2.6666666666666665,-1.7,20.5,100,,12,0,58,58,1,2,0,0,0,1,0,0,-1,0,0,-1,2,-1,0,2,1,2,item_level,f64893109cb7d5d45e6e0125f296aa6a77a21902231d38e3b21bafaedecd23f3
Qwen,artifactspec-P145,Animations & Videos,Conceptual Understanding,50,6.5,56.5,9.0,10.0,2.3,16.0,100,,12,0,58,58,0,2,0,0,1,2,0,0,-1,1,0,-1,2,-1,2,2,1,1,item_level,76d122aa5a8e9a0ff11a38b000e234cb1ca6dcddb630ce612cf80fdf14b50863
Kimi K3.1 Pro,artifactspec-P145,Animations & Videos,Conceptual Understanding,50.0,13.05,63.05,20.8,16.0,6.8,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,cf9ab0c9b5c8fca4016886738f2ee3d7d2b826e4ca8392040f13be62949ddccd
Opus 5.5,artifactspec-P145,Animations & Videos,Conceptual Understanding,50,20.25,70.25,25.0,25.0,15.5,25.0,100,,12,0,58,58,2,2,2,2,2,2,1,1,0,2,2,2,2,-1,2,2,2,2,item_level,a8e6ca52bc52d6664aca9ec9946ccb017b98c7ae875a298bec5c50ee3ad10407
GPT-6.1 Sol (OSS),artifactspec-P145,Animations & Videos,Conceptual Understanding,50,23.8,73.8,25.0,25.0,23.5,20.5,100,,12,0,58,58,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,1,2,item_level,94342b214f601489069cdd8a7953fc39bd4c2facc30b4a520a258209b275618d
GPT-6 Astra (OSS),artifactspec-P145,Animations & Videos,Conceptual Understanding,50,19.150000000000002,69.15,25.0,21.0,15.4,20.5,100,,12,0,58,58,2,2,2,2,2,1,1,1,1,2,2,1,1,1,2,2,1,2,item_level,413108d8c387b190a5ea0e2434c0feca4259a8c134dbc7de51156d7b11ad8a36
Sonnet (OSS),artifactspec-P145,Animations & Videos,Conceptual Understanding,45.83333333333333,-1.4499999999999997,44.383333333333326,-2.8,1.3333333333333333,-5.1,16.0,91.66666666666666,,12,1,57,58,0,0,-1,1,0,-1,-1,0,-1,0,0,-1,0,-2,0,2,1,1,item_level,9ee2cbc09ac40b150467e4afe224f13ff8fa425d7a7c15d9ed9376d85cd838e3
Gemini (OSS),artifactspec-P145,Animations & Videos,Conceptual Understanding,45.83333333333333,2.3000000000000003,48.133333333333326,4.4,14.0,-3.8,10.0,91.66666666666666,,12,1,57,58,1,1,-1,1,1,2,0,0,-2,0,0,-1,2,-1,0,2,1,-1,item_level,9eaec48d161da5f966b0449a7eaaf369185576359654687c81a38a60c6f1f05e
DeepSeek,artifactspec-P146,Presentations,Conceptual Understanding,42.30769230769231,2.0,44.30769230769231,-7.2,9.333333333333334,6.0,-6.0,84.61538461538461,,13,2,53,55,-1,-1,0,2,-1,1,0,1,-1,-1,2,-1,2,0,2,0,-1,-1,item_level,c2d63e282eeb9861da644c0e16e208a6e5468046ef3f6b0889ba666a9c73f8e5
Kimi K3,artifactspec-P146,Presentations,Conceptual Understanding,50,4.8,54.8,7.2,16.666666666666668,-2.2,16.0,100,,13,0,55,55,1,1,0,2,0,2,0,0,0,-1,0,-1,0,0,0,2,1,1,item_level,c7cc216eae34c58aaf412633066f115eeae1d5bdd72717098bbab8eb26bfc8b3
Qwen,artifactspec-P146,Presentations,Conceptual Understanding,50,3.25,53.25,-10.0,10.0,3.5,25.0,100,,13,0,55,55,-1,-1,-1,0,1,2,0,0,-1,1,0,-1,2,1,2,2,2,2,item_level,bbf4653282741adb0eff36b64ce6876e077f56e4e429c16a1c52a378c811a804
Kimi K3.1 Pro,artifactspec-P146,Presentations,Conceptual Understanding,50.0,9.35,59.35,10.0,20.0,4.5,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,5aeff13b6da5de6b39a21ab95530765144445a1e733471c8967287ee4de21af4
Opus 5.5,artifactspec-P146,Presentations,Conceptual Understanding,46.15384615384615,13.75,59.90384615384615,20.8,20.0,11.0,0.5,92.3076923076923,,13,1,54,55,2,2,1,2,1,2,1,0,-1,2,2,2,-1,0,2,-1,-1,2,item_level,91f2a3f1e2f6b7e0730c96727932095a107f49176ddcf558e586ab1f9d755653
GPT-6.1 Sol (OSS),artifactspec-P146,Presentations,Conceptual Understanding,50,15.9,65.9,19.6,14.0,12.8,25.0,100,,13,0,55,55,1,2,2,1,1,2,1,-1,2,2,2,-1,2,1,2,2,2,2,item_level,5529133238e71a4d51fcced4457ac55dea198b3bba39af9077aa8afd21e3ef34
GPT-6 Astra (OSS),artifactspec-P146,Presentations,Conceptual Understanding,50,20.8,70.8,19.6,20.0,20.8,25.0,100,,13,0,55,55,1,2,2,2,1,2,2,2,2,2,2,-1,2,2,2,2,2,2,item_level,c3d2bdc4dc26676b0c78a7c0e343b6ed5576b91e45cfadbc8b78696fe99ec9cc
Sonnet (OSS),artifactspec-P146,Presentations,Conceptual Understanding,46.15384615384615,-3.45,42.70384615384615,3.6,-3.3333333333333335,-7.7,0.0,92.3076923076923,,13,1,54,55,1,0,0,0,-1,0,-1,-1,-1,-2,0,-1,0,0,0,0,1,-1,item_level,51f80192cd23e056029823f162eca7c69c927cc02bb6221e2160bcd80820e31c
Gemini (OSS),artifactspec-P146,Presentations,Conceptual Understanding,50,-1.9,48.1,-10.0,7.333333333333333,-5.1,20.5,100,,13,0,55,55,-1,-1,-1,1,1,0,-1,0,-2,0,0,-1,1,0,0,2,1,2,item_level,7bd5a015780dfcc6cf2bad319ed5aec58f8f27817ad9977d2f4266d5572658a5
DeepSeek,artifactspec-P147,Static Graphics,Practical Guidance,44.11764705882353,14.349999999999998,58.46764705882353,20.8,25.0,7.9,14.5,88.23529411764706,,17,2,46,48,2,2,1,2,2,2,2,-1,-2,2,2,0,2,0,2,2,-1,2,item_level,179ad81e53d4f76ce07e6e598a000a797dc24be25b892b0348d52d788b34d516
Kimi K3,artifactspec-P147,Static Graphics,Practical Guidance,41.17647058823529,1.9500000000000002,43.12647058823529,-3.6,6.666666666666667,2.3,7.0,82.35294117647058,,17,3,44,48,0,-1,0,0,0,2,2,0,-2,0,0,-1,2,0,2,2,-1,0,item_level,7005109702e6d921b866139735480230b4c1f9b94005b2b34eaa4a8b845619fd
Qwen,artifactspec-P147,Static Graphics,Practical Guidance,38.23529411764706,-0.2500000000000001,37.98529411764706,-6.4,0.0,1.9,4.0,76.47058823529412,,17,4,44,48,0,-1,-1,0,0,0,2,-1,-2,0,0,0,2,0,2,2,-1,-1,item_level,2144f8b166c60ba1511b41cbbc2feb58c65f7a84923b6a7402183718fae49e74
Kimi K3.1 Pro,artifactspec-P147,Static Graphics,Practical Guidance,44.12,11.0,55.12,10.0,14.000000000000002,10.2,13.0,88.23529411764706,,,,,,,,,,,,,,,,,,,,,,,,score_summary,9a76d862ab5e044a63198ed78022d83c45913f37137cbf3858c4af01ae3dd91b
Opus 5.5,artifactspec-P147,Static Graphics,Practical Guidance,47.05882352941176,17.0,64.05882352941177,-2.8,25.0,22.9,25.0,94.11764705882352,,17,1,47,48,1,-1,-1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,ecf13fa7de616cba1310b63c299711421667e05a587e8bee442b4e0442610525
GPT-6.1 Sol (OSS),artifactspec-P147,Static Graphics,Practical Guidance,50,19.900000000000002,69.9,19.6,20.0,19.9,20.5,100,,17,0,48,48,1,2,2,2,1,2,2,2,1,2,2,0,2,2,2,2,1,2,item_level,134bc6f06447154e8454b43e2fa0eb1d95e1407a4c08e5a4f9ed4bae3e1196f2
GPT-6 Astra (OSS),artifactspec-P147,Static Graphics,Practical Guidance,50,21.7,71.7,25.0,25.0,18.4,25.0,100,,17,0,48,48,2,2,2,2,2,2,2,2,1,1,2,0,2,2,2,2,2,2,item_level,6447085fed95866fce714d79fe908ef03dc317af5fcd5d80992b1c860b1e98b0
Sonnet (OSS),artifactspec-P147,Static Graphics,Practical Guidance,35.294117647058826,-1.8000000000000003,33.49411764705883,-6.4,6.666666666666667,-3.2,4.0,70.58823529411765,,17,5,43,48,0,-1,-1,0,0,2,0,0,-2,0,0,-1,2,0,0,2,-1,-1,item_level,ab642c59e772bbb2db7ddb1a3dd8f6110512f675e4f9998781267965702ef8b9
Gemini (OSS),artifactspec-P147,Static Graphics,Practical Guidance,44.11764705882353,-1.9,42.21764705882353,-6.4,3.3333333333333335,-3.0,7.0,88.23529411764706,,17,2,46,48,0,-1,-1,0,1,0,0,0,-2,-1,0,0,2,0,0,2,-1,0,item_level,a54e7dfed40e2bd4c681e98133e46b65b975e843a7a293ffb0ef33e8e128e8ab
DeepSeek,artifactspec-P148,Static Graphics,Conceptual Understanding,47.22222222222222,6.6,53.82222222222222,9.8,25.0,-1.8,13.0,94.44444444444444,,18,1,63,64,1,2,-1,2,2,2,-1,-1,-2,-1,1,0,2,-1,2,2,0,1,item_level,f04ebff59d47f918cf099f91cb1bfaef7f9d1aedefde77e8c4c88199670d4e8a
Kimi K3,artifactspec-P148,Static Graphics,Conceptual Understanding,47.22222222222222,3.0999999999999996,50.32222222222222,7.2,7.333333333333333,1.0,-3.0,94.44444444444444,,18,1,63,64,1,1,0,1,-1,2,1,-1,-2,1,1,0,2,0,1,0,0,-1,item_level,7cb734df14dec4a74d02b885466ee3358b9e1ef0e6a04e89e6302e7cfcd42f25
Qwen,artifactspec-P148,Static Graphics,Conceptual Understanding,47.22222222222222,4.0,51.22222222222222,9.8,10.666666666666666,-4.2,20.5,94.44444444444444,,18,1,63,64,1,2,-1,1,0,2,0,-1,-2,0,0,0,2,-1,0,2,2,1,item_level,95209ddd0bc251097f1ca6b2cdb4269be2fbaad69b9eee1137600ad4be97a49e
Kimi K3.1 Pro,artifactspec-P148,Static Graphics,Conceptual Understanding,47.22222222222222,11.55,58.772222222222226,15.4,19.0,7.1,13.0,94.44444444444444,,18,1,63,64,1,2,1,1,2,2,2,1,-2,0,1,0,2,1,2,2,0,1,item_level,a6ca957910ea0aed27ad7d88a4e532768db4823c1013f7271fd1bdf6f9e4dd28
Opus 5.5,artifactspec-P148,Static Graphics,Conceptual Understanding,47.22222222222222,15.350000000000001,62.57222222222222,15.4,25.0,11.4,20.5,94.44444444444444,,18,1,63,64,1,2,1,2,2,2,2,1,-2,1,2,1,2,1,2,2,1,2,item_level,d80d2475a723cb9206cd71914b54c229abc38a1db199bb5ecc10b8453c755c91
GPT-6.1 Sol (OSS),artifactspec-P148,Static Graphics,Conceptual Understanding,50,20.200000000000003,70.2,19.6,25.0,18.1,25.0,100,,18,0,64,64,1,2,2,2,2,2,2,1,1,1,2,2,2,1,2,2,2,2,item_level,fe333f4b02a0a690aecca775b5129f8916d8b74e41d578045ca4590701fe59e7
GPT-6 Astra (OSS),artifactspec-P148,Static Graphics,Conceptual Understanding,50,21.85,71.85,19.6,25.0,21.4,25.0,100,,18,0,64,64,1,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,2,item_level,f8b76db77b324b3f0a239f940227efaabdbf367c866cdaf4a5aba0493b526520
Sonnet (OSS),artifactspec-P148,Static Graphics,Conceptual Understanding,47.22222222222222,-2.8500000000000005,44.37222222222222,2.6,3.3333333333333335,-7.4,-3.0,94.44444444444444,,18,1,63,64,-1,2,-1,0,1,0,0,-1,-3,0,0,0,0,0,1,0,0,-1,item_level,54508863a1d1313acabf445c04e32e4563cf37bae58d339ef98392e8e3bf1476
Gemini (OSS),artifactspec-P148,Static Graphics,Conceptual Understanding,47.22222222222222,0.3500000000000001,47.57222222222222,0.8,14.0,-5.9,10.0,94.44444444444444,,18,1,63,64,1,0,-1,1,1,2,0,0,-3,-1,0,0,2,-1,1,2,1,-1,item_level,b8f4dff12202908bb1fc0b331d40291067de937ad7ab0188bbc24c4908f024a4
DeepSeek,artifactspec-P149,Presentations,Decision Support,47.5,12.299999999999999,59.8,9.8,16.0,11.7,16.0,95.0,,20,1,64,65,1,2,-1,2,1,1,2,1,-2,2,2,0,2,1,2,2,1,1,item_level,68827d252b69363a5dc64bcff7b2ca4d187602b421880b86173dadd7205ebe47
Kimi K3,artifactspec-P149,Presentations,Decision Support,45.0,-4.2,40.8,-10.0,-3.3333333333333335,-2.6,1.0,90.0,,20,2,62,65,-1,-1,-1,0,-1,0,0,-1,-2,1,0,0,2,0,0,1,0,-1,item_level,a6f5c63124491cada33d70eafccfeca6cd756fce882713d63a65249ca3299acd
Qwen,artifactspec-P149,Presentations,Decision Support,45.0,1.4500000000000002,46.45,-3.6,4.666666666666667,0.4,14.5,90.0,,20,2,63,65,0,-1,0,1,1,-1,0,-1,-2,1,0,0,2,0,2,2,2,-1,item_level,2fde1f4979423787f6779d84ae14df20df59a83d55fdbcd8fe78421e50e24bda
Kimi K3.1 Pro,artifactspec-P149,Presentations,Decision Support,47.5,11.3,58.8,10.0,16.0,10.2,13.0,95.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,bc4d68d6179bd0c29b42b776743bbab4fe69f144b0fd5b755842b8d3f83a5751
Opus 5.5,artifactspec-P149,Presentations,Decision Support,50,17.25,67.25,15.2,25.0,16.2,16.0,100,,20,0,65,65,2,2,-1,2,2,2,2,2,-1,2,2,0,2,1,2,2,1,1,item_level,4e4a88dafb8ea5aaec9d52c474b4478407451cf4b059a1f7b4187b8d5ae82d76
GPT-6.1 Sol (OSS),artifactspec-P149,Presentations,Decision Support,50,20.8,70.8,25.0,25.0,17.5,20.5,100,,20,0,65,65,2,2,2,2,2,2,2,1,1,2,2,0,2,2,2,2,2,1,item_level,3f9d935d9277ad9ea57e77b984ede0107e25868dc1dc666224b0e161afddbe2b
GPT-6 Astra (OSS),artifactspec-P149,Presentations,Decision Support,50,22.0,72.0,25.0,25.0,19.9,20.5,100,,20,0,65,65,2,2,2,2,2,2,2,2,1,2,2,0,2,2,2,2,1,2,item_level,135fd08226f8a5e2fea647c73ccc77b458c960dc1f9d896becb5cdd30bbf42b3
Sonnet (OSS),artifactspec-P149,Presentations,Decision Support,40.0,-1.15,38.85,-10.0,4.666666666666667,0.8,2.5,80.0,,20,4,58,65,-1,-1,-1,1,1,-1,0,0,-1,1,0,0,0,0,1,2,0,-2,item_level,e878232873452f1e23b1768305a254724fdd2a39b43b256bf9e74f032f2acd7f
Gemini (OSS),artifactspec-P149,Presentations,Decision Support,42.5,-1.2999999999999998,41.2,-14.2,10.0,-1.4,14.5,85.0,,20,3,62,65,-1,-1,-2,1,1,1,-1,0,-2,1,0,0,2,-1,1,2,2,-1,item_level,570058e10ffb7305c4d630febb2c9104e278931984923a1ed67451ce44ee9a17
DeepSeek,artifactspec-P15,Static Graphics,Decision Support,50,16.4,66.4,20.8,14.0,14.7,17.5,100,,12,0,19,19,2,2,1,1,1,2,2,1,-2,2,2,2,2,1,2,2,0,2,item_level,4ffb5e55ed1df38f469ba2ff1c0da11864928f4c32e240a3497a9a155dc00d96
Kimi K3,artifactspec-P15,Static Graphics,Decision Support,45.83333333333333,8.1,53.93333333333333,2.8,14.0,8.0,13.0,91.66666666666666,,12,1,18,19,1,-1,1,1,1,2,1,0,-2,2,2,0,2,0,2,2,0,1,item_level,ff029a217da8e2413f1237874e652a3b4b138b48a20c579cf636f0b65496929d
Qwen,artifactspec-P15,Static Graphics,Decision Support,45.83333333333333,13.0,58.83333333333333,8.2,14.0,13.6,20.5,91.66666666666666,,12,1,18,19,-1,2,1,1,1,2,2,2,-2,-1,2,2,2,1,2,2,1,2,item_level,2fe4fb627edd46d331634bb5c0af0f2279899b6e958fb6f699f2dd21b5f1af9f
Kimi K3.1 Pro,artifactspec-P15,Static Graphics,Decision Support,50.0,18.5,68.5,20.8,25.0,15.0,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,c588e9010d56c3ac56cdfed3c76dc8101f40f582235dbe2eab5c553562b40355
Opus 5.5,artifactspec-P15,Static Graphics,Decision Support,50,21.55,71.55,20.8,19.0,22.0,25.0,100,,12,0,19,19,2,2,1,1,2,2,2,2,1,2,2,2,2,1,2,2,2,2,item_level,beb5c49926467e1feec9f68fef312aad634cb33d0c2c36595ec656c6df496c8c
GPT-6.1 Sol (OSS),artifactspec-P15,Static Graphics,Decision Support,50,20.95,70.95,19.6,25.0,20.5,20.5,100,,12,0,19,19,2,1,2,2,2,2,2,1,1,2,2,2,2,2,2,2,1,2,item_level,a7b89c6d9ddd8f8ee62769ed0c3408f1be5d160cb93445a10ef11a899b0d2b82
GPT-6 Astra (OSS),artifactspec-P15,Static Graphics,Decision Support,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,12,0,19,19,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,d873c48a60ac6a0ef6b5abfae6314a745bd0a1f349f6718c576d39b581cb2693
Sonnet (OSS),artifactspec-P15,Static Graphics,Decision Support,50,7.5,57.5,15.4,6.0,1.4,20.5,100,,12,0,19,19,1,2,1,0,1,1,1,-1,-2,1,0,0,2,0,2,2,1,2,item_level,c184632bc71f604bb825be7e4311b27ed59dc28c4f3c4f233e73da64d1fc3e9b
Gemini (OSS),artifactspec-P15,Static Graphics,Decision Support,41.66666666666667,3.0500000000000003,44.71666666666667,-2.8,10.0,1.3,16.0,83.33333333333334,,12,2,17,19,-1,1,-1,1,1,1,-1,0,-2,2,0,0,2,1,1,2,1,1,item_level,bd12738211caee7dd4618f989b6f79e9609f1102010294703e485dd33375b0ab
DeepSeek,artifactspec-P150,Static Graphics,Practical Guidance,38.46153846153847,2.75,41.21153846153847,-10.0,16.666666666666668,8.4,-14.5,76.92307692307693,,13,3,58,62,-1,-1,-1,2,0,2,2,1,-2,1,2,-1,2,0,2,-1,-2,-1,item_level,e9a8ecb80cf392e05e9883d7b92cdf8fe2b80166126c57930390b35b79ba294c
Kimi K3,artifactspec-P150,Static Graphics,Practical Guidance,42.30769230769231,8.35,50.65769230769231,2.8,25.0,5.8,10.0,84.61538461538461,,13,2,60,62,1,-1,1,2,2,2,2,-1,-2,1,2,-1,2,1,2,2,1,-1,item_level,d51e375c74b80650bd078d14a89b6d2a53823b8b3cc7f495d64d464e63a09798
Qwen,artifactspec-P150,Static Graphics,Practical Guidance,38.46153846153847,6.800000000000001,45.261538461538464,-7.2,15.0,9.5,16.0,76.92307692307693,,13,3,59,62,-1,-1,0,1,2,1,2,0,-2,2,2,0,2,0,2,2,1,1,item_level,fdb1686372a61c58e603cc42f52858e3e9afa73bd139e37d05a9b2ffc85f4946
Kimi K3.1 Pro,artifactspec-P150,Static Graphics,Practical Guidance,46.15,12.35,58.5,6.4,20.0,12.3,16.0,92.3076923076923,,,,,,,,,,,,,,,,,,,,,,,,score_summary,9c916a381ca525519237eba7b8522eb367b89f354325e0bfcc1e0900c5587532
Opus 5.5,artifactspec-P150,Static Graphics,Practical Guidance,46.15384615384615,21.3,67.45384615384616,25.0,25.0,18.5,20.5,92.3076923076923,,13,1,61,62,2,2,2,2,2,2,2,2,0,2,2,0,2,2,2,2,1,2,item_level,4354cab8b67a082f8de0fee55f64778188f298ff59356404b7b30761afa206c0
GPT-6.1 Sol (OSS),artifactspec-P150,Static Graphics,Practical Guidance,46.15384615384615,17.8,63.95384615384616,20.8,20.0,15.1,20.5,92.3076923076923,,13,1,61,62,2,2,1,2,1,2,2,1,1,1,2,0,2,1,2,2,1,2,item_level,9683c656c0f701e65bc07a726f1de8a3c980abf3e029d621116eea0ea929de20
GPT-6 Astra (OSS),artifactspec-P150,Static Graphics,Practical Guidance,46.15384615384615,22.0,68.15384615384616,25.0,25.0,19.9,20.5,92.3076923076923,,13,1,61,62,2,2,2,2,2,2,2,2,1,2,2,0,2,2,2,2,1,2,item_level,865ac52972a4ef9aeea48e229861787586e13d92ef5bff44c0aeb788a70d327d
Sonnet (OSS),artifactspec-P150,Static Graphics,Practical Guidance,38.46153846153847,-4.45,34.011538461538464,-7.2,1.3333333333333333,-7.1,7.0,76.92307692307693,,13,3,58,62,-1,-1,0,1,0,-1,1,-1,-3,-1,0,0,2,0,0,2,0,-1,item_level,dda079a4e42183ed27804536351ec763803a25db9be54a953f6b15f04f0fe0ce
Gemini (OSS),artifactspec-P150,Static Graphics,Practical Guidance,34.61538461538461,-5.85,28.765384615384612,-19.6,1.3333333333333333,-4.3,10.0,69.23076923076923,,13,4,57,62,-1,-2,-2,1,0,-1,0,0,-3,0,0,0,2,0,1,2,1,-1,item_level,abe4dcff8731b945e5061089ac414af86cb59cb2473071b9c7cfeb5d96ce7b79
DeepSeek,artifactspec-P151,Animations & Videos,Conceptual Understanding,45.83333333333333,12.25,58.08333333333333,9.8,16.666666666666668,10.5,20.5,91.66666666666666,,12,1,63,64,1,2,-1,2,0,2,1,2,-1,1,2,0,0,-1,2,2,1,2,item_level,9438712cc3628dc6ef0ff0372e0ba336dad47dbad45610be629eef3e59d1b092
Kimi K3,artifactspec-P151,Animations & Videos,Conceptual Understanding,45.83333333333333,7.4,53.23333333333333,12.6,20.0,-1.6,20.5,91.66666666666666,,12,1,63,64,1,2,0,2,1,2,0,0,-1,1,0,-1,1,-1,0,2,1,2,item_level,b2c060f52b764d171e161d4b9e7a35a6bbbb191de6b9122e36e0b42fccbc52f6
Qwen,artifactspec-P151,Animations & Videos,Conceptual Understanding,45.83333333333333,10.049999999999999,55.883333333333326,18.0,20.0,1.9,16.0,91.66666666666666,,12,1,63,64,2,2,0,2,1,2,0,-1,-1,2,0,0,-1,0,2,2,1,1,item_level,586112201067e6829794de9f1f1e72ec6bd9baa3f70468795ae8c946ad701c74
Kimi K3.1 Pro,artifactspec-P151,Animations & Videos,Conceptual Understanding,45.83,13.65,59.48,20.8,20.0,6.8,20.499999999999996,91.66666666666667,,,,,,,,,,,,,,,,,,,,,,,,score_summary,2509f934f4665a94c73bf6eb6364dc4bf8001a1074708c532d4fce5bdb06c048
Opus 5.5,artifactspec-P151,Animations & Videos,Conceptual Understanding,50,15.75,65.75,15.2,25.0,11.4,25.0,100,,12,0,64,64,2,2,-1,2,2,2,1,1,-1,2,2,1,1,-1,2,2,2,2,item_level,090e60c1d5a761bb161964c9c3e787d59d3c6b01359577aa12d0a4ca0a95fe3c
GPT-6.1 Sol (OSS),artifactspec-P151,Animations & Videos,Conceptual Understanding,50,22.0,72.0,25.0,25.0,19.9,20.5,100,,12,0,64,64,2,2,2,2,2,2,2,2,2,2,2,-1,2,1,2,2,1,2,item_level,69c838c23d8c6e859f67b3bda31e9e28e99cefa6676fcc7e1cda1b86c8feb933
GPT-6 Astra (OSS),artifactspec-P151,Animations & Videos,Conceptual Understanding,50,22.75,72.75,25.0,25.0,20.5,25.0,100,,12,0,64,64,2,2,2,2,2,2,1,2,1,2,2,2,2,1,2,2,2,2,item_level,a371b1141359bb8810facb36f090571c5d31e0feb5dae731a2990b78f971a3c3
Sonnet (OSS),artifactspec-P151,Animations & Videos,Conceptual Understanding,41.66666666666667,-3.0999999999999996,38.56666666666667,-10.0,3.3333333333333335,-4.2,10.0,83.33333333333334,,12,2,61,64,-1,-1,-1,0,-1,2,0,0,-1,-1,0,-1,0,-1,0,2,1,-1,item_level,358a8a5c6dfb018be377bb934d157dd1528292ff43710707b6d30aba3feedbe6
Gemini (OSS),artifactspec-P151,Animations & Videos,Conceptual Understanding,45.83333333333333,1.1999999999999997,47.03333333333333,9.8,7.333333333333333,-7.9,16.0,91.66666666666666,,12,1,63,64,1,2,-1,1,-1,2,-1,0,-2,-1,0,-1,-1,-1,0,2,1,1,item_level,e69c1f1963f79400101cd818e041765f71911f5aff8a7948c376bae221431af4
DeepSeek,artifactspec-P152,Presentations,Research Communication,47.05882352941176,15.5,62.55882352941176,8.2,19.0,19.2,10.0,94.11764705882352,,17,1,57,58,2,-1,1,1,2,2,2,2,-1,2,2,2,2,1,2,2,1,-1,item_level,bfcb35847f296dc80bb26e9d2523a5a547bb3238e1b0d6deb370560844ae879f
Kimi K3,artifactspec-P152,Presentations,Research Communication,47.05882352941176,5.95,53.008823529411764,8.2,14.0,0.1,17.5,94.11764705882352,,17,1,57,58,-1,2,1,1,1,2,1,0,-1,-1,0,0,2,0,0,2,0,2,item_level,b467fbfecd1314b6c032e8ac0b75e9fe3e714a2163dd0e25461481295e53819a
Qwen,artifactspec-P152,Presentations,Research Communication,44.11764705882353,10.3,54.41764705882353,15.2,12.333333333333334,7.3,10.0,88.23529411764706,,17,2,56,58,2,2,-1,1,2,0,1,1,-1,1,0,0,2,1,2,2,1,-1,item_level,5b0ebb8620082285e607c8e5c2ef583f7ac842eabff65624f3f7864ed99e7443
Kimi K3.1 Pro,artifactspec-P152,Presentations,Research Communication,50,20.35,70.35,25.0,19.0,19.0,17.5,100,,17,0,58,58,2,2,2,1,2,2,2,2,1,2,2,0,2,1,2,2,0,2,item_level,288b3f418e5a123003b916512af527b42d5f257f5ac5e6df9e29157a089a95a7
Opus 5.5,artifactspec-P152,Presentations,Research Communication,47.05882352941176,14.6,61.65882352941176,20.8,25.0,7.2,20.5,94.11764705882352,,17,1,57,58,2,2,1,2,2,2,1,1,0,2,0,0,2,1,0,2,1,2,item_level,06b6d93a97b3b66ede31735df17271a7dc13d2af7f03913a54c12b16c68263c3
GPT-6.1 Sol (OSS),artifactspec-P152,Presentations,Research Communication,50,20.55,70.55,25.0,25.0,17.0,20.5,100,,17,0,58,58,2,2,2,2,2,2,2,1,2,-1,2,2,-1,2,2,2,1,2,item_level,e98772070ac418b910c786b681957004f2c0a2057cf7f033501fa9ac61c1c410
GPT-6 Astra (OSS),artifactspec-P152,Presentations,Research Communication,50,23.650000000000002,73.65,25.0,19.0,25.0,20.5,100,,17,0,58,58,2,2,2,1,2,2,2,2,2,2,2,2,2,2,2,2,1,2,item_level,44b80dc32bddf8cc3a91a035a514922d68043395c0296f407cb32c72c0067888
Sonnet (OSS),artifactspec-P152,Presentations,Research Communication,41.17647058823529,3.95,45.12647058823529,2.6,7.333333333333333,5.8,-7.0,82.35294117647058,,17,3,54,58,2,-1,-1,1,1,0,0,0,0,2,0,-1,2,0,2,-1,0,-1,item_level,94284bb0a727e2d01166280fcaac7d4d92765b7ab9ffb5926aa54fd28e5716f3
Gemini (OSS),artifactspec-P152,Presentations,Research Communication,44.11764705882353,-0.19999999999999996,43.917647058823526,2.6,6.0,-6.1,13.0,88.23529411764706,,17,2,56,58,-1,2,-1,-1,1,2,-1,-1,-2,0,0,0,2,-2,0,2,0,1,item_level,7e4c5c1798ceccbb8799ac517f533b6e711b97c0a07234f4a6d006f92dc60716
DeepSeek,artifactspec-P16,Static Graphics,Public Information,50,15.2,65.2,15.4,25.0,12.6,13.0,100,,11,0,25,25,1,2,1,2,2,2,2,1,-2,2,2,0,2,2,2,2,0,1,item_level,484c67c6903a1f068f9c53d6527f2954faa6e513b8c8485ed01b9514c9c60ce6
Kimi K3,artifactspec-P16,Static Graphics,Public Information,50,12.8,62.8,14.2,25.0,6.0,25.0,100,,11,0,25,25,1,1,2,2,2,2,2,0,-2,-1,2,0,2,0,2,2,2,2,item_level,4bea367c12c75a14e3f36226e5485580ff2c2248b0760cdac0eecc815032c1c8
Qwen,artifactspec-P16,Static Graphics,Public Information,50,6.35,56.35,-0.8,10.0,9.5,3.0,100,,11,0,25,25,-1,0,1,2,0,0,2,0,-2,2,2,0,2,0,2,0,0,1,item_level,f365c7b0aeaf6a778e6b30902be29412307e3fc8ad4d822c3f65a523334b89e6
Kimi K3.1 Pro,artifactspec-P16,Static Graphics,Public Information,50.0,17.75,67.75,20.8,25.0,13.5,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,3f026fb517b871eb52452bc03c15f8d71ec0190f471cfe24e750e46884b66301
Opus 5.5,artifactspec-P16,Static Graphics,Public Information,50,20.45,70.45,20.8,25.0,18.0,25.0,100,,11,0,25,25,2,2,1,2,2,2,2,2,-2,2,2,2,2,2,2,2,2,2,item_level,553390d960ef0dd60da41172f7d7fd18d7de0cc1abb0fa3d7cfa189794527e00
GPT-6.1 Sol (OSS),artifactspec-P16,Static Graphics,Public Information,50,21.85,71.85,25.0,19.0,20.5,25.0,100,,11,0,25,25,2,2,2,1,2,2,2,1,1,2,2,2,2,2,2,2,2,2,item_level,6acd5242f2dd9b97e647fcd7128c226b6a6a260061f7f8d0b061a165da1893d7
GPT-6 Astra (OSS),artifactspec-P16,Static Graphics,Public Information,50,23.049999999999997,73.05,25.0,19.0,22.9,25.0,100,,11,0,25,25,2,2,2,1,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,3a41e3656064db6fa1a77a17dd1fb0995e9308f977992c8831e1291cde557699
Sonnet (OSS),artifactspec-P16,Static Graphics,Public Information,45.45454545454545,0.55,46.00454545454545,-2.8,3.3333333333333335,-1.1,13.0,90.9090909090909,,11,1,24,25,1,-1,-1,0,-1,2,1,0,-2,-1,0,-1,1,0,2,2,0,1,item_level,a50ff64c3728362b3bb20485d3089db33fc308b5f53f62c26b25c5816818680a
Gemini (OSS),artifactspec-P16,Static Graphics,Public Information,45.45454545454545,6.05,51.50454545454545,0.2,14.0,2.8,25.0,90.9090909090909,,11,1,24,25,1,1,-2,1,1,2,0,-1,-2,-1,1,2,2,0,2,2,2,2,item_level,4ae95aeb944ff4f42e18d1aa0792064ee7602c8faa8679b9df4c0593bacdb084
DeepSeek,artifactspec-P164,Static Graphics,Conceptual Understanding,46.666666666666664,10.200000000000001,56.86666666666667,8.2,4.666666666666667,10.8,20.5,93.33333333333333,,15,1,46,47,-1,2,1,1,1,-1,2,1,-2,2,2,1,-1,1,2,2,2,1,item_level,75f5b9fd95f3af36fe5606c73a7ff75a6c3662aa377925b884ea5386906480e6
Kimi K3,artifactspec-P164,Static Graphics,Conceptual Understanding,50,4.65,54.65,-10.0,19.0,5.1,17.5,100,,15,0,47,47,-1,-1,-1,1,2,2,1,0,-2,2,0,0,2,1,2,2,0,2,item_level,5df8da9aa6f4e811d8ea48be2d28f9a4402c6b8a04b233ed512ee45662dfc988
Qwen,artifactspec-P164,Static Graphics,Conceptual Understanding,46.666666666666664,4.8,51.46666666666666,-4.4,14.0,4.1,17.5,93.33333333333333,,15,1,46,47,-1,-1,1,1,1,2,0,0,-2,2,0,0,2,1,2,2,0,2,item_level,41db742cc2f86e7633552bd91d9c3144165ba8038595f1d9ed738b2c5fc66db6
Kimi K3.1 Pro,artifactspec-P164,Static Graphics,Conceptual Understanding,50,16.75,66.75,20.8,25.0,12.1,17.5,100,,15,0,47,47,2,2,1,2,2,2,2,2,-2,1,0,2,2,1,2,2,0,2,item_level,380e446a5affc446131f81551ba09302c270065098e3d71e8fb08086e866da12
Opus 5.5,artifactspec-P164,Static Graphics,Conceptual Understanding,50,17.9,67.9,15.4,25.0,15.6,25.0,100,,15,0,47,47,1,2,1,2,2,2,1,2,-2,2,2,2,2,1,2,2,2,2,item_level,02b181625f601ab58fd162f61457723e051e6deed29c0435a80e39e9ea773dfb
GPT-6.1 Sol (OSS),artifactspec-P164,Static Graphics,Conceptual Understanding,50,22.15,72.15,25.0,25.0,19.3,25.0,100,,15,0,47,47,2,2,2,2,2,2,2,2,1,1,1,2,2,2,2,2,2,2,item_level,628cac5e4876bfa58dfdaf1a2464ee455dfa86a78aed30c1a165a77802fe6cbd
GPT-6 Astra (OSS),artifactspec-P164,Static Graphics,Conceptual Understanding,50,20.75,70.75,25.0,25.0,16.5,25.0,100,,15,0,47,47,2,2,2,2,2,2,2,2,-1,1,1,2,2,2,2,2,2,2,item_level,511d2df6d90f44475e01cb9bfe9e05222a21b96faee650cfce218c8c7ec22118
Sonnet (OSS),artifactspec-P164,Static Graphics,Conceptual Understanding,43.333333333333336,4.75,48.083333333333336,2.6,15.666666666666666,3.0,2.5,86.66666666666667,,15,2,45,47,2,-1,-1,2,2,-1,1,0,-2,2,0,0,-1,1,2,2,0,-2,item_level,d76602e46bee84787f0ad489deaba02109a822068ecc3460bffaacad85fea046
Gemini (OSS),artifactspec-P164,Static Graphics,Conceptual Understanding,40.0,-2.05,37.95,-15.4,14.0,-2.6,10.0,80.0,,15,3,44,47,-1,-2,-1,1,1,2,-1,0,-2,1,0,0,2,-1,0,2,1,-1,item_level,4b1f7cd4bc3e2784e2d168f057440cdaeb76e4eb8a6b92e9cf7d8b4876f2b10e
DeepSeek,artifactspec-P166,Static Graphics,Public Information,47.05882352941176,11.000000000000002,58.05882352941176,-4.4,13.333333333333334,16.1,20.5,94.11764705882352,,17,1,36,37,-1,-1,1,2,-1,2,2,1,1,-1,2,2,2,1,2,2,2,1,item_level,ba4bee3ead6470eb3cd9c7a7463124cbb4eca073b8a8fccb1f310af1c062d5d7
Kimi K3,artifactspec-P166,Static Graphics,Public Information,47.05882352941176,13.600000000000001,60.65882352941176,15.4,25.0,7.9,20.5,94.11764705882352,,17,1,36,37,1,2,1,2,2,2,2,-1,-2,1,2,0,2,2,2,2,1,2,item_level,9b610d1626c979b03355e3bdccf5d1bd2806948344cc4b2627decda6edecf908
Qwen,artifactspec-P166,Static Graphics,Public Information,50,1.5499999999999998,51.55,-4.4,6.666666666666667,1.3,10.0,100,,17,0,37,37,-1,-1,1,2,-1,0,2,0,-2,-1,0,-1,2,0,2,2,1,-1,item_level,b22aee899c6b9f424436715a5118524716caee822a6d68c25b9e3d5f64df0992
Kimi K3.1 Pro,artifactspec-P166,Static Graphics,Public Information,50.0,15.75,65.75,10.0,25.0,14.9,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,79a36dc023b6a67484a5e2bcd8c07b1de9c906b2010c12790308008473d4ebf8
Opus 5.5,artifactspec-P166,Static Graphics,Public Information,50,20.0,70.0,25.0,13.333333333333334,19.4,20.5,100,,17,0,37,37,2,2,2,2,-1,2,2,2,1,-1,2,2,2,2,2,2,1,2,item_level,193ef33ca1325690aeed55265c799536160a4f2d3b4211c086413074a7f4dfdc
GPT-6.1 Sol (OSS),artifactspec-P166,Static Graphics,Public Information,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,17,0,37,37,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,b47a7c4eeaafd51e6deecf3b5619dd9919d3ad1b20ee1d3048c25863997a4eb9
GPT-6 Astra (OSS),artifactspec-P166,Static Graphics,Public Information,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,17,0,37,37,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,839fa7c8cf2d43cbcadef116de6523f5fb3c6b61d12f33abbf5a7735b0bf7725
Sonnet (OSS),artifactspec-P166,Static Graphics,Public Information,47.05882352941176,7.4,54.45882352941176,15.4,19.0,2.0,-3.0,94.11764705882352,,17,1,35,37,1,2,1,1,2,2,0,0,-2,1,0,0,2,0,2,0,0,-1,item_level,0350a4aa2053bdba0e53186eb2b75c89158b2461298ec46a4d3c8cdf237cb03d
Gemini (OSS),artifactspec-P166,Static Graphics,Public Information,47.05882352941176,-1.5499999999999998,45.508823529411764,-10.0,7.333333333333333,-2.3,10.0,94.11764705882352,,17,1,36,37,-1,-1,-1,1,1,0,1,0,-2,-1,0,0,2,-2,1,2,1,-1,item_level,9487282e2a10ccd43444b3a147539f00ab814d3f2b6e55634c50e811209e9032
DeepSeek,artifactspec-P168,Static Graphics,Conceptual Understanding,46.666666666666664,10.700000000000001,57.36666666666667,12.6,20.0,5.9,16.0,93.33333333333333,,15,1,35,36,1,2,0,2,1,2,1,0,-2,1,2,-1,2,1,2,2,1,1,item_level,210eba528e16efc1fb717661a0983927e18a0981485144cfe49fe52523b986b3
Kimi K3,artifactspec-P168,Static Graphics,Conceptual Understanding,46.666666666666664,6.6,53.266666666666666,0.0,14.0,5.5,17.5,93.33333333333333,,15,1,34,36,1,-1,0,1,1,2,1,-1,-2,1,2,0,2,1,2,2,0,2,item_level,dc1ea723063dbbe4bb1e56361a081a1ec033daf48077f8cd3db85682c6238955
Qwen,artifactspec-P168,Static Graphics,Conceptual Understanding,46.666666666666664,6.199999999999999,52.86666666666666,-10.0,16.0,9.4,16.0,93.33333333333333,,15,1,35,36,-1,-1,-1,2,1,1,1,0,0,1,2,-1,2,1,2,2,1,1,item_level,5d1aa76f348c7d6c69330eee57cced8e0f6c48de323add85e9e9933b58d9d31a
Kimi K3.1 Pro,artifactspec-P168,Static Graphics,Conceptual Understanding,46.67,14.4,61.07,10.0,25.0,12.2,20.499999999999996,93.33333333333333,,,,,,,,,,,,,,,,,,,,,,,,score_summary,92e383bac9ce63e808b02f7016a9438239a86b6a54681ecfaed39bf94746958b
Opus 5.5,artifactspec-P168,Static Graphics,Conceptual Understanding,50,21.099999999999998,71.1,15.4,25.0,22.9,20.5,100,,15,0,36,36,1,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,787d9033909b21cd7156b5bc4c99592ecaceec01a0eebc7efdca9e9972362e5f
GPT-6.1 Sol (OSS),artifactspec-P168,Static Graphics,Conceptual Understanding,50,23.650000000000002,73.65,25.0,25.0,23.2,20.5,100,,15,0,36,36,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,1,2,item_level,b028397fa751f8a182423dedafa06182a59fab9af519c9857b48fc6d9201b9cb
GPT-6 Astra (OSS),artifactspec-P168,Static Graphics,Conceptual Understanding,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,15,0,36,36,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,248e97418550827d8198c577e8485bbd5a21decd8bc877ed0efe46405ecdc67f
Sonnet (OSS),artifactspec-P168,Static Graphics,Conceptual Understanding,36.666666666666664,-2.3000000000000003,34.36666666666667,-10.0,7.333333333333333,-1.8,0.0,73.33333333333333,,15,4,31,36,-1,-1,-1,1,1,0,0,-1,-2,0,0,-1,2,0,2,0,1,-1,item_level,f179a158d2428e2da8f8a2569cb901dbfcd0c28edccc0ec547e2b3c9de71b317
Gemini (OSS),artifactspec-P168,Static Graphics,Conceptual Understanding,46.666666666666664,2.0500000000000003,48.71666666666666,-10.6,14.0,2.0,16.0,93.33333333333333,,15,1,34,36,0,-1,-2,1,1,2,0,0,-2,1,0,0,2,0,2,2,1,1,item_level,2b6f717a791ebbdb410c481abc54c20630ec24186114fca135729cc0fc28082b
DeepSeek,artifactspec-P17,Static Graphics,Practical Guidance,45.45454545454545,16.7,62.154545454545456,15.4,25.0,15.0,16.0,90.9090909090909,,11,1,21,22,2,1,1,2,2,2,2,1,-1,2,2,1,2,1,2,2,1,1,item_level,05ea4339d6bbd14ec87794e6d12de200b11973d39a9a0e595f7bde292a14d75f
Kimi K3,artifactspec-P17,Static Graphics,Practical Guidance,50,10.450000000000001,60.45,19.6,25.0,0.1,17.5,100,,11,0,22,22,2,1,2,2,2,2,2,-1,-1,0,0,0,-1,0,1,2,0,2,item_level,4f8c6602ca356d1136203e83180982ff36effb7b64f23071b16dccf3a4c27f4d
Qwen,artifactspec-P17,Static Graphics,Practical Guidance,50,10.9,60.9,14.2,25.0,4.6,13.0,100,,11,0,22,22,1,1,2,2,2,2,1,1,-1,1,0,0,-1,0,2,2,0,1,item_level,438aa487def881281ffd0ff56431f26be4575ba646be33313e19625f99388151
Kimi K3.1 Pro,artifactspec-P17,Static Graphics,Practical Guidance,50,14.3,64.3,14.2,25.0,10.5,17.5,100,,11,0,22,22,1,1,2,2,2,2,2,1,-1,2,1,0,2,-1,2,2,0,2,item_level,cc445b876cf31d799e0bd560c32b96254e34e2305d65ea325ff8ed3cd9e6301c
Opus 5.5,artifactspec-P17,Static Graphics,Practical Guidance,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,11,0,22,22,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,ba7b962f3604bbb883165fafe5e2e723cdd0c217265b0a5c2823284079ac3f2d
GPT-6.1 Sol (OSS),artifactspec-P17,Static Graphics,Practical Guidance,50,20.95,70.95,19.6,25.0,20.5,20.5,100,,11,0,22,22,1,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,1,2,item_level,894b0d7d51c06a2ef00127cc08656138c00a2854ee7b1312f8e3a7301855d015
GPT-6 Astra (OSS),artifactspec-P17,Static Graphics,Practical Guidance,50,22.3,72.3,25.0,25.0,21.1,17.5,100,,11,0,22,22,2,2,2,2,2,2,2,2,1,2,2,1,2,2,2,2,0,2,item_level,34419bfe46a460893cef5acea2e1e98a349dc577618d26d514f87b9fbffe5e9a
Sonnet (OSS),artifactspec-P17,Static Graphics,Practical Guidance,45.45454545454545,2.45,47.904545454545456,7.2,-0.6666666666666666,-2.0,17.5,90.9090909090909,,11,1,21,22,1,1,0,0,-1,1,1,-1,-1,0,0,0,0,0,0,2,0,2,item_level,82e63f736f759a4900286f9ab8e460af6edeabec181cb13846fdc36712a530cf
Gemini (OSS),artifactspec-P17,Static Graphics,Practical Guidance,45.45454545454545,6.4,51.85454545454545,9.8,20.0,-1.6,17.5,90.9090909090909,,11,1,21,22,2,1,-1,2,1,2,0,0,-2,1,0,0,2,-1,0,2,0,2,item_level,2fd1b04859070cc19d0e22ee94a28d23e95d43716d281cf27d0c4474e0b5669c
DeepSeek,artifactspec-P173,Animations & Videos,Conceptual Understanding,46.15384615384615,10.95,57.10384615384615,-4.4,13.333333333333334,16.9,16.0,92.3076923076923,,13,1,52,53,-1,-1,1,2,-1,2,1,1,1,2,2,2,2,-1,2,2,1,1,item_level,35d73b92ac68146b6d917396cce025f8298d14476e4c1e68923af0655e83a3c9
Kimi K3,artifactspec-P173,Animations & Videos,Conceptual Understanding,42.30769230769231,8.25,50.55769230769231,8.2,13.333333333333334,6.4,10.0,84.61538461538461,,13,2,51,53,2,-1,1,2,-1,2,1,1,-1,-1,2,-1,2,-1,2,2,1,-1,item_level,333ed7d9a669f8c6c375062ce5636cf41a66669e110ed93f14f1a1c40d9f9031
Qwen,artifactspec-P173,Animations & Videos,Conceptual Understanding,46.15384615384615,12.0,58.15384615384615,8.2,13.333333333333334,13.9,10.0,92.3076923076923,,13,1,52,53,2,-1,1,2,-1,2,1,1,1,2,2,0,2,-1,2,2,1,-1,item_level,bde04c34a09eaa92fd3aae2f3c977ffe64829a4a450298eea571f5c55f7ec5ec
Kimi K3.1 Pro,artifactspec-P173,Animations & Videos,Conceptual Understanding,46.15,15.25,61.4,14.2,20.0,14.2,16.0,92.3076923076923,,,,,,,,,,,,,,,,,,,,,,,,score_summary,69f476711ebe70fd30ba365ea98f126488fc2e2eda6aec9c99b818d9523f6806
Opus 5.5,artifactspec-P173,Animations & Videos,Conceptual Understanding,50,20.05,70.05,20.8,25.0,18.1,20.5,100,,13,0,53,53,2,2,1,2,2,2,1,1,1,2,2,2,2,1,2,2,1,2,item_level,7040b3196c33a2d0bf26aa561b0a9ab52931a93a99f5ca9a1237331ffc0ae3ef
GPT-6.1 Sol (OSS),artifactspec-P173,Animations & Videos,Conceptual Understanding,50,24.1,74.1,25.0,25.0,24.1,20.5,100,,13,0,53,53,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,1,2,item_level,d5f7d1cb25b7e7c669fe681132fce63c2dd49a5e7b69e13cbdb29d2ce8a2747b
GPT-6 Astra (OSS),artifactspec-P173,Animations & Videos,Conceptual Understanding,50,24.55,74.55,25.0,25.0,25.0,20.5,100,,13,0,53,53,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,item_level,23e6da5e68a44d50a827e23a4dd2c230a03575398049ced9c9af06cbd22bf0ec
Sonnet (OSS),artifactspec-P173,Animations & Videos,Conceptual Understanding,34.61538461538461,-2.9000000000000004,31.715384615384615,-7.2,3.3333333333333335,-5.2,10.0,69.23076923076923,,13,4,49,53,-1,-1,0,0,-1,2,0,-1,-2,-1,0,-1,2,-1,1,2,1,-1,item_level,b3d0c84fabdd494c97f2051ccd84acf203630707d8c594edf8fdfd7623a86c6b
Gemini (OSS),artifactspec-P173,Animations & Videos,Conceptual Understanding,46.15384615384615,10.5,56.65384615384615,-4.4,25.0,11.6,20.5,92.3076923076923,,13,1,52,53,-1,-1,1,2,2,2,1,2,0,1,1,2,1,-1,1,2,1,2,item_level,b7e80635810e7fa412ed28819cb4c4ecef5b474b51ae561ef3800fd0f26bc89c
DeepSeek,artifactspec-P18,Static Graphics,Public Information,50,19.65,69.65,20.8,25.0,19.9,7.5,100,,12,0,33,33,2,2,1,2,2,2,2,2,1,2,2,0,2,2,2,0,0,2,item_level,3cd53ce7b79d5286f166a08ec1b4f72c0e92418911d4137ecd408776f3690dea
Kimi K3,artifactspec-P18,Static Graphics,Public Information,50,6.25,56.25,18.0,6.666666666666667,0.0,7.5,100,,12,0,33,33,2,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,item_level,d9429fc8d77809499da2ab28c56107c2c3c4307aa707eba61ab036f6953114b4
Qwen,artifactspec-P18,Static Graphics,Public Information,50,10.700000000000001,60.7,12.6,25.0,7.0,3.0,100,,12,0,33,33,1,2,0,2,2,2,2,0,0,0,0,0,2,0,2,0,0,1,item_level,f02f6b2015b238b47ec3275263e8c4af4af5bc232f163b1425ad9ab3c6a97020
Kimi K3.1 Pro,artifactspec-P18,Static Graphics,Public Information,50,16.05,66.05,8.2,25.0,19.9,3.0,100,,12,0,33,33,2,-1,1,2,2,2,2,2,1,2,2,0,2,2,2,0,0,1,item_level,fe54990b0b8a2c6930bda3dccc41cc370cb5f8d1a2f3ee091dd96906f8d74e6e
Opus 5.5,artifactspec-P18,Static Graphics,Public Information,50,16.45,66.45,25.0,25.0,9.4,17.5,100,,12,0,33,33,2,2,2,2,2,2,2,2,1,0,0,0,2,0,0,2,0,2,item_level,1a73ef58f555b3e138bb61772d2f0904d459e52472e8db95b13d8fe7bfdc283a
GPT-6.1 Sol (OSS),artifactspec-P18,Static Graphics,Public Information,50,22.3,72.3,25.0,25.0,19.6,25.0,100,,12,0,33,33,2,2,2,2,2,2,2,1,2,2,2,0,2,2,2,2,2,2,item_level,a9ece51470ddeab4855672cc102dbe39df09f15186d496fe3d3c32ce94d00136
GPT-6 Astra (OSS),artifactspec-P18,Static Graphics,Public Information,50,23.5,73.5,25.0,25.0,22.0,25.0,100,,12,0,33,33,2,2,2,2,2,2,2,2,2,2,2,0,2,2,2,2,2,2,item_level,79f69373d3908853997303b90345c91da131f57fc6e8ca730c9c7bce8fa583eb
Sonnet (OSS),artifactspec-P18,Static Graphics,Public Information,50,7.8,57.8,18.0,16.666666666666668,0.1,7.5,100,,12,0,33,33,2,2,0,2,0,2,0,0,-1,0,0,0,2,0,0,0,0,2,item_level,8a7a71328afc143855c70dae30c0a742aa917dad5c9406a99ab9b90562b1dd56
Gemini (OSS),artifactspec-P18,Static Graphics,Public Information,50,10.95,60.95,12.6,20.0,6.1,17.5,100,,12,0,33,33,1,2,0,2,1,2,1,0,0,0,0,0,2,1,2,2,0,2,item_level,a5bda88a043fc4beaf71c90ded7aaddc30906632416f4907a6cc247ef9845844
DeepSeek,artifactspec-P181,Presentations,Research Communication,50,15.049999999999999,65.05,20.8,20.0,10.2,17.5,100,,13,0,13,13,2,2,1,2,1,2,2,1,-2,1,2,0,2,1,2,2,0,2,item_level,b7a0eb7500f2aa77ce4af238dddccbf74dc5f12647ade1a19ed0336381af952e
Kimi K3,artifactspec-P181,Presentations,Research Communication,46.15384615384615,5.7,51.853846153846156,2.8,25.0,0.4,10.5,92.3076923076923,,13,1,12,13,1,-1,1,2,2,2,1,0,-2,-1,0,0,2,-1,2,0,1,2,item_level,fdf75281b011e02b7376eb184b0a1b07067642e9cfa9f49276f79ed61b1f5746
Qwen,artifactspec-P181,Presentations,Research Communication,50,5.6,55.6,2.8,25.0,1.7,3.0,100,,13,0,13,13,1,-1,1,2,2,2,1,1,-1,-1,0,0,2,0,0,0,0,1,item_level,362f79f1efcd6577d3a4f0aff336d1bd4c73485fde0e91b4e7744dc27ff2336d
Kimi K3.1 Pro,artifactspec-P181,Presentations,Research Communication,50.0,13.65,63.65,15.4,25.0,9.2,14.499999999999998,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,744730da068766a4edf76a9fd374a37c93f5dcb146dfd43684f2e70db66a6392
Opus 5.5,artifactspec-P181,Presentations,Research Communication,50,12.2,62.2,8.2,25.0,8.7,20.5,100,,13,0,13,13,-1,2,1,2,2,2,1,1,0,1,0,0,2,1,2,2,1,2,item_level,9d7fd651e0341ac1f5c7a831f72bf27fdf46cd7aaedf027f1afc63e1613aab09
GPT-6.1 Sol (OSS),artifactspec-P181,Presentations,Research Communication,50,17.8,67.8,25.0,25.0,13.5,10.5,100,,13,0,13,13,2,2,2,2,2,2,2,2,-1,1,1,0,2,2,2,0,1,2,item_level,2698e8c850d82ca6b6480c6df5790663a03194022312b210be64551556f0e8b7
GPT-6 Astra (OSS),artifactspec-P181,Presentations,Research Communication,50,23.05,73.05,25.0,25.0,22.0,20.5,100,,13,0,13,13,2,2,2,2,2,2,2,2,1,2,2,2,2,1,2,2,1,2,item_level,f71b998cc8fb94af196f8c81b039c7ba60cf0fb80f3f8de959ed9099fb281afb
Sonnet (OSS),artifactspec-P181,Presentations,Research Communication,46.15384615384615,1.45,47.603846153846156,2.8,6.666666666666667,0.1,-3.0,92.3076923076923,,13,1,12,13,1,-1,1,1,0,1,1,0,-1,-1,0,0,2,0,0,0,0,-1,item_level,f2a4983a384ae1fc4091a4e4720f2bc4b0c60660ebbc7f662c6e1fbd1360453c
Gemini (OSS),artifactspec-P181,Presentations,Research Communication,46.15384615384615,-2.6000000000000005,43.55384615384615,-6.4,3.3333333333333335,-3.6,3.0,92.3076923076923,,13,1,12,13,0,-1,-1,0,1,0,0,0,-2,-1,0,0,2,-1,0,0,0,1,item_level,a0e27da456b67627c4ba241a3507961287d30f4cacd6c37a778a2ec10e63dfee
DeepSeek,artifactspec-P183,Presentations,Practical Guidance,50,16.599999999999998,66.6,20.8,25.0,11.2,20.5,100,,13,0,13,13,2,2,1,2,2,2,2,1,-2,-1,2,2,2,1,2,2,1,2,item_level,bb818c98d300df1f3594e4433e9b429b26d1a2b191410c42f9c8ca48deb71a87
Kimi K3,artifactspec-P183,Presentations,Practical Guidance,50,5.199999999999999,55.2,-4.4,25.0,0.1,25.0,100,,13,0,13,13,-1,-1,1,2,2,2,1,-1,-1,0,0,0,2,1,0,2,2,2,item_level,e7b72ec74f7476722b5ff1b4f27f8ef1f026914919e84c329a570d3d0a95a4e0
Qwen,artifactspec-P183,Presentations,Practical Guidance,50,5.2,55.2,5.4,8.333333333333334,0.2,25.0,100,,13,0,13,13,2,-1,0,0,2,0,0,0,-1,1,0,0,0,1,0,2,2,2,item_level,e7123b45d0f983bd7cfa44ef9dbbfcaf8f1ef6fdbcc67c14ca79aa799644755e
Kimi K3.1 Pro,artifactspec-P183,Presentations,Practical Guidance,50,18.5,68.5,20.8,25.0,14.1,25.0,100,,13,0,13,13,2,2,1,2,2,2,2,2,-2,2,2,0,2,1,2,2,2,2,item_level,78fc448554da518881dc072a9adc335d0b239130bbb132b4e0416abf0d9ad4db
Opus 5.5,artifactspec-P183,Presentations,Practical Guidance,50,22.6,72.6,25.0,25.0,20.2,25.0,100,,13,0,13,13,2,2,2,2,2,2,2,2,1,2,2,1,2,1,2,2,2,2,item_level,84565ed6579f8b2b91c371a049152de194c7d42cde8bd9a2c2eaa827df1ef4ad
GPT-6.1 Sol (OSS),artifactspec-P183,Presentations,Practical Guidance,50,22.45,72.45,25.0,25.0,19.9,25.0,100,,13,0,13,13,2,2,2,2,2,2,2,2,1,2,2,0,2,2,2,2,2,2,item_level,264b71b552fd480ead89776786968fad675721721ae436384a261d1406e0512b
GPT-6 Astra (OSS),artifactspec-P183,Presentations,Practical Guidance,50,21.549999999999997,71.55,25.0,19.0,21.1,19.0,100,,13,0,13,13,2,2,2,1,2,2,2,2,2,2,2,0,2,1,2,1,2,2,item_level,130b0eb542048c219413be58be72f4e44dac975c095ab8991171d78200b220ad
Sonnet (OSS),artifactspec-P183,Presentations,Practical Guidance,34.61538461538461,-3.0000000000000004,31.615384615384613,-7.2,-2.6666666666666665,-0.4,-6.0,69.23076923076923,,13,4,9,13,-1,-1,0,0,0,-1,1,0,-1,0,0,0,0,0,0,0,-1,-1,item_level,72ff195a3e3d61c5935dd16b7d4f80a54113c132020e21980459930344c02828
Gemini (OSS),artifactspec-P183,Presentations,Practical Guidance,50,-1.3,48.7,-6.4,3.3333333333333335,-3.0,13.0,100,,13,0,13,13,0,-1,-1,0,-1,2,0,0,-2,-1,0,0,2,0,0,2,0,1,item_level,c84ffc94cb6386d61831c6128a1434297fe39510f591de38247acdd6b65a3102
DeepSeek,artifactspec-P185,Presentations,Conceptual Understanding,50,11.75,61.75,2.8,25.0,9.6,25.0,100,,14,0,14,14,1,-1,1,2,2,2,1,1,-1,1,2,-1,2,1,2,2,2,2,item_level,dab331ca137590d846d27d3e70d8c6d7e447880075c3343875c3284205386b71
Kimi K3,artifactspec-P185,Presentations,Conceptual Understanding,46.42857142857143,6.8,53.22857142857143,-4.4,20.0,7.2,13.0,92.85714285714286,,14,1,13,14,-1,-1,1,2,1,2,1,0,-1,2,0,0,2,1,2,2,0,1,item_level,dfa3c4437344dc227221e7cc946774c6375aef036d4335a3b3ae73e42f4aab11
Qwen,artifactspec-P185,Presentations,Conceptual Understanding,46.42857142857143,13.15,59.57857142857143,-4.4,25.0,19.0,10.0,92.85714285714286,,14,1,13,14,-1,-1,1,2,2,2,2,2,1,2,2,0,2,1,2,2,1,-1,item_level,c3898220bbe7d85e8de7ed39188a54f357c689797de9473e6464cbc19a729c8c
Kimi K3.1 Pro,artifactspec-P185,Presentations,Conceptual Understanding,50,19.1,69.1,25.0,25.0,14.7,17.5,100,,14,0,14,14,2,2,2,2,2,2,2,2,-1,1,2,0,2,1,2,2,0,2,item_level,1729bd3ae595e76eba82a78f242f01460491a867568ef82c403da0835070ba99
Opus 5.5,artifactspec-P185,Presentations,Conceptual Understanding,50,16.15,66.15,25.0,25.0,7.3,25.0,100,,14,0,14,14,2,2,2,2,2,2,2,1,-1,2,0,0,2,1,0,2,2,2,item_level,7252ae2997232de1e12e1199b8043018425ce8f2069475fc3da0a7f7c0ec19d7
GPT-6.1 Sol (OSS),artifactspec-P185,Presentations,Conceptual Understanding,50,23.05,73.05,25.0,25.0,21.1,25.0,100,,14,0,14,14,2,2,2,2,2,2,2,1,2,1,2,2,2,2,2,2,2,2,item_level,b2246594518099a59fd281dacea26eb6b36587463dcd195fe98d55fbcb97cd92
GPT-6 Astra (OSS),artifactspec-P185,Presentations,Conceptual Understanding,50,24.1,74.1,25.0,25.0,23.2,25.0,100,,14,0,14,14,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,item_level,4599172be99fb4cb6625029d7937525199e426ea4b5c5f486e8e80cece01fc9f
Sonnet (OSS),artifactspec-P185,Presentations,Conceptual Understanding,46.42857142857143,2.15,48.57857142857143,-3.6,4.0,1.7,16.0,92.85714285714286,,14,1,13,14,0,-1,0,1,0,0,1,0,-1,0,0,0,2,1,0,2,1,1,item_level,005c2b8f100d7e3f8cfe19475727975c8418bcc1b16ad57ec144c7507141291c
Gemini (OSS),artifactspec-P185,Presentations,Conceptual Understanding,50,-0.5999999999999998,49.4,-2.8,14.0,-5.3,6.5,100,,14,0,14,14,1,-1,-1,1,1,2,0,-1,-2,1,0,-1,-1,1,0,-1,1,2,item_level,0454b37ff502bbb602a228cc05c4c371af6bd92149efec94ec1675576090d220
DeepSeek,artifactspec-P19,Static Graphics,Conceptual Understanding,44.44444444444444,3.75,48.19444444444444,-10.0,10.0,8.1,7.0,88.88888888888889,,18,2,28,30,-1,-1,-1,1,1,1,1,1,-2,1,2,0,2,0,2,2,0,-1,item_level,09181cf515f2f9b7490afb0fccee2038d2fa5b3b25a489365f08282a48b1d5e8
Kimi K3,artifactspec-P19,Static Graphics,Conceptual Understanding,44.44444444444444,-0.7,43.74444444444444,-10.0,-0.6666666666666666,1.2,13.0,88.88888888888889,,18,2,28,30,-1,-1,-1,-1,-1,2,0,-1,-2,1,1,0,2,-1,2,2,0,1,item_level,3bb898a47fd0ca9a4aa6036fd9b51d666a806407170529777612df2f82539a30
Qwen,artifactspec-P19,Static Graphics,Conceptual Understanding,47.22222222222222,2.55,49.77222222222222,-4.4,6.0,2.0,17.5,94.44444444444444,,18,1,29,30,-1,-1,1,-1,1,2,1,1,-2,-1,0,0,2,-1,2,2,0,2,item_level,11154afb9abf4e2d4a5cdac10f8f6ba38bece24f4d5a5dd8a74a1196df6f12da
Kimi K3.1 Pro,artifactspec-P19,Static Graphics,Conceptual Understanding,47.22,8.95,56.17,3.6,14.000000000000002,9.3,13.0,94.44444444444444,,,,,,,,,,,,,,,,,,,,,,,,score_summary,5e4e3af00b569734e7c723621341caa9ca27ae547f152571852d27b8a60d01f8
Opus 5.5,artifactspec-P19,Static Graphics,Conceptual Understanding,50,20.0,70.0,20.8,25.0,17.1,25.0,100,,18,0,30,30,2,2,1,2,2,2,2,2,-2,2,2,2,2,1,2,2,2,2,item_level,354772735ef90111e5ef013ef42c509049392133a844a50d5ecf49c965f16f0e
GPT-6.1 Sol (OSS),artifactspec-P19,Static Graphics,Conceptual Understanding,47.22222222222222,17.0,64.22222222222223,10.0,19.0,19.2,20.5,94.44444444444444,,18,1,29,30,1,1,1,1,2,2,2,2,-1,2,2,2,2,1,2,2,1,2,item_level,e5d1378ed5df366d51349ace91a512a8f072c71185f2fe8b1f506215d7204e96
GPT-6 Astra (OSS),artifactspec-P19,Static Graphics,Conceptual Understanding,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,18,0,30,30,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,fb4892f26d7a66c6fabe2b86eb95f2890fb06f018245113ee0cb4c29d3c6b728
Sonnet (OSS),artifactspec-P19,Static Graphics,Conceptual Understanding,44.44444444444444,-1.5,42.94444444444444,-10.0,3.3333333333333335,-2.5,17.5,88.88888888888889,,18,2,28,30,-1,-1,-1,0,-1,2,0,-1,-2,-1,0,0,1,0,2,2,0,2,item_level,b2cbcaec0085d6a0cd98a6601ec8b3535d49a4274ce33a265be47574280800ba
Gemini (OSS),artifactspec-P19,Static Graphics,Conceptual Understanding,41.66666666666667,-0.29999999999999993,41.366666666666674,2.6,7.333333333333333,-5.5,7.0,83.33333333333334,,18,3,27,30,-1,2,-1,1,-1,2,-1,0,-2,-1,0,0,2,-2,0,2,0,-1,item_level,e7387ba7df0cef424c6fb76d0126b22ca30ab0ca9fa8322eb6e52ee449ebc2e0
DeepSeek,artifactspec-P191,Presentations,Research Communication,50,9.6,59.6,2.8,10.666666666666666,10.5,20.5,100,,13,0,13,13,-1,1,1,2,1,-1,1,2,-2,2,1,0,2,1,2,2,1,2,item_level,bed8f52ae619865a065b2c832acf8a651746c5c6c24b278b87f0c3bf5b8c81f6
Kimi K3,artifactspec-P191,Presentations,Research Communication,50,8.4,58.4,2.8,20.0,7.3,10.5,100,,13,0,13,13,1,-1,1,2,1,2,1,1,-1,1,0,0,2,1,2,0,1,2,item_level,48010b05f7eabb2bab6e69fb7cd9e2593ea5ea8fa478bd970140a0af49a48a2f
Qwen,artifactspec-P191,Presentations,Research Communication,50,1.7000000000000002,51.7,-2.8,14.0,0.0,3.0,100,,13,0,13,13,1,-1,-1,1,1,2,1,0,-2,1,0,0,2,0,0,0,0,1,item_level,b75dfea5dc1d84ff7bfc49374e437abe0efbfda8b62727292ca3fd3431a353bf
Kimi K3.1 Pro,artifactspec-P191,Presentations,Research Communication,50.0,11.7,61.7,10.0,20.0,10.1,11.499999999999998,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,a524397dc870cebeb29dc1a7e64842300fa61c13e0125513ae7f8be0d5ef46ae
Opus 5.5,artifactspec-P191,Presentations,Research Communication,50,14.45,64.45,15.4,25.0,9.6,20.5,100,,13,0,13,13,1,2,1,2,2,2,2,1,-2,2,1,0,2,1,2,2,1,2,item_level,8c4526213ff800b1b5aad3875a5666416ba1bb6effc0fe97646e5171d558f2f2
GPT-6.1 Sol (OSS),artifactspec-P191,Presentations,Research Communication,50,20.05,70.05,25.0,20.0,17.5,20.5,100,,13,0,13,13,2,2,2,2,1,2,2,2,1,1,2,0,2,1,2,2,1,2,item_level,5660cd936217aff10a04ba16d674346ba55ab51c3d62c5290c16a374069d8845
GPT-6 Astra (OSS),artifactspec-P191,Presentations,Research Communication,50,18.15,68.15,19.6,25.0,17.5,7.5,100,,13,0,13,13,1,2,2,2,2,2,2,1,1,2,2,0,2,2,2,0,0,2,item_level,27909d668f3287e2241a5f95cfc2aa8fbdb6278f471b249d4c59d547efa3fc77
Sonnet (OSS),artifactspec-P191,Presentations,Research Communication,42.30769230769231,0.0,42.30769230769231,-4.4,14.0,0.1,-10.5,84.61538461538461,,13,2,11,13,-1,-1,1,1,1,2,1,0,-1,-1,0,0,2,0,0,0,-2,-1,item_level,5e56785f9b93182abab4232150e01dd58a603193e6eb3b80766714556c5d2e9e
Gemini (OSS),artifactspec-P191,Presentations,Research Communication,50,-4.25,45.75,-10.0,0.0,-4.1,3.0,100,,13,0,13,13,-1,-1,-1,0,0,0,-1,0,-2,1,0,0,0,-1,0,0,0,1,item_level,6929d0814f63fb8e0b51fc49d9adc61623ed568e7d692fd871972bd78d7efad7
DeepSeek,artifactspec-P192,Presentations,Research Communication,46.15384615384615,1.6000000000000003,47.753846153846155,-4.4,0.6666666666666666,1.1,20.5,92.3076923076923,,13,1,13,14,-1,-1,1,1,-1,0,1,0,-1,0,0,-1,2,0,1,2,1,2,item_level,204fd1ebf4d3218da8fa50dea3d1727a2c7ef3ddfc80a8931b92c7d1dbf3ffa8
Kimi K3,artifactspec-P192,Presentations,Research Communication,50,7.100000000000001,57.1,4.4,14.0,3.7,20.5,100,,13,0,14,14,1,1,-1,1,1,2,1,-1,0,1,0,-1,2,0,2,2,1,2,item_level,41be4498c5b9f5b8e7e0d023b2f97e0be358db765dc9f2d68f596a9f3eaf285e
Qwen,artifactspec-P192,Presentations,Research Communication,46.15384615384615,-1.4500000000000002,44.70384615384615,-6.4,-3.3333333333333335,0.1,6.0,92.3076923076923,,13,1,13,14,0,-1,-1,0,-1,0,0,0,-1,0,0,0,2,0,0,0,1,1,item_level,e6a6fbaade778b85a9f8fdc5b949e454856582a5f5e20e8b3ccc5b25bef0e50c
Kimi K3.1 Pro,artifactspec-P192,Presentations,Research Communication,46.15,9.9,56.05,10.0,10.0,7.7,20.499999999999996,92.3076923076923,,,,,,,,,,,,,,,,,,,,,,,,score_summary,50a5841886a2b186bb95f58fcfa166a633775a3ad399598882c2e99889596578
Opus 5.5,artifactspec-P192,Presentations,Research Communication,50,5.4,55.4,2.8,16.0,0.5,20.5,100,,13,0,14,14,1,-1,1,2,1,1,0,0,0,-1,0,0,2,0,0,2,1,2,item_level,e1fc0ceddfd42b90acc1cbd421750ee7cd9754e3f537b58d1a00e922fae04f96
GPT-6.1 Sol (OSS),artifactspec-P192,Presentations,Research Communication,50,17.650000000000002,67.65,20.8,14.0,16.6,20.5,100,,13,0,14,14,2,2,1,1,1,2,2,1,1,2,2,0,2,1,2,2,1,2,item_level,364daeb60cc6dd56cd926aaa7ba7c02afceadfaa9c9a5cc5b5e31fdf2a5824d7
GPT-6 Astra (OSS),artifactspec-P192,Presentations,Research Communication,50,22.15,72.15,19.6,25.0,22.0,25.0,100,,13,0,14,14,1,2,2,2,2,2,2,2,1,2,2,2,2,1,2,2,2,2,item_level,2640ad359ce35e4f76716fee27a583dfb07974f898285eee978059e536d052a4
Sonnet (OSS),artifactspec-P192,Presentations,Research Communication,30.76923076923077,-5.2,25.56923076923077,-10.0,-6.0,-3.6,0.0,61.53846153846154,,13,5,9,14,-1,-1,-1,0,-1,-1,0,0,-1,-1,0,-1,0,0,0,0,1,-1,item_level,2651f35d40ab08413ebb23a451d281c3a2bdb8c4b345116de4e11f4394c46271
Gemini (OSS),artifactspec-P192,Presentations,Research Communication,34.61538461538461,-5.15,29.465384615384615,-10.0,-2.6666666666666665,-3.6,-4.5,69.23076923076923,,13,4,10,14,-1,-1,-1,0,0,-1,0,0,-2,-1,0,0,2,-1,0,0,1,-2,item_level,7f4ae80e3193eb8de16424898eca857bcb54dac6427acfe50e6ca9e0403540b3
DeepSeek,artifactspec-P194,Presentations,Research Communication,50,6.6,56.6,-4.4,7.333333333333333,11.2,10.0,100,,13,0,13,13,-1,-1,1,1,1,0,2,1,-1,-1,1,2,2,1,2,2,1,-1,item_level,dfec4e68cf24dc0db21908244f1bee6df682556f740f15d7ee6c2b8b22db627e
Kimi K3,artifactspec-P194,Presentations,Research Communication,38.46153846153847,0.09999999999999981,38.56153846153847,-4.4,1.3333333333333333,2.9,-4.5,76.92307692307693,,13,3,10,13,-1,-1,1,1,0,-1,1,1,-1,-1,0,0,2,0,1,0,-2,1,item_level,c5a42b022de7cb298950256ae8e93b798748b74c53be91234baec10ff56dbcae
Qwen,artifactspec-P194,Presentations,Research Communication,42.30769230769231,-1.0,41.30769230769231,-4.4,4.0,1.1,-10.5,84.61538461538461,,13,2,11,13,-1,-1,1,1,0,0,1,0,-1,0,0,0,2,0,0,0,-2,-1,item_level,3a8f8ba67b87bbdb9a2ba049b9964690f2dabd8c959de68247bf81add6158f6d
Kimi K3.1 Pro,artifactspec-P194,Presentations,Research Communication,46.15,7.15,53.3,2.8,10.0,8.5,6.999999999999999,92.3076923076923,,,,,,,,,,,,,,,,,,,,,,,,score_summary,871af6cb7c5691170a123e6ea50a611bb28cb9d3782f3cd6dc073956c1a507c9
Opus 5.5,artifactspec-P194,Presentations,Research Communication,50,9.75,59.75,15.2,16.0,3.0,20.5,100,,13,0,13,13,2,2,-1,2,1,1,2,0,-2,2,0,0,2,0,0,2,1,2,item_level,6f27fcf83927a6dddf377b611653c0e8059c543cb27d9ec0d54e84e4857455c4
GPT-6.1 Sol (OSS),artifactspec-P194,Presentations,Research Communication,50,21.849999999999998,71.85,25.0,19.0,21.4,20.5,100,,13,0,13,13,2,2,2,1,2,2,2,2,1,1,2,2,2,2,2,2,1,2,item_level,1f57349d98a142b390af2ae0bd56d1aacf52e4de90fe39080c01afb4aec5877e
GPT-6 Astra (OSS),artifactspec-P194,Presentations,Research Communication,50,23.05,73.05,25.0,25.0,22.0,20.5,100,,13,0,13,13,2,2,2,2,2,2,2,2,1,2,2,2,2,1,2,2,1,2,item_level,e218cbe2eba69352e5541cca6f48b7d8f53198ab02cecb9dc6a3455232f979f1
Sonnet (OSS),artifactspec-P194,Presentations,Research Communication,42.30769230769231,-2.6,39.707692307692305,-7.2,1.3333333333333333,0.1,-10.5,84.61538461538461,,13,2,11,13,-1,-1,0,1,0,-1,0,0,-1,0,0,0,2,0,0,0,-2,-1,item_level,941118aceab7975c22ac14133244d0e7e7d33412cf8c776cb09c28947805a4b2
Gemini (OSS),artifactspec-P194,Presentations,Research Communication,46.15384615384615,-5.65,40.503846153846155,-10.0,1.3333333333333333,-5.2,-7.5,92.3076923076923,,13,1,12,13,-1,-1,-1,1,0,-1,0,-1,-2,-1,0,0,2,-1,0,0,0,-2,item_level,9db2f926971a645c4b755ce2019e3ffb26e1160e9c73e4bcfed2919cc95e3598
DeepSeek,artifactspec-P195,Presentations,Research Communication,50,16.25,66.25,19.6,25.0,12.6,13.0,100,,13,0,13,13,2,1,2,2,2,2,2,2,-1,1,1,0,2,1,2,2,0,1,item_level,aea70550fd94b65f9a4f7105b27ed1de8fd5cda05833771d6d229b0c3e38019e
Kimi K3,artifactspec-P195,Presentations,Research Communication,46.15384615384615,9.25,55.40384615384615,8.2,21.0,6.6,7.5,92.3076923076923,,13,1,12,13,-1,2,1,2,2,1,2,1,1,-1,0,0,2,1,0,0,0,2,item_level,f5450c7dfbc1756c60d088066f9024dd3758be431c91b80487463dedeffa43f1
Qwen,artifactspec-P195,Presentations,Research Communication,50,8.65,58.65,10.0,25.0,2.7,10.5,100,,13,0,13,13,1,1,1,2,2,2,1,0,-1,1,0,0,2,1,0,0,1,2,item_level,85b05478e8e2adc0aa529d88000af34fcd5b7dac7b5d0c1784527115b53a694d
Kimi K3.1 Pro,artifactspec-P195,Presentations,Research Communication,50.0,16.8,66.8,19.6,25.0,13.4,14.499999999999998,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,b8ef0720acd2a40a1fcbd5ddf8890b7770fe10cdb91828f2da8e88584f5e01f6
Opus 5.5,artifactspec-P195,Presentations,Research Communication,50,19.8,69.8,20.8,25.0,19.6,10.5,100,,13,0,13,13,2,2,1,2,2,2,2,1,1,2,2,2,2,1,2,0,1,2,item_level,17b94a14b489a5818cb8d1173d302993e68432ed557fbe1aef6c4ee45f235a07
GPT-6.1 Sol (OSS),artifactspec-P195,Presentations,Research Communication,50,20.650000000000002,70.65,19.6,20.0,21.4,20.5,100,,13,0,13,13,1,2,2,2,1,2,2,2,1,1,2,2,2,2,2,2,1,2,item_level,e710c817e18be228150c08b321ca13a177241524116232c759de8acbf96fb0d6
GPT-6 Astra (OSS),artifactspec-P195,Presentations,Research Communication,50,24.55,74.55,25.0,25.0,25.0,20.5,100,,13,0,13,13,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,item_level,4a7c0f0400c69c36ab090ea8d93ddf66138818390455a4f7d0ee85e86eed169e
Sonnet (OSS),artifactspec-P195,Presentations,Research Communication,42.30769230769231,1.6,43.90769230769231,-10.0,10.0,5.2,0.0,84.61538461538461,,13,2,11,13,-1,-1,-1,2,0,0,2,1,0,-1,0,0,2,1,0,0,1,-1,item_level,28912cc864376f44eae3493223e253f90bac886dd08f71da8464a3915b6f29f9
Gemini (OSS),artifactspec-P195,Presentations,Research Communication,50,-2.6000000000000005,47.4,-6.4,3.3333333333333335,-3.6,3.0,100,,13,0,13,13,0,-1,-1,0,1,0,-1,0,-2,0,0,0,2,-1,0,0,0,1,item_level,17223877fac72f0853a1eb297dedbadc0c773e62f996f536672a1fab94ec3d08
DeepSeek,artifactspec-P196,Presentations,Conceptual Understanding,50,14.5,64.5,8.2,13.333333333333334,16.8,20.5,100,,13,0,14,14,-1,2,1,2,-1,2,2,2,-1,1,2,2,1,1,2,2,1,2,item_level,cceb993e348cf475e9d851823effeb58fa92c07d7925ac885137d21b18f5050b
Kimi K3,artifactspec-P196,Presentations,Conceptual Understanding,50,7.950000000000001,57.95,2.6,20.0,4.5,20.5,100,,13,0,14,14,-1,2,-1,2,1,2,1,0,-1,-1,1,0,2,0,2,2,1,2,item_level,34452486e9eff7704220e89744184e46338616ef031b857e9774b74a9937923d
Qwen,artifactspec-P196,Presentations,Conceptual Understanding,50,7.199999999999999,57.2,8.2,10.666666666666666,7.1,0.0,100,,13,0,14,14,-1,2,1,1,0,2,1,0,-1,1,1,0,2,1,2,0,1,-1,item_level,17d62b0024776a4060ad670d66fd51dfd1c6eec08885a215dc72be8fba75199e
Kimi K3.1 Pro,artifactspec-P196,Presentations,Conceptual Understanding,50.0,13.65,63.65,11.8,20.0,11.3,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,7842159652c38c86b20723fb5144b8ad47f442648112a8dc1d8bed794cd781de
Opus 5.5,artifactspec-P196,Presentations,Conceptual Understanding,50,11.5,61.5,8.2,20.0,8.8,20.5,100,,13,0,14,14,-1,2,1,2,1,2,1,1,-1,2,0,0,2,1,2,2,1,2,item_level,725bd27873e5ec82d256c012e68a202450fe98e170efc6b6517eaa498043a0f9
GPT-6.1 Sol (OSS),artifactspec-P196,Presentations,Conceptual Understanding,50,22.15,72.15,20.8,25.0,21.4,25.0,100,,13,0,14,14,2,2,1,2,2,2,2,2,1,1,2,2,2,2,2,2,2,2,item_level,6eb62acb4c1bc151a4436a285a4655a4f4d48b1e9d1e89f38aba004bc6c60164
GPT-6 Astra (OSS),artifactspec-P196,Presentations,Conceptual Understanding,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,13,0,14,14,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,b23c6ff117a14ab910ce752d694824f6e5ab345e0cd6b8322469f10226b8e48d
Sonnet (OSS),artifactspec-P196,Presentations,Conceptual Understanding,46.15384615384615,-4.45,41.70384615384615,-10.0,0.0,-3.3,-3.0,92.3076923076923,,13,1,13,14,-1,-1,-1,0,0,0,0,0,-2,-1,0,0,0,0,1,0,0,-1,item_level,1fa031465df8be6afd820cdd7a95a1e4d4ca1412d6f747551e849c3395f7b54f
Gemini (OSS),artifactspec-P196,Presentations,Conceptual Understanding,50,2.4000000000000004,52.4,2.6,4.666666666666667,-2.0,20.5,100,,13,0,14,14,-1,2,-1,1,1,-1,0,0,-2,0,0,0,2,0,0,2,1,2,item_level,ce5dcd735661d093b80bdc87177fa5ac66a4eb804b37eeda7385c3cf44fafe3c
DeepSeek,artifactspec-P197,Presentations,Practical Guidance,50,11.850000000000001,61.85,15.4,0.6666666666666666,10.8,25.0,100,,13,0,14,14,2,1,1,0,1,-1,1,1,-1,1,2,0,2,1,2,2,2,2,item_level,e3d2c8fc067b87c611cecce04a9dd445455e9a5d198841ab7fb94dbabf2e8265
Kimi K3,artifactspec-P197,Presentations,Practical Guidance,46.15384615384615,2.05,48.20384615384615,-2.8,0.0,2.9,13.0,92.3076923076923,,13,1,13,14,1,-1,-1,0,0,0,1,0,-1,0,0,0,2,1,1,2,0,1,item_level,f446f5806b757761ba957dee19217af74bba7bd4b186ebde12546dd9d4b494e8
Qwen,artifactspec-P197,Presentations,Practical Guidance,46.15384615384615,6.450000000000001,52.603846153846156,-3.6,13.333333333333334,6.6,20.5,92.3076923076923,,13,1,13,14,-1,0,0,2,1,0,1,0,-1,2,0,0,2,0,2,2,1,2,item_level,97cb75aaa2901d34b250194cc6b9757823b55e010329d57a86611fa97a8a9d27
Kimi K3.1 Pro,artifactspec-P197,Presentations,Practical Guidance,50,21.35,71.35,25.0,25.0,17.7,25.0,100,,13,0,14,14,2,2,2,2,2,2,2,2,-1,1,2,2,2,1,2,2,2,2,item_level,a2d368959f81d540d817b05cb593f41d844131263282f561c32d0e4cf6509f1f
Opus 5.5,artifactspec-P197,Presentations,Practical Guidance,50,23.05,73.05,25.0,25.0,22.0,20.5,100,,13,0,14,14,2,2,2,2,2,2,2,2,1,2,2,2,2,1,2,2,2,1,item_level,cb244c08837894cdfa73496949ec34112f75df23ce3474c3a6ed5388d40f4a9c
GPT-6.1 Sol (OSS),artifactspec-P197,Presentations,Practical Guidance,50,20.1,70.1,25.0,25.0,15.2,25.0,100,,13,0,14,14,2,2,2,2,2,2,2,2,1,-1,2,-1,2,2,2,2,2,2,item_level,d23969406b1f03440a71a2ed4b0aed9dc87203ad9274d345edae4b6bd8254013
GPT-6 Astra (OSS),artifactspec-P197,Presentations,Practical Guidance,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,13,0,14,14,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,695f55403e8be1179c1df6ad8d6063854b669f5c60ebc6189672d4b1ff822f55
Sonnet (OSS),artifactspec-P197,Presentations,Practical Guidance,46.15384615384615,1.9499999999999997,48.103846153846156,-7.2,-2.6666666666666665,4.8,17.5,92.3076923076923,,13,1,13,14,-1,-1,0,0,0,-1,1,0,0,0,1,0,-1,0,2,2,2,0,item_level,d7c4b8d5b49832d8d8717835e26f1c24e61ffa525984bf5ad38c872e2ab04fb6
Gemini (OSS),artifactspec-P197,Presentations,Practical Guidance,50,-1.2499999999999996,48.75,-10.0,4.666666666666667,-3.0,20.5,100,,13,0,14,14,-1,-1,-1,1,1,-1,0,0,-2,-1,0,0,2,0,0,2,1,2,item_level,2bc8256272ff6102b7a49998e269b0548ac502d662e4f222b4471f796acefe3a
DeepSeek,artifactspec-P199,Presentations,Research Communication,50,11.75,61.75,8.2,20.0,9.9,17.5,100,,13,0,13,13,-1,2,1,2,1,2,1,1,-1,1,2,0,1,1,2,2,0,2,item_level,82a848ea93bf291ca2c2566acb7e00833f9f97b9c0d57ed2a4794e1074bf08ee
Kimi K3,artifactspec-P199,Presentations,Research Communication,50,1.9,51.9,2.8,0.6666666666666666,0.1,10.5,100,,13,0,13,13,1,-1,1,0,1,-1,1,0,-1,-1,0,0,2,0,0,0,1,2,item_level,9f847d9557cc0493286ec08916821557e791c0459f730b38dbcb4558123c6157
Qwen,artifactspec-P199,Presentations,Research Communication,50,4.5,54.5,2.8,6.666666666666667,1.5,20.5,100,,13,0,13,13,1,-1,1,1,0,1,1,0,0,-1,0,0,2,0,0,2,1,2,item_level,934f4c544cff3db066baad22b954ed6988c79d9cb85c819aa17c54e872c2f44b
Kimi K3.1 Pro,artifactspec-P199,Presentations,Research Communication,50,11.0,61.0,15.4,25.0,5.3,7.5,100,,13,0,13,13,1,2,1,2,2,2,1,1,-1,-1,0,0,2,1,2,0,0,2,item_level,9f81d9bbd05c8c4150bab727ad8da9aa5640d172ad05c59f9baee666a41f443e
Opus 5.5,artifactspec-P199,Presentations,Research Communication,50,12.649999999999999,62.65,20.8,20.0,5.7,16.0,100,,13,0,13,13,2,2,1,2,1,2,1,0,-1,1,0,0,2,1,2,2,1,1,item_level,c4cd68c923a8593d06def9274dc9c7083a8d3a26808632c25d3305d545c17d7b
GPT-6.1 Sol (OSS),artifactspec-P199,Presentations,Research Communication,50,21.55,71.55,25.0,25.0,19.0,20.5,100,,13,0,13,13,2,2,2,2,2,2,2,2,1,2,2,0,2,1,2,2,1,2,item_level,2b59fca78b88147dff8e839024e35a11b8b5aba479593d3df24daf83e89694c9
GPT-6 Astra (OSS),artifactspec-P199,Presentations,Research Communication,50,22.75,72.75,25.0,20.0,22.9,20.5,100,,13,0,13,13,2,2,2,2,1,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,65f8c6ffa3f5a0315b1334531585dff96ccf17ebcb47cfddd2021e5f357babfc
Sonnet (OSS),artifactspec-P199,Presentations,Research Communication,46.15384615384615,0.34999999999999987,46.503846153846155,-4.4,4.0,1.7,0.0,92.3076923076923,,13,1,12,13,-1,-1,1,1,0,0,1,1,-1,-1,0,0,2,0,0,0,-1,1,item_level,52353b78dcd305da4970e1ec9d7cada66108a5675698f6f75daaf17daf3c1c1a
Gemini (OSS),artifactspec-P199,Presentations,Research Communication,50,-0.5,49.5,-7.0,14.0,-5.2,17.5,100,,13,0,13,13,1,-1,-2,1,1,2,0,-1,-2,-1,0,0,2,-1,0,2,0,2,item_level,fb9264f5fd4c10b3b16f9847590749c31448bc91de8f498b6cb4208a6c2adb24
DeepSeek,artifactspec-P20,Static Graphics,Conceptual Understanding,50,22.15,72.15,20.8,25.0,21.4,25.0,100,,10,0,36,36,2,2,1,2,2,2,2,2,1,1,2,2,2,2,2,2,2,2,item_level,b2b5e06b6145b9e071cc81be7d394166786c36e7fa74223ff6aefd70a03b6fc9
Kimi K3,artifactspec-P20,Static Graphics,Conceptual Understanding,50,9.75,59.75,-10.0,3.3333333333333335,18.5,25.0,100,,10,0,36,36,-1,-1,-1,1,-1,1,2,2,0,2,2,0,2,2,2,2,2,2,item_level,d0303dfc02a362122ef002fbeeadd1fec25e2dec41137c2b7e20f1610a1626db
Qwen,artifactspec-P20,Static Graphics,Conceptual Understanding,45.0,8.450000000000001,53.45,-15.4,4.0,19.3,20.5,90.0,,10,1,35,36,-1,-2,-1,2,-1,-1,2,2,1,1,2,2,-1,2,2,2,2,1,item_level,ad1b6d6e63e980e02fe246992c3d0ea49e647ac3e699650d0fc12ce5397b11a0
Kimi K3.1 Pro,artifactspec-P20,Static Graphics,Conceptual Understanding,50,20.450000000000003,70.45,19.6,25.0,18.6,25.0,100,,10,0,36,36,1,2,2,2,2,2,2,2,-1,1,2,2,2,2,2,2,2,2,item_level,618daa59d918edf7d7d4edd453a193fc8fb7c57231d8e4a9e747236fed7297f4
Opus 5.5,artifactspec-P20,Static Graphics,Conceptual Understanding,50,21.7,71.7,25.0,25.0,19.9,17.5,100,,10,0,36,36,2,2,2,2,2,2,2,2,1,2,2,0,2,2,2,2,0,2,item_level,b10a9ca74ee5201a531571518939db560595bf08b48c1b8a8e539505d701a2d6
GPT-6.1 Sol (OSS),artifactspec-P20,Static Graphics,Conceptual Understanding,50,23.05,73.05,25.0,25.0,21.1,25.0,100,,10,0,36,36,2,2,2,2,2,2,2,2,1,2,2,1,2,2,2,2,2,2,item_level,5239d2da5409447cee757c8ad83afc8e83997fc526c69365d544f00a159c1f29
GPT-6 Astra (OSS),artifactspec-P20,Static Graphics,Conceptual Understanding,50,18.35,68.35,2.6,25.0,22.9,25.0,100,,10,0,36,36,2,-1,-1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,3eb33c54a783570257242a78d3b4e979b5b9d53a163fb76bb442a0da0a0dcb1c
Sonnet (OSS),artifactspec-P20,Static Graphics,Conceptual Understanding,45.0,1.4,46.4,-0.8,16.666666666666668,-3.2,7.0,90.0,,10,1,35,36,0,-1,1,2,0,2,1,-1,-1,0,0,-1,-1,1,0,2,0,-1,item_level,3cfb25eab3799bf6c29bbfc341a25c3f945dd57218a09bc9d0c62ac0789aef33
Gemini (OSS),artifactspec-P20,Static Graphics,Conceptual Understanding,45.0,5.300000000000001,50.3,9.8,19.0,-1.4,7.0,90.0,,10,1,34,36,1,2,-1,1,2,2,0,0,-2,0,0,0,2,-1,1,2,0,-1,item_level,aa13ee46b5775e39637b45ad66ee0be73b3af696cfc5454101997bce99f94ab3
DeepSeek,artifactspec-P202,Presentations,Research Communication,46.15384615384615,9.6,55.753846153846155,10.0,20.0,8.8,-3.0,92.3076923076923,,13,1,12,13,1,1,1,2,1,2,1,1,-1,2,0,0,2,1,2,0,0,-1,item_level,50067cffa52f534f99af4ba9183d004a74fb27b0991f0e5884b676aea0702639
Kimi K3,artifactspec-P202,Presentations,Research Communication,46.15384615384615,3.0,49.15384615384615,-4.4,9.666666666666666,4.7,3.0,92.3076923076923,,13,1,12,13,-1,-1,1,1,2,-1,1,2,-1,-1,0,0,2,1,0,0,0,1,item_level,f454dd0046c5d5b6a15939951e7324722bc0a00977ab2320a55f679e1a3d61c4
Qwen,artifactspec-P202,Presentations,Research Communication,50,7.0,57.0,15.4,15.0,-1.4,16.0,100,,13,0,13,13,1,2,1,1,2,1,1,0,-2,-1,0,0,2,1,0,2,1,1,item_level,ac68dfb07eeebcd79162d7167c78a269de1d2ad1df889719a1048c168ceb8816
Kimi K3.1 Pro,artifactspec-P202,Presentations,Research Communication,50,13.6,63.6,8.2,25.0,14.1,7.5,100,,13,0,13,13,2,-1,1,2,2,2,2,2,0,-1,2,0,2,1,2,0,0,2,item_level,0df21bf92dc0adb9e9b8379f7915f87647e4c11a88e7b838b157890b8907a649
Opus 5.5,artifactspec-P202,Presentations,Research Communication,50,9.899999999999999,59.9,4.4,20.0,8.1,17.5,100,,13,0,13,13,1,1,-1,2,1,2,2,0,-1,2,0,0,2,0,2,2,0,2,item_level,78a4af737412ceaa4a0a19564fae553dc9d1d1c78bf2787aff3123baf32951d9
GPT-6.1 Sol (OSS),artifactspec-P202,Presentations,Research Communication,50,22.75,72.75,25.0,25.0,21.4,20.5,100,,13,0,13,13,2,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,1,2,item_level,af72df1c2f03e348a06cf692752c0c2df3cd85de81df448148e0abd6e714cbe3
GPT-6 Astra (OSS),artifactspec-P202,Presentations,Research Communication,50,19.6,69.6,25.0,20.0,16.6,20.5,100,,13,0,13,13,2,2,2,2,1,2,2,1,1,2,2,0,2,1,2,2,1,2,item_level,7aef00f89c7b0f897b8e63d00f1186240a6124d870c54325298f5b846bfbc8e6
Sonnet (OSS),artifactspec-P202,Presentations,Research Communication,42.30769230769231,-1.0,41.30769230769231,-6.4,4.666666666666667,0.4,-3.0,84.61538461538461,,13,2,11,13,0,-1,-1,1,1,-1,1,0,0,0,0,0,-1,0,0,0,0,-1,item_level,9954ed3a2437db8819893c61e88463a1a8e2f807bb39f91aa4b2ffdc32b94ea9
Gemini (OSS),artifactspec-P202,Presentations,Research Communication,50,-4.95,45.05,-14.2,7.333333333333333,-5.6,3.0,100,,13,0,13,13,-1,-1,-2,1,1,0,0,-1,-2,1,0,0,0,-2,0,0,0,1,item_level,8c444e7b6c9f0a987e469af89578fdcebd907f4f5d1fa6c4f1fa0ff7a0b1d5d7
DeepSeek,artifactspec-P203,Presentations,Practical Guidance,50,14.1,64.1,15.4,18.333333333333332,13.5,7.5,100,,13,0,14,14,2,1,1,2,2,0,2,2,0,-1,2,0,2,0,2,0,0,2,item_level,21d4b96752f549438783a21034e78c0b0040229501d630a4bec8c57e7f59c92e
Kimi K3,artifactspec-P203,Presentations,Practical Guidance,50,10.700000000000001,60.7,-4.4,25.0,15.5,3.0,100,,13,0,14,14,-1,-1,1,2,2,2,2,2,0,2,1,0,2,1,2,0,0,1,item_level,43a8a8415ac4937c0f3842f52c06e573d609caf318ca55b25fb3d54a15715b01
Qwen,artifactspec-P203,Presentations,Practical Guidance,46.15384615384615,5.3500000000000005,51.503846153846155,-3.6,15.0,6.6,7.0,92.3076923076923,,13,1,13,14,0,-1,0,0,2,2,1,0,-1,2,0,0,2,0,2,2,0,-1,item_level,de5d8daec83fd744d9358315d35e1a8ec7b38c21794a08ef45576106106eb042
Kimi K3.1 Pro,artifactspec-P203,Presentations,Practical Guidance,50.0,12.35,62.35,10.0,25.0,11.6,2.9999999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,31cf66ca90d7713fbfc90fb385e1b6440181a3ee51393f79087f9a18b39930bc
Opus 5.5,artifactspec-P203,Presentations,Practical Guidance,50,22.45,72.45,20.8,25.0,22.0,25.0,100,,13,0,14,14,2,2,1,2,2,2,2,2,1,2,2,2,2,1,2,2,2,2,item_level,66fbcb5bbf220e70183a9c9be636740f4aa88d2902424cf7cdaf7b4629682f01
GPT-6.1 Sol (OSS),artifactspec-P203,Presentations,Practical Guidance,50,17.700000000000003,67.7,19.6,25.0,16.6,7.5,100,,13,0,14,14,1,2,2,2,2,2,2,1,1,2,2,0,2,1,2,0,0,2,item_level,466d9d211f5bcb10cb8230aa81b2e52ea343d45ce201e0c9aa95cb5a72dc8609
GPT-6 Astra (OSS),artifactspec-P203,Presentations,Practical Guidance,50,20.700000000000003,70.7,19.6,20.0,22.6,15.0,100,,13,0,14,14,1,2,2,2,1,2,2,1,2,2,2,2,2,2,2,0,2,2,item_level,2bcf75f9dea79cbc14a986ac0518d73fe4ecc713b53eee909cbd5903fcfc8400
Sonnet (OSS),artifactspec-P203,Presentations,Practical Guidance,42.30769230769231,-0.55,41.75769230769231,-7.2,0.0,3.1,-3.0,84.61538461538461,,13,2,12,14,-1,-1,0,0,0,0,1,0,0,0,0,0,2,1,0,0,0,-1,item_level,b81c89888e66699b6658a54e66d146dad67d6ef5c9a2261aa0c8d55e9cc2dde1
Gemini (OSS),artifactspec-P203,Presentations,Practical Guidance,46.15384615384615,-5.25,40.90384615384615,-14.2,-2.6666666666666665,-2.6,0.0,92.3076923076923,,13,1,13,14,-1,-1,-2,0,0,-1,0,0,-2,0,0,0,2,-1,0,0,0,0,item_level,07259d2a2d4cbb4780ac9befd8ed7742ba5de3cf3f0762df2b3382896c0b7c35
DeepSeek,artifactspec-P206,Static Graphics,Research Communication,50,6.850000000000001,56.85,2.8,10.0,5.2,20.5,100,,11,0,13,13,-1,1,1,1,1,1,1,1,-2,1,0,0,2,1,2,2,2,1,item_level,0b641a7e176fa3e626320ff2da73c316184a9d02e4d28e2ae0ee9bec0814aafb
Kimi K3,artifactspec-P206,Static Graphics,Research Communication,50,2.25,52.25,2.8,10.0,-2.0,10.5,100,,11,0,13,13,-1,1,1,1,1,1,1,0,-1,-1,0,0,-1,0,0,0,1,2,item_level,af403b39f23154ef2875be5abfeacecddb8d0f919740b9cb3f22703dc59cadc1
Qwen,artifactspec-P206,Static Graphics,Research Communication,50,2.1499999999999995,52.15,-6.4,7.333333333333333,5.3,0.0,100,,11,0,13,13,-1,0,-1,1,1,0,1,1,-1,-1,0,0,2,1,2,0,0,0,item_level,2da91e53155298936d6d9c92a44665ca5a8a15e76147a2180d3498b92c4bf690
Kimi K3.1 Pro,artifactspec-P206,Static Graphics,Research Communication,50.0,10.35,60.35,6.4,16.0,9.5,16.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,066d52bb16ee80be51d95e4950672f5ef68db75872aa11888feb4ba7b34b89a9
Opus 5.5,artifactspec-P206,Static Graphics,Research Communication,50,18.7,68.7,15.4,20.0,19.6,20.5,100,,11,0,13,13,1,2,1,2,1,2,2,1,1,2,2,2,2,1,2,2,1,2,item_level,1e59abebb2e4a675bdf13f7df2259157f7c18d33386cb9cbe7352948bac2df06
GPT-6.1 Sol (OSS),artifactspec-P206,Static Graphics,Research Communication,50,21.55,71.55,19.6,25.0,21.7,20.5,100,,11,0,13,13,1,2,2,2,2,2,2,1,2,2,2,2,2,1,2,2,1,2,item_level,4fa024acf65082e0312895d65d31539b24662d3081575b93e62e9421b5298bd3
GPT-6 Astra (OSS),artifactspec-P206,Static Graphics,Research Communication,50,23.2,73.2,19.6,25.0,25.0,20.5,100,,11,0,13,13,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,item_level,08fd9d825dd8c002bf9693e06d69effcf5469abc26d2a05d91a1dafce228c611
Sonnet (OSS),artifactspec-P206,Static Graphics,Research Communication,40.909090909090914,-1.0500000000000003,39.85909090909092,2.8,4.0,-2.6,-10.5,81.81818181818183,,11,2,11,13,1,-1,1,1,0,0,0,-1,-2,1,0,0,2,0,0,0,-2,-1,item_level,b762574e149b7ae15cef6cbcb4abd11872534675717fdd751fa7ad4fea276dbc
Gemini (OSS),artifactspec-P206,Static Graphics,Research Communication,50,-5.1499999999999995,44.85,-14.2,0.0,-5.8,13.0,100,,11,0,13,13,-1,-1,-2,0,0,0,-1,-1,-2,0,0,-1,2,0,0,2,0,1,item_level,8fc4e9a926faf14d38390483582c6f3e7c4adead404657a045ad0d98bad085c2
DeepSeek,artifactspec-P207,Static Graphics,Research Communication,45.45454545454545,6.35,51.804545454545455,2.8,25.0,1.2,13.0,90.9090909090909,,11,1,12,13,1,-1,1,2,2,2,1,0,-2,1,0,0,2,0,1,2,0,1,item_level,ac523a380fb82465e79c44d90bfee02aec6c99c19929212dc5fd3ae6db519bf5
Kimi K3,artifactspec-P207,Static Graphics,Research Communication,50,3.3,53.3,2.8,7.333333333333333,2.4,3.0,100,,11,0,13,13,1,-1,1,1,1,0,1,0,-1,1,0,0,0,1,1,0,0,1,item_level,7af123b3a172110e19ccc7ccbcd32e7fb0bb36e279d0aa57bc90dfcee872badc
Qwen,artifactspec-P207,Static Graphics,Research Communication,50,7.5,57.5,15.4,19.0,0.4,6.0,100,,11,0,13,13,1,2,1,1,2,2,0,-1,-2,1,0,0,2,0,2,0,1,1,item_level,fae84b82d16e31804e244b001133fc492c050e26ff7869a2fa4763d6ee4f6ae3
Kimi K3.1 Pro,artifactspec-P207,Static Graphics,Research Communication,50,13.55,63.55,25.0,25.0,4.5,13.0,100,,11,0,13,13,2,2,2,2,2,2,2,0,-2,1,0,0,2,0,2,2,0,1,item_level,e9f01378a0cbb0b76c81f517e3f869b7d6e622d07dff032f609b996eaf23caca
Opus 5.5,artifactspec-P207,Static Graphics,Research Communication,50,20.599999999999998,70.6,20.8,25.0,19.2,20.5,100,,11,0,13,13,2,2,1,2,2,2,2,2,-1,2,2,2,2,1,2,2,1,2,item_level,12aa5f4683f31f1d9db76dfe62829db4a46e22f8b110897c8d665fdf8328bcac
GPT-6.1 Sol (OSS),artifactspec-P207,Static Graphics,Research Communication,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,11,0,13,13,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,e80606bc849c48c1753b04ba961395818b4e7b6c46921a1a255063ca24348dc5
GPT-6 Astra (OSS),artifactspec-P207,Static Graphics,Research Communication,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,11,0,13,13,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,7fe412369a93178d0b6c1387fa5fa7022d8d2df0df08ec970bb1213b39339f1d
Sonnet (OSS),artifactspec-P207,Static Graphics,Research Communication,36.36363636363637,-6.0,30.363636363636367,-6.4,4.0,-8.8,-6.0,72.72727272727273,,11,3,9,13,0,-1,-1,1,0,0,0,-1,-2,-1,0,-1,-2,0,0,0,-1,-1,item_level,5c9331725f894db1c572c57fbe116602aef00c0f463e326e7b1ceed10c5d51f9
Gemini (OSS),artifactspec-P207,Static Graphics,Research Communication,45.45454545454545,-3.75,41.70454545454545,-7.0,0.0,-4.6,3.0,90.9090909090909,,11,1,12,13,1,-1,-2,0,0,0,-1,-1,-2,0,0,0,2,0,0,0,0,1,item_level,c1493cec44e2798bdccb085a3f5f561c657acf727e4aa8b17de2778734023185
DeepSeek,artifactspec-P208,Static Graphics,Research Communication,50,8.65,58.65,8.2,14.0,5.8,16.0,100,,12,0,14,14,2,-1,1,1,1,2,1,1,-1,-1,1,0,1,1,2,2,1,1,item_level,d62e6f345be92899cacb6b9f0a216b5c92af8b738c60c55284d22c0e1b61d1a5
Kimi K3,artifactspec-P208,Static Graphics,Research Communication,50,2.1500000000000004,52.15,6.4,7.333333333333333,-3.2,10.5,100,,12,0,14,14,1,0,1,1,1,0,1,0,-1,-1,0,-1,-1,0,0,0,1,2,item_level,493c7a59c3f10acf797077ebc102dde97adf0eb1098ff386de77d0176da0d535
Qwen,artifactspec-P208,Static Graphics,Research Communication,50,-3.2,46.8,-10.0,-3.3333333333333335,-1.0,3.0,100,,12,0,14,14,-1,-1,-1,0,-1,0,1,0,-2,0,0,0,2,0,0,0,0,1,item_level,ddf65b47d5a02bd0ee2434e350a15ff359c135a923ae367fdef228b8f96859b8
Kimi K3.1 Pro,artifactspec-P208,Static Graphics,Research Communication,50.0,11.35,61.35,15.4,15.0,7.6,14.499999999999998,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,12b9edac9b36fbab7c5a98e108ab6538869cb9efd51d4565849e822172c37892
Opus 5.5,artifactspec-P208,Static Graphics,Research Communication,50,18.3,68.3,15.4,21.0,18.5,20.5,100,,12,0,14,14,2,1,1,2,2,1,2,2,1,-1,2,2,2,1,2,2,1,2,item_level,032086cffe24eb9744b2dc640bc68705e5dee11f81c6a55795f77345412d5a27
GPT-6.1 Sol (OSS),artifactspec-P208,Static Graphics,Research Communication,50,22.3,72.3,25.0,25.0,20.5,20.5,100,,12,0,14,14,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,1,2,item_level,d7e8720c8eb3b5e55a289e1d8e92baf958d59992a3254562b85894b1afe6bd4c
GPT-6 Astra (OSS),artifactspec-P208,Static Graphics,Research Communication,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,12,0,14,14,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,76f27ee9785f35606a58dde0a2131f67f479b7b256e29c0a536d80c27bca814b
Sonnet (OSS),artifactspec-P208,Static Graphics,Research Communication,45.83333333333333,-3.05,42.78333333333333,-0.8,7.333333333333333,-7.3,-3.0,91.66666666666666,,12,1,13,14,0,-1,1,1,1,0,0,-1,-2,-1,0,-1,0,0,0,0,0,-1,item_level,7bafe8cdaebf8e281f4a912d3e5127bbc0217fc04ae59db059b34a669ae06822
Gemini (OSS),artifactspec-P208,Static Graphics,Research Communication,50,-2.7,47.3,-2.8,3.3333333333333335,-5.6,3.0,100,,12,0,14,14,1,-1,-1,0,1,0,-1,-1,-2,-1,0,0,2,0,0,0,0,1,item_level,2cf91d8dc093e1afdcece67acdf92b64971b1a2c8008e3a9f39254d3caf64dd5
DeepSeek,artifactspec-P209,Static Graphics,Research Communication,45.45454545454545,-0.2499999999999999,45.20454545454545,-0.8,0.6666666666666666,-1.7,7.0,90.9090909090909,,11,1,12,13,0,-1,1,1,-1,0,1,-1,-2,0,0,-1,1,0,2,2,0,-1,item_level,d76aeafff54ca4dd345c13061353d4eb425193c2363187d62f5e51927ed31349
Kimi K3,artifactspec-P209,Static Graphics,Research Communication,45.45454545454545,-0.20000000000000018,45.25454545454545,-4.4,7.333333333333333,-1.6,6.0,90.9090909090909,,11,1,12,13,-1,-1,1,1,1,0,1,-1,-1,1,0,0,-1,0,0,0,1,1,item_level,48ecf04d566b8fe8964edc869606f8e47e2b50acebcf8d4453543289ebdfa9a5
Qwen,artifactspec-P209,Static Graphics,Research Communication,45.45454545454545,-1.5000000000000002,43.95454545454545,-4.4,4.0,-1.4,-3.0,90.9090909090909,,11,1,12,13,-1,-1,1,1,0,0,1,0,-1,-1,0,0,-1,1,0,0,0,-1,item_level,1bf6bc58224758449b1c3ab2ac0964fb6d9f7db97e1565d40a4c93956ae0a660
Kimi K3.1 Pro,artifactspec-P209,Static Graphics,Research Communication,50.0,8.5,58.5,6.4,16.0,7.0,10.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,2c2f956528faca8a033b8fa7953a54493229d672932eeec022ac9d8a1f1bdb0a
Opus 5.5,artifactspec-P209,Static Graphics,Research Communication,50,14.450000000000001,64.45,20.8,14.0,10.2,20.5,100,,11,0,13,13,2,2,1,1,1,2,1,1,0,2,0,2,2,1,0,2,1,2,item_level,cb8fcee27c6b9ffd3f72372b897b68ca0460ff2f5cc2281b3728e3e24d262ef7
GPT-6.1 Sol (OSS),artifactspec-P209,Static Graphics,Research Communication,50,20.500000000000004,70.5,19.6,25.0,19.6,20.5,100,,11,0,13,13,1,2,2,2,2,2,2,1,1,2,2,2,2,1,2,2,1,2,item_level,f4190626b3f32ddd499a6cf0faeffd3670a13a3dbb1a69e4df985a2ab03a318e
GPT-6 Astra (OSS),artifactspec-P209,Static Graphics,Research Communication,50,21.400000000000002,71.4,19.6,20.0,22.9,20.5,100,,11,0,13,13,1,2,2,2,1,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,4885d6b9cc269806cba81c8c637ab19275f685951913e51f3fd6c599dd3bf923
Sonnet (OSS),artifactspec-P209,Static Graphics,Research Communication,45.45454545454545,-0.95,44.50454545454545,6.4,4.0,-5.7,-3.0,90.9090909090909,,11,1,12,13,1,0,1,1,0,0,0,-1,-2,0,0,0,-1,0,0,0,0,-1,item_level,2a3368fb443ccb9150e1fa27013e2a59cbf1f2f07226341f8f191c567c09d9bf
Gemini (OSS),artifactspec-P209,Static Graphics,Research Communication,45.45454545454545,-5.7,39.75454545454545,-14.2,4.0,-6.1,3.0,90.9090909090909,,11,1,12,13,-1,-1,-2,1,0,0,0,-1,-2,-1,0,0,0,0,0,0,0,1,item_level,7f051aa8869a926839a76e2e226ff360a00df5867ed2e8005b14081354303569
DeepSeek,artifactspec-P21,Animations & Videos,Conceptual Understanding,47.22222222222222,7.299999999999999,54.52222222222222,-5.4,20.0,8.1,16.0,94.44444444444444,,18,1,28,29,1,-2,0,2,1,2,1,2,0,-2,2,-2,2,1,2,2,1,1,item_level,b99423f324325fc18064003c8864c4d89d9024d0ba24c522bad33f9181676e55
Kimi K3,artifactspec-P21,Animations & Videos,Conceptual Understanding,44.44444444444444,10.4,54.84444444444444,9.0,7.333333333333333,10.0,20.5,88.88888888888889,,18,2,27,29,2,0,0,1,-1,2,1,2,-1,-1,2,0,2,-1,2,2,1,2,item_level,750788671521160b437297ad550dd3f222497f4ce31a2e3a7a2c81ee5a3f5a94
Qwen,artifactspec-P21,Animations & Videos,Conceptual Understanding,44.44444444444444,1.7500000000000002,46.19444444444444,-7.2,3.3333333333333335,2.0,20.5,88.88888888888889,,18,2,27,29,-1,-1,0,0,-1,2,0,2,0,-3,0,0,2,-2,2,2,1,2,item_level,92feac15400ece65ffa4daa1d3d9a53bc2849ec4ae1af92a1b0df2f4ad9763a6
Kimi K3.1 Pro,artifactspec-P21,Animations & Videos,Conceptual Understanding,44.44,13.05,57.49,3.6,20.0,14.2,20.499999999999996,88.88888888888889,,,,,,,,,,,,,,,,,,,,,,,,score_summary,1c8ea5ac5b90769ac2d77ed84f138cb118883aab2f443942beb68dd39ad9c854
Opus 5.5,artifactspec-P21,Animations & Videos,Conceptual Understanding,50,20.55,70.55,18.0,25.0,20.5,20.5,100,,18,0,29,29,2,2,0,2,2,2,1,2,1,2,2,2,2,1,2,2,1,2,item_level,aae38decb9d529aa57e32ec71f1f140785e07250523957bd0e5ff2e405c100bb
GPT-6.1 Sol (OSS),artifactspec-P21,Animations & Videos,Conceptual Understanding,50,21.6,71.6,18.0,25.0,22.6,20.5,100,,18,0,29,29,2,2,0,2,2,2,1,2,2,2,2,2,2,1,2,2,1,2,item_level,3721c85c08c445eb49becccd1f307c4bfdcd43456d827f19b5568f99443b6702
GPT-6 Astra (OSS),artifactspec-P21,Animations & Videos,Conceptual Understanding,50,21.7,71.7,20.8,25.0,20.5,25.0,100,,18,0,29,29,2,2,1,2,2,2,1,2,1,2,2,2,2,1,2,2,2,2,item_level,744e2ef0a6577d0590df96ab17f205e3acc06abcf4859bc0535eeaa382128a5b
Sonnet (OSS),artifactspec-P21,Animations & Videos,Conceptual Understanding,38.88888888888889,-2.4,36.488888888888894,-3.6,3.3333333333333335,-5.2,6.0,77.77777777777779,,18,4,25,29,0,-1,0,0,-1,2,0,-1,-1,-1,0,-1,2,-2,0,0,1,1,item_level,284de5dc74ce05c2d881490df4e44c99aa46fe41e1f1b41e5a5fe0de6082ac16
Gemini (OSS),artifactspec-P21,Animations & Videos,Conceptual Understanding,41.66666666666667,-3.95,37.71666666666667,-10.0,-3.3333333333333335,-3.9,10.0,83.33333333333334,,18,3,26,29,-1,-1,-1,0,-1,0,-1,0,-1,0,0,0,0,-2,0,1,1,1,item_level,5030ce8e97b84ba7bb732bb0173cea345b4afb1f78710fdc798d9bcbc17c04fd
DeepSeek,artifactspec-P211,Static Graphics,Promotion & Engagement,50,13.95,63.95,0.0,8.333333333333334,20.4,25.0,100,,17,0,39,39,0,0,0,0,2,0,2,2,1,0,2,2,2,2,2,2,2,2,item_level,84a58fd5280ef848411e88298c88fb24f3b970d86c4b0b23c95a35f4d9a81c9c
Kimi K3,artifactspec-P211,Static Graphics,Promotion & Engagement,50,7.6,57.6,0.0,8.333333333333334,10.6,10.5,100,,17,0,39,39,0,0,0,0,2,0,2,2,0,0,1,0,2,0,1,0,2,1,item_level,e019142e343d7b31167ee362bcfabf9e3401d08acc678cf0df3e0e5edf91fb07
Qwen,artifactspec-P211,Static Graphics,Promotion & Engagement,50,9.95,59.95,0.0,8.333333333333334,12.4,25.0,100,,17,0,39,39,0,0,0,0,2,0,2,2,1,0,0,0,2,0,2,2,2,2,item_level,cbc104d8108844f61d4d9741e392006f63f95828161918accf97b3cf66b69989
Kimi K3.1 Pro,artifactspec-P211,Static Graphics,Promotion & Engagement,50.0,15.25,65.25,2.8,12.333333333333334,20.4,25.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,0a9ff125ddad3a06c433b17b965a1768c2af506e4c3f29fd996e09604e1fba03
Opus 5.5,artifactspec-P211,Static Graphics,Promotion & Engagement,50,17.75,67.75,7.0,15.0,22.5,25.0,100,,17,0,39,39,0,0,2,0,2,2,2,2,2,0,2,2,2,2,2,2,2,2,item_level,47419d3d0cafef492419e7b0bc58a7bcf6f4b6c323831aa8425a5dcea1aa3c79
GPT-6.1 Sol (OSS),artifactspec-P211,Static Graphics,Promotion & Engagement,50,17.2,67.2,7.0,18.333333333333332,20.4,25.0,100,,17,0,39,39,0,0,2,2,2,0,2,2,1,0,2,2,2,2,2,2,2,2,item_level,2ec7c1b7b0e85ea71022a8a970b1824ee094faf1c98f40647ff857d4f46d7ced
GPT-6 Astra (OSS),artifactspec-P211,Static Graphics,Promotion & Engagement,50,15.0,65.0,0.0,8.333333333333334,22.5,25.0,100,,17,0,39,39,0,0,0,0,2,0,2,2,2,0,2,2,2,2,2,2,2,2,item_level,e5cab499e2f72512a0cd07ad1f78e6ff161d61c8b8ce963853c005bd91b47d92
Sonnet (OSS),artifactspec-P211,Static Graphics,Promotion & Engagement,50,5.55,55.55,0.0,8.333333333333334,7.1,7.5,100,,17,0,39,39,0,0,0,0,2,0,2,0,-1,0,0,0,2,2,2,0,0,2,item_level,256532bdd919f2b71dd50320e15c2067c2ac93f41e02024a6fb564a1d328833e
Gemini (OSS),artifactspec-P211,Static Graphics,Promotion & Engagement,47.05882352941176,16.5,63.55882352941176,18.0,8.333333333333334,17.4,20.5,94.11764705882352,,17,1,38,39,2,2,0,0,2,0,2,2,1,0,1,2,2,1,2,2,2,1,item_level,a1687daa6f1545bacdec47a91227d4f575c99911683fcd5274477e8f4657ac6f
DeepSeek,artifactspec-P212,Static Graphics,Promotion & Engagement,50,21.85,71.85,25.0,25.0,18.7,25.0,100,,18,0,45,45,2,2,2,2,2,2,2,2,1,2,2,-1,2,2,2,2,2,2,item_level,1dc2708339b94994620ba93585a281b3844fe0069539df781d4897d4519f9af7
Kimi K3,artifactspec-P212,Static Graphics,Promotion & Engagement,44.44444444444444,10.600000000000001,55.044444444444444,3.4,10.0,14.4,10.5,88.88888888888889,,18,2,43,45,0,-1,2,2,0,0,1,2,1,0,2,0,2,0,2,0,2,1,item_level,3226fd0851be58cf1f774f28f19a507dfc2651cd890952ff77daaa496049d81f
Qwen,artifactspec-P212,Static Graphics,Promotion & Engagement,47.22222222222222,12.5,59.72222222222222,10.6,13.333333333333334,11.6,20.5,94.44444444444444,,18,1,44,45,1,0,2,2,1,0,1,2,-1,0,2,0,2,0,2,2,2,1,item_level,a696f20e65a8c59707062047e6f225cad9a8a38466bedebaca43d7101f48542c
Kimi K3.1 Pro,artifactspec-P212,Static Graphics,Promotion & Engagement,50,17.45,67.45,7.0,18.333333333333332,22.9,15.0,100,,18,0,45,45,0,0,2,2,2,0,2,2,1,2,2,2,2,2,2,0,2,2,item_level,69febbd575ca71e62aa4c56389d919cc76c4191636f080611c2590ec9e28144c
Opus 5.5,artifactspec-P212,Static Graphics,Promotion & Engagement,50,17.25,67.25,7.0,18.333333333333332,20.5,25.0,100,,18,0,45,45,0,0,2,2,2,0,1,2,1,2,2,2,2,1,2,2,2,2,item_level,2adcc4a4ebac9fa3f3dd564e90781c7b329df59d9f64b64706791b3a68b6166a
GPT-6.1 Sol (OSS),artifactspec-P212,Static Graphics,Promotion & Engagement,50,13.25,63.25,7.0,10.0,15.0,25.0,100,,18,0,45,45,0,0,2,2,0,0,1,2,1,0,2,0,2,1,2,2,2,2,item_level,7540e548fbe8f560078d91bdbbcc7ad039b71928d0dc4ae06a48edb4abd54cf5
GPT-6 Astra (OSS),artifactspec-P212,Static Graphics,Promotion & Engagement,50,19.3,69.3,7.0,25.0,22.6,25.0,100,,18,0,45,45,0,0,2,2,2,2,1,2,2,2,2,2,2,1,2,2,2,2,item_level,94a8bb264048061f8fdf15be60404d10f3ba8cea0f22dea910ae1b683af6dc14
Sonnet (OSS),artifactspec-P212,Static Graphics,Promotion & Engagement,47.22222222222222,-1.6,45.62222222222222,0.0,0.0,-4.4,6.0,94.44444444444444,,18,1,44,45,0,0,0,0,0,0,0,0,-1,0,0,-2,0,0,0,0,1,1,item_level,870d1b43c97f10b2f6dc28d0b204314620a1303effe4441eda2dc2be480b32e6
Gemini (OSS),artifactspec-P212,Static Graphics,Promotion & Engagement,47.22222222222222,13.5,60.72222222222222,15.4,8.333333333333334,14.7,10.5,94.44444444444444,,18,1,44,45,1,2,1,0,2,0,1,2,-1,2,2,0,2,1,2,0,2,1,item_level,03230282b7ef9947d3d6eb51ea86fa00e13128488897e5951b8dfd089aa3c8fb
DeepSeek,artifactspec-P213,Static Graphics,Public Information,50,21.2,71.2,25.0,19.0,19.2,25.0,100,,17,0,34,34,2,2,2,1,2,2,2,2,-1,2,2,2,2,1,2,2,2,2,item_level,e87cafa304cf4a9c4b939347651deca951c17e382f94a7e131b2f06ea7ace6b1
Kimi K3,artifactspec-P213,Static Graphics,Public Information,50,13.55,63.55,18.0,8.333333333333334,12.6,15.0,100,,17,0,34,34,2,2,0,0,2,0,2,1,-1,2,2,0,2,-1,2,0,2,2,item_level,b39c95818b86949bca082e423b4497bf9da596b47932dddc808fdb465f9bbad7
Qwen,artifactspec-P213,Static Graphics,Public Information,47.05882352941176,3.05,50.10882352941176,5.4,0.0,0.4,15.0,94.11764705882352,,17,1,33,34,-1,2,0,0,0,0,2,-1,-1,0,0,0,2,-1,0,0,2,2,item_level,844a0fb86c741df8b23ac06be152f0803ede348ba07a1271c8fb06c22b124f10
Kimi K3.1 Pro,artifactspec-P213,Static Graphics,Public Information,50.0,18.15,68.15,20.8,15.0,16.4,25.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,dec3e9f6b0bdf4aa382631e958e58633058490a981a00551790015b67139ab1a
Opus 5.5,artifactspec-P213,Static Graphics,Public Information,50,23.05,73.05,25.0,25.0,22.0,20.5,100,,17,0,34,34,2,2,2,2,2,2,2,2,1,2,2,2,2,1,2,2,2,1,item_level,9fc94829e9f71bab4e525c4d78bab482230a8856d2a8dfc8b54ed91e3db00343
GPT-6.1 Sol (OSS),artifactspec-P213,Static Graphics,Public Information,50,22.05,72.05,25.0,18.333333333333332,22.0,20.5,100,,17,0,34,34,2,2,2,2,2,0,2,2,2,2,2,0,2,2,2,2,1,2,item_level,9d54f5f5c81a30f1d24bf917552244b7d58765ed135a8dd6da22a2cc7ecea333
GPT-6 Astra (OSS),artifactspec-P213,Static Graphics,Public Information,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,17,0,34,34,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,19e38e8b60717bd411f68ec465ad4ec2624d4e415a7befd2f2af95923bb2c8c2
Sonnet (OSS),artifactspec-P213,Static Graphics,Public Information,41.17647058823529,4.1,45.27647058823529,18.0,-4.0,-0.8,6.0,82.35294117647058,,17,3,31,34,2,2,0,-1,0,0,2,-1,-1,0,0,-1,-2,-1,2,0,1,1,item_level,077d02323eb12a495f445e7ab72dce7ae7076aa0d226e47c63cbb2441acb135c
Gemini (OSS),artifactspec-P213,Static Graphics,Public Information,50,10.3,60.3,18.0,8.333333333333334,4.1,25.0,100,,17,0,34,34,2,2,0,0,2,0,1,1,-1,-1,0,0,2,-1,2,2,2,2,item_level,6520d23c0dcf94eb2246d909d0dac6bc255f4b5bd568bb12252c6453b6e8f0d6
DeepSeek,artifactspec-P214,Static Graphics,Promotion & Engagement,50,11.45,61.45,16.0,14.0,6.6,20.5,100,,16,0,36,36,0,2,2,1,1,2,1,0,-1,-1,2,0,2,0,2,2,1,2,item_level,983a0a06d115cf59223378c20c5663a6d04e4126b999f2bfc455e065d0fd87dc
Kimi K3,artifactspec-P214,Static Graphics,Promotion & Engagement,50,11.75,61.75,19.6,6.666666666666667,9.6,10.5,100,,16,0,36,36,1,2,2,0,0,2,2,2,-1,0,0,0,2,0,2,0,1,2,item_level,97dc2925b2b8ec9938d1e32d2aa8134fcb2b91b4ed11f027f3a1ff8551006390
Qwen,artifactspec-P214,Static Graphics,Promotion & Engagement,50,15.8,65.8,19.6,14.0,12.6,25.0,100,,16,0,36,36,1,2,2,1,1,2,2,1,-1,1,1,2,2,0,2,2,2,2,item_level,b9ca3e7f8a071d9da8cd4095a65196de53864d6ae6f2b16de2bce7df8adc7253
Kimi K3.1 Pro,artifactspec-P214,Static Graphics,Promotion & Engagement,46.875,14.200000000000001,61.075,6.4,13.333333333333334,17.1,20.5,93.75,,16,1,35,36,1,0,1,2,-1,2,2,2,-1,1,2,2,2,0,2,2,1,2,item_level,86b7646aa74396362b4bf9040d1b207f3717e138a793e007a13cf49d912b9eb3
Opus 5.5,artifactspec-P214,Static Graphics,Promotion & Engagement,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,16,0,36,36,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,7d121b2cef0eb6175d149d160c914374de0a2802cc12978e6ef30166a694b138
GPT-6.1 Sol (OSS),artifactspec-P214,Static Graphics,Promotion & Engagement,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,16,0,36,36,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,5ac0bdcdd0200452d8c2f8a6e34ae8ac2171190ad78b9a6c3ed0240634b8cf3b
GPT-6 Astra (OSS),artifactspec-P214,Static Graphics,Promotion & Engagement,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,16,0,36,36,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,71ca77ed3d90544b5d379739cd59b6794dea8d4bbd021e8b61ca1a2fb5c41d9e
Sonnet (OSS),artifactspec-P214,Static Graphics,Promotion & Engagement,50,-1.2499999999999998,48.75,0.0,-3.3333333333333335,-3.6,10.5,100,,16,0,36,36,0,0,0,0,-1,0,0,0,-1,-1,0,-1,0,0,0,0,1,2,item_level,00f8392f9a87997e63bdfc27575a8c5287edbe05cf91aebb7deea8fa7fec73fa
Gemini (OSS),artifactspec-P214,Static Graphics,Promotion & Engagement,50,9.15,59.15,11.8,19.0,3.7,15.0,100,,16,0,36,36,0,2,1,1,2,2,0,0,-1,1,1,0,2,0,1,0,2,2,item_level,746df63b4c58bc61b78f1c7f2c586838374e7e76c9377235aebdd1737fee6702
DeepSeek,artifactspec-P215,Static Graphics,Promotion & Engagement,50,15.350000000000001,65.35,25.0,8.333333333333334,11.6,20.5,100,,17,0,35,35,2,2,2,0,2,0,1,0,-1,2,2,2,0,0,2,2,2,1,item_level,f749804e5564898bad105e205243384468d24c26ef06a401edcb0cd2be342048
Kimi K3,artifactspec-P215,Static Graphics,Promotion & Engagement,50,8.6,58.6,9.0,8.333333333333334,8.1,10.5,100,,17,0,35,35,2,0,0,0,2,0,2,2,-1,0,0,0,0,0,2,0,2,1,item_level,165fbdacab422c2c59bc54916b5d6bfeadc214374a5541feeaf96045610c01de
Qwen,artifactspec-P215,Static Graphics,Promotion & Engagement,50,12.8,62.8,25.0,8.333333333333334,6.5,20.5,100,,17,0,35,35,2,2,2,0,2,0,2,-1,-1,2,0,0,2,0,2,2,2,1,item_level,2b2f82f7d39fc39536025e86ac8d79f2cece809334e26f3ba5d27b0dba6919b0
Kimi K3.1 Pro,artifactspec-P215,Static Graphics,Promotion & Engagement,50,16.25,66.25,9.0,18.333333333333332,18.4,20.5,100,,17,0,35,35,2,0,0,2,2,0,2,2,1,1,2,0,2,2,2,2,2,1,item_level,5a930558f89e36a1105550384c15f1c69f822667d2fc2523a912024136874e3c
Opus 5.5,artifactspec-P215,Static Graphics,Promotion & Engagement,50,19.5,69.5,16.0,18.333333333333332,20.5,25.0,100,,17,0,35,35,2,0,2,2,2,0,1,2,2,2,2,0,2,2,2,2,2,2,item_level,3af2293325831426f30a758601da6dae481406e20c89f3bdf8fbd1337de87254
GPT-6.1 Sol (OSS),artifactspec-P215,Static Graphics,Promotion & Engagement,50,17.0,67.0,0.0,18.333333333333332,23.5,25.0,100,,17,0,35,35,0,0,0,2,2,0,1,2,2,2,2,2,2,2,2,2,2,2,item_level,0adfd7c2f246c5eed629d35fe58fe9927b7d3f491f71b1b883059bc976e5c026
GPT-6 Astra (OSS),artifactspec-P215,Static Graphics,Promotion & Engagement,50,14.95,64.95,7.0,18.333333333333332,15.9,25.0,100,,17,0,35,35,0,0,2,2,2,0,2,2,1,0,2,0,0,2,2,2,2,2,item_level,3bec90060d727ff9b1e5363d31bcdb179aaf7f8a7865cbffc6da67198123798b
Sonnet (OSS),artifactspec-P215,Static Graphics,Promotion & Engagement,47.05882352941176,2.5,49.55882352941176,0.0,8.333333333333334,1.6,4.5,94.11764705882352,,17,1,34,35,0,0,0,0,2,0,0,0,-1,0,0,0,0,0,2,0,2,-1,item_level,f617fdbe9fa85eac0d649458ebbe97b510b8d3839b8eef2be62ba1cc05db5638
Gemini (OSS),artifactspec-P215,Static Graphics,Promotion & Engagement,50,13.45,63.45,16.0,18.333333333333332,8.4,25.0,100,,17,0,35,35,2,0,2,2,2,0,0,0,1,1,0,0,2,2,2,2,2,2,item_level,04f1fdc73ad80e5d523dbce0b10cf89682d14e3782577a527537f1f2c0c881e0
DeepSeek,artifactspec-P216,Static Graphics,Promotion & Engagement,50,21.1,71.1,25.0,19.0,19.0,25.0,100,,17,0,37,37,2,2,2,1,2,2,2,2,1,2,2,0,2,1,2,2,2,2,item_level,754cb2938f52a8e8d3ff87909e5ccf0942b34d6e004b44f072133d0f7ed45511
Kimi K3,artifactspec-P216,Static Graphics,Promotion & Engagement,50,3.05,53.05,0.0,0.0,4.0,10.5,100,,17,0,37,37,0,0,0,0,0,0,2,-1,-1,0,0,0,2,0,2,0,2,1,item_level,8e2fb9a9ba46908046e71e3c40596ac069728c764221207dcbcecdca777891fc
Qwen,artifactspec-P216,Static Graphics,Promotion & Engagement,50,5.6,55.6,0.0,0.0,6.2,25.0,100,,17,0,37,37,0,0,0,0,0,0,2,1,-1,-1,0,0,2,0,2,2,2,2,item_level,c851c4ab10a83367cba931df0f16f19cd57abf1ff40ad856848578e7e533a7e2
Kimi K3.1 Pro,artifactspec-P216,Static Graphics,Promotion & Engagement,50,11.7,61.7,7.0,8.333333333333334,14.4,15.0,100,,17,0,37,37,0,0,2,0,2,0,2,2,1,-1,0,2,2,0,2,0,2,2,item_level,3fd69533bff2c215e3917ca89ee597e972b097e0b90a942b9b59a2738a831f54
Opus 5.5,artifactspec-P216,Static Graphics,Promotion & Engagement,50,21.7,71.7,25.0,15.0,21.4,25.0,100,,17,0,37,37,2,2,2,0,2,2,2,2,1,2,2,2,2,0,2,2,2,2,item_level,0541971d5d5cc383f5e1b54123b2d2df750ae39b1554316c1689b88d85e0cb88
GPT-6.1 Sol (OSS),artifactspec-P216,Static Graphics,Promotion & Engagement,50,19.15,69.15,7.0,19.0,24.1,25.0,100,,17,0,37,37,0,0,2,1,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,a705dc0e2bb39dd8f2304b46cfb976ea7a0d48546455cb48e213ed8b4d15d074
GPT-6 Astra (OSS),artifactspec-P216,Static Graphics,Promotion & Engagement,50,17.95,67.95,16.0,15.0,18.4,25.0,100,,17,0,37,37,0,2,2,0,2,2,2,2,1,2,2,0,2,0,2,2,2,2,item_level,ff32bccfdb59bdb8069524224762936c14e3c9276ff0eb29338b7de2961db0cc
Sonnet (OSS),artifactspec-P216,Static Graphics,Promotion & Engagement,50,4.8,54.8,0.0,0.0,6.6,15.0,100,,17,0,37,37,0,0,0,0,0,0,2,0,-1,1,0,0,2,0,2,0,2,2,item_level,827ae90e217dcb04b89adf045f03691f106edb3c590d8af8e7b9d717e3f08c37
Gemini (OSS),artifactspec-P216,Static Graphics,Promotion & Engagement,50,16.150000000000002,66.15,19.6,15.0,13.9,20.5,100,,17,0,37,37,1,2,2,0,2,2,2,0,0,2,1,2,2,0,2,2,1,2,item_level,f0c76d01518e35f3b3be934c051b170be960451f26ebf01c8bbd3503a1b6a429
DeepSeek,artifactspec-P217,Static Graphics,Promotion & Engagement,50,20.8,70.8,18.0,25.0,20.1,25.0,100,,19,0,43,43,2,2,0,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,f013994c46975f857aa485de5a4899f0d99ae68d5566f929c571bc6037987b8a
Kimi K3,artifactspec-P217,Static Graphics,Promotion & Engagement,50,10.8,60.8,7.0,18.333333333333332,9.6,15.0,100,,19,0,43,43,0,0,2,2,2,0,2,2,-1,0,0,0,2,0,2,0,2,2,item_level,f094b512cf42cc19e18eb7d981eb4203175cc62e578a2e180b46fa5235bd4829
Qwen,artifactspec-P217,Static Graphics,Promotion & Engagement,50,9.3,59.3,9.0,18.333333333333332,5.6,15.0,100,,19,0,43,43,2,0,0,2,2,0,2,0,-1,0,0,0,2,0,2,0,2,2,item_level,16ef91ffe3ae47163692190f4a6d28bb5fbab650b6786aba0c5d26c0becdf95b
Kimi K3.1 Pro,artifactspec-P217,Static Graphics,Promotion & Engagement,47.368421052631575,22.099999999999998,69.46842105263157,25.0,25.0,22.9,6.5,94.73684210526315,,19,1,42,43,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,-1,2,1,item_level,1921b274cc11de002e1ba4f48b18764abab355b73106408ae2457b5fde45146e
Opus 5.5,artifactspec-P217,Static Graphics,Promotion & Engagement,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,19,0,43,43,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,93f686ff7e7094b131cb369d3f00a247c3751fc6e2f7f7d76cbb43c84eda4922
GPT-6.1 Sol (OSS),artifactspec-P217,Static Graphics,Promotion & Engagement,50,24.25,74.25,25.0,25.0,23.5,25.0,100,,19,0,43,43,2,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,item_level,2a832b0c325d1cd0b30e8ec4c5f8228a6160d541591696762e060bcc050c91e3
GPT-6 Astra (OSS),artifactspec-P217,Static Graphics,Promotion & Engagement,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,19,0,43,43,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,86896d106e992fdc00c2fc6b8fae8e4b95a9b2f3b3b02d2a8688a0e7a741f1c1
Sonnet (OSS),artifactspec-P217,Static Graphics,Promotion & Engagement,50,0.3500000000000001,50.35,0.0,8.333333333333334,-3.3,7.5,100,,19,0,43,43,0,0,0,0,2,0,0,-1,-1,0,0,-1,2,-1,0,0,2,0,item_level,bab92de60f7b61c34226a011510051a2a65b473d71290c950c7a5dea36c118f6
Gemini (OSS),artifactspec-P217,Static Graphics,Promotion & Engagement,50,16.8,66.8,20.8,25.0,13.6,10.5,100,,19,0,43,43,2,2,1,2,2,2,2,0,2,2,0,0,2,1,2,0,2,1,item_level,44c17f855bf5aca1d0653275186813129f90f850b9fad033c888fc4ec237050c
DeepSeek,artifactspec-P218,Static Graphics,Practical Guidance,50,17.65,67.65,25.0,10.0,14.8,25.0,100,,18,0,40,40,2,2,2,2,0,0,2,2,1,1,1,0,0,2,2,2,2,2,item_level,b5a45d430cbf18cbcd529e6c27cdf0c627b9c64c1f1f4cadef7ceb609b3906ab
Kimi K3,artifactspec-P218,Static Graphics,Practical Guidance,50,-0.40000000000000013,49.6,7.0,-3.3333333333333335,-5.4,10.5,100,,18,0,40,40,0,0,2,0,-1,0,2,-1,-2,-2,0,-1,2,-1,0,0,1,2,item_level,ac2bdaa3e836dadcaf3feb95fb009b52a07252575a43b8871f67ffb516f0e755
Qwen,artifactspec-P218,Static Graphics,Practical Guidance,50,8.2,58.2,0.0,6.666666666666667,9.4,25.0,100,,18,0,40,40,0,0,0,0,0,2,2,0,1,1,0,0,2,0,2,2,2,2,item_level,706ec67cae1699609cde9247a19d9b5af47eb752939875890a8e498dd03fa7ce
Kimi K3.1 Pro,artifactspec-P218,Static Graphics,Practical Guidance,50.0,14.5,64.5,19.6,10.0,11.2,25.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,77a6414c000215cab152ff21c99babd5ca00f5752ad44f34f50e1039a3dd3e1f
Opus 5.5,artifactspec-P218,Static Graphics,Practical Guidance,50,20.7,70.7,16.0,18.333333333333332,22.9,25.0,100,,18,0,40,40,2,0,2,2,2,0,2,2,1,2,2,2,2,2,2,2,2,2,item_level,1dfaf1c5d0f7b1fb1b5ce04893bfe354c21fd7cdf3f945a8de8a987241cd7f07
GPT-6.1 Sol (OSS),artifactspec-P218,Static Graphics,Practical Guidance,50,23.8,73.8,25.0,25.0,22.6,25.0,100,,18,0,40,40,2,2,2,2,2,2,2,2,2,1,2,2,2,1,2,2,2,2,item_level,8354e421a2560fcfeb1ad0f31351af9d7c596b96a689b28c3556a480f87dd33b
GPT-6 Astra (OSS),artifactspec-P218,Static Graphics,Practical Guidance,50,19.5,69.5,16.0,18.333333333333332,20.5,25.0,100,,18,0,40,40,2,0,2,2,2,0,2,2,2,1,2,0,2,2,2,2,2,2,item_level,456fd3fae93e061206ccecef11c0c6f36021c82aa51c3cdee3c4664e8e1f53ed
Sonnet (OSS),artifactspec-P218,Static Graphics,Practical Guidance,47.22222222222222,-0.10000000000000009,47.12222222222222,7.0,-3.3333333333333335,-5.7,15.0,94.44444444444444,,18,1,39,40,0,0,2,0,-1,0,0,0,-1,-2,0,-1,-1,0,0,0,2,2,item_level,7b69b60db1cf2a18023b17fd0e29bfe58e21436deae1b73b0d3473f02258612f
Gemini (OSS),artifactspec-P218,Static Graphics,Practical Guidance,50,9.5,59.5,18.0,8.333333333333334,2.5,25.0,100,,18,0,40,40,2,2,0,0,2,0,0,0,0,1,0,0,2,0,0,2,2,2,item_level,e9ac84eae1403519e981a562e2d5c95eb777c8acc827e9fe57c50f9551c41357
DeepSeek,artifactspec-P219,Static Graphics,Practical Guidance,47.22222222222222,9.8,57.022222222222226,0.0,8.333333333333334,12.1,25.0,94.44444444444444,,18,1,41,42,0,0,0,0,2,0,2,0,-1,0,2,2,2,0,2,2,2,2,item_level,d504ded9e4117da5eff88952a85d858cb504b46ac842048882ec5c336895aa47
Kimi K3,artifactspec-P219,Static Graphics,Practical Guidance,50,9.75,59.75,7.0,8.333333333333334,11.4,10.5,100,,18,0,42,42,0,0,2,0,2,0,1,0,1,1,2,0,2,0,2,0,1,2,item_level,3c8cf5578dad499a97b07b7d993af6623c07fce1c86e07fd87db29aa1f0f1a0e
Qwen,artifactspec-P219,Static Graphics,Practical Guidance,50,11.5,61.5,0.0,15.0,13.5,25.0,100,,18,0,42,42,0,0,0,0,2,2,0,0,0,2,2,2,2,0,2,2,2,2,item_level,166374934ebfc953d9e7386e178d200ce972eceb631a2da17c0c0e3b5eb0e0cc
Kimi K3.1 Pro,artifactspec-P219,Static Graphics,Practical Guidance,50,14.55,64.55,0.0,16.666666666666668,22.0,10.5,100,,18,0,42,42,0,0,0,2,0,2,2,2,1,2,2,2,1,2,2,0,1,2,item_level,e5f593cc25940f414ed2f4be21c0a91d69d829a22923354b1071f759453c12a6
Opus 5.5,artifactspec-P219,Static Graphics,Practical Guidance,50,21.7,71.7,16.0,25.0,22.9,25.0,100,,18,0,42,42,0,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,45e03a259a3f14650f5acb817f3f0254f0f9ebfb9d77c5f001eb0de4706cbcb5
GPT-6.1 Sol (OSS),artifactspec-P219,Static Graphics,Practical Guidance,50,19.45,69.45,25.0,0.0,21.4,25.0,100,,18,0,42,42,2,2,2,0,0,0,2,2,1,2,2,2,2,0,2,2,2,2,item_level,f353c2a6247c3ddf9ce558e9587e0915b0eccd102e438093f0ce866c0125bc1c
GPT-6 Astra (OSS),artifactspec-P219,Static Graphics,Practical Guidance,50,22.7,72.7,25.0,16.666666666666668,22.9,25.0,100,,18,0,42,42,2,2,2,2,0,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,67768b2754873fb6a0bae3036567cd8ebfc9fb98452c938b2562196773448c1e
Sonnet (OSS),artifactspec-P219,Static Graphics,Practical Guidance,50,4.25,54.25,0.0,0.0,5.5,15.0,100,,18,0,42,42,0,0,0,0,0,0,1,0,-1,0,1,0,2,0,2,0,2,2,item_level,abf2efae0a8ff242f5f9ce969f429a258b82dbee280986c34a4db39e39ec0a2b
Gemini (OSS),artifactspec-P219,Static Graphics,Practical Guidance,50,12.75,62.75,9.0,15.0,13.5,15.0,100,,18,0,42,42,0,2,0,0,2,2,1,2,-1,1,1,2,2,0,2,0,2,2,item_level,679891ad2e8904c008433817a65b4873da311a2caba26cb83953d745997433f6
DeepSeek,artifactspec-P22,Animations & Videos,Conceptual Understanding,39.285714285714285,6.55,45.83571428571428,-10.0,1.3333333333333333,12.7,25.0,78.57142857142857,,14,3,21,24,-1,-1,-1,1,0,-1,1,1,1,1,2,1,2,-2,2,2,2,2,item_level,2da0eb5eb206793bc4c8b4996e8cbdcccd673f1f23c865e2c2a91af6115a6199
Kimi K3,artifactspec-P22,Animations & Videos,Conceptual Understanding,42.857142857142854,0.10000000000000009,42.957142857142856,-7.2,4.666666666666667,-1.7,20.5,85.71428571428571,,14,2,22,24,-1,-1,0,1,1,-1,1,0,-1,-1,0,-1,2,-1,0,2,2,1,item_level,eca91b5919d03bcbe7041fd2c644b0a4519bf3f41b4cfbfc84d5cd7ba4157595
Qwen,artifactspec-P22,Animations & Videos,Conceptual Understanding,42.857142857142854,1.2999999999999998,44.15714285714285,-3.6,10.0,-1.6,15.0,85.71428571428571,,14,2,22,24,0,-1,0,1,1,1,0,0,0,-1,0,0,0,-1,0,0,2,2,item_level,0888d80c08b4760c5e49e601c8d8ef7e0061516996b2f2c81884505438d863fc
Kimi K3.1 Pro,artifactspec-P22,Animations & Videos,Conceptual Understanding,50,14.350000000000001,64.35,20.8,19.0,7.6,25.0,100,,14,0,24,24,2,2,1,1,2,2,1,1,-1,2,0,0,2,-1,2,2,2,2,item_level,5444590eef285073829f1f3447ce7047509b652c3ed30703e1426fdd118d33bd
Opus 5.5,artifactspec-P22,Animations & Videos,Conceptual Understanding,50,18.25,68.25,20.8,21.0,14.8,25.0,100,,14,0,24,24,2,2,1,2,2,1,1,2,1,1,2,0,2,-1,2,2,2,2,item_level,6e8e70ccd0800c0fc83b6d43d9a2d21dfaf8688bfad27ef8d92c0cf47b8548c0
GPT-6.1 Sol (OSS),artifactspec-P22,Animations & Videos,Conceptual Understanding,50,21.7,71.7,20.8,25.0,20.5,25.0,100,,14,0,24,24,2,2,1,2,2,2,1,2,1,2,2,2,2,1,2,2,2,2,item_level,f05287dba91d4b6fefa39192ab1ac4b91a1dfaafeb0ee3a1b5bdd46d4e005932
GPT-6 Astra (OSS),artifactspec-P22,Animations & Videos,Conceptual Understanding,50,22.75,72.75,25.0,25.0,20.5,25.0,100,,14,0,24,24,2,2,2,2,2,2,1,2,1,2,2,2,2,1,2,2,2,2,item_level,f97254f2226a29b410cd76c7fe1d07c38abee9a06e2652aa1eda285cf7428e6c
Sonnet (OSS),artifactspec-P22,Animations & Videos,Conceptual Understanding,42.857142857142854,-1.8,41.05714285714286,-9.0,-10.0,1.8,10.5,85.71428571428571,,14,2,22,24,0,-2,0,0,-1,-2,1,1,1,-1,0,-1,0,-3,2,0,2,1,item_level,d0487faff6c62bbeef146ca0c8402c7d1949259bef7b504c45bd4eb660bd85b8
Gemini (OSS),artifactspec-P22,Animations & Videos,Conceptual Understanding,42.857142857142854,0.7999999999999998,43.65714285714285,-10.0,-4.0,2.8,25.0,85.71428571428571,,14,2,22,24,-1,-1,-1,-1,0,0,-1,0,-1,-1,2,-1,2,-1,2,2,2,2,item_level,32e447d4f6325cfe05e42f6534fb5c9d6562213c36859c8e916fbb90da4da4c3
DeepSeek,artifactspec-P220,Static Graphics,Promotion & Engagement,50,21.550000000000004,71.55000000000001,19.6,20.0,24.1,16.0,100,,18,0,40,40,2,1,2,2,1,2,2,2,2,2,2,2,2,1,2,2,1,1,item_level,48fac5bb896f0f6192e5d61129a4144a23fc445acd230182c7f0d50fc15665c4
Kimi K3,artifactspec-P220,Static Graphics,Promotion & Engagement,50,15.5,65.5,3.6,25.0,16.7,25.0,100,,18,0,40,40,0,1,0,2,2,2,0,1,2,0,2,2,2,1,2,2,2,2,item_level,eb1b4ac198ea315ac7b00c1c8b0a267500064a1b54f0e1fa65641f0ba123dbdd
Qwen,artifactspec-P220,Static Graphics,Promotion & Engagement,50,17.95,67.95,12.4,25.0,19.3,14.5,100,,18,0,40,40,2,-1,2,2,2,2,2,2,2,1,2,-1,2,2,2,2,2,-1,item_level,e15636fab4a22869c28083e54c9b66ff31a9b77d45a0c230b18dd49b77be7b2f
Kimi K3.1 Pro,artifactspec-P220,Static Graphics,Promotion & Engagement,50,18.450000000000003,68.45,3.6,25.0,22.6,25.0,100,,18,0,40,40,0,1,0,2,2,2,1,2,2,2,2,2,2,1,2,2,2,2,item_level,ca9c8e68f564986b8fb12c68739a8b9e2a2c5cdd0d171f56d5fb0f1d1009ffe0
Opus 5.5,artifactspec-P220,Static Graphics,Promotion & Engagement,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,18,0,40,40,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,5d5e3624df9cd9903d2a98fbb66a9bd6ea4d7f141c2cb01e2d05db7b557543d5
GPT-6.1 Sol (OSS),artifactspec-P220,Static Graphics,Promotion & Engagement,50,20.55,70.55,9.0,25.0,25.0,20.5,100,,18,0,40,40,0,2,0,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,item_level,f140af9f3b23d110de3301a0b62bb4944f5be9eb9d6731d7cea54a4cd6f11d1e
GPT-6 Astra (OSS),artifactspec-P220,Static Graphics,Promotion & Engagement,50,18.75,68.75,0.0,25.0,25.0,25.0,100,,18,0,40,40,0,0,0,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,3e0882c597cab140bf1cae7b6c571880d3713a2cb38a58a511fecb926b1b62c7
Sonnet (OSS),artifactspec-P220,Static Graphics,Promotion & Engagement,50,15.2,65.2,25.0,15.0,8.4,25.0,100,,18,0,40,40,2,2,2,0,2,2,-1,0,1,0,2,0,2,0,2,2,2,2,item_level,cc49454cca851211afafe017df61f10c45a57854e55bf9b36a18bd94a565d38d
Gemini (OSS),artifactspec-P220,Static Graphics,Promotion & Engagement,50,24.25,74.25,25.0,25.0,23.5,25.0,100,,18,0,40,40,2,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,item_level,9442fe7d0d96589047da0e8798f25208bf1a34d8ff42f16fe5e92eeee309ce5f
DeepSeek,artifactspec-P23,Animations & Videos,Public Information,44.44444444444444,17.85,62.294444444444444,19.6,25.0,14.3,20.5,88.88888888888889,,9,1,22,23,1,2,2,2,2,2,1,2,1,-1,2,1,1,1,2,2,2,1,item_level,7774b4002b709b49765b2bbce5f871dedafc4bd49b54341d5e06ffbb8a2a85a6
Kimi K3,artifactspec-P23,Animations & Videos,Public Information,38.88888888888889,4.949999999999999,43.83888888888889,-3.6,0.0,11.0,3.5,77.77777777777779,,9,2,21,23,-1,0,0,0,0,0,0,2,2,-1,0,0,2,0,2,-1,2,0,item_level,6124c7620c1a9232d8d395095b6100ab80e2b5700afdd18d573d0aad57a6ac88
Qwen,artifactspec-P23,Animations & Videos,Public Information,50,17.15,67.15,18.0,25.0,12.8,25.0,100,,9,0,23,23,2,2,0,2,2,2,1,1,1,-1,2,1,2,1,2,2,2,2,item_level,f6cb931cb284ba240e922deee54158032a4ec8a5351b30b2613292f1159d4c45
Kimi K3.1 Pro,artifactspec-P23,Animations & Videos,Public Information,50,16.9,66.9,15.4,25.0,16.0,13.0,100,,9,0,23,23,1,2,1,2,2,2,1,2,1,1,2,0,2,1,2,2,0,1,item_level,540733874ec3339053e801ab18f4aedbe989903acce4f53efa52ed2845bce5cf
Opus 5.5,artifactspec-P23,Animations & Videos,Public Information,50,19.6,69.6,18.0,25.0,17.7,25.0,100,,9,0,23,23,2,2,0,2,2,2,1,2,-1,2,2,2,2,1,2,2,2,2,item_level,df4067088434dbe8c6cbf266f5685f8286aa17aede413f5b372f490905f56c21
GPT-6.1 Sol (OSS),artifactspec-P23,Animations & Videos,Public Information,50,21.55,71.55,25.0,25.0,19.6,17.5,100,,9,0,23,23,2,2,2,2,2,2,2,2,2,1,2,0,2,1,2,2,0,2,item_level,d53862c1bf2f0dde918db79da367b26c8ccbc6527b3ce5f7163f4a9dc3242011
GPT-6 Astra (OSS),artifactspec-P23,Animations & Videos,Public Information,50,24.55,74.55,25.0,25.0,24.1,25.0,100,,9,0,23,23,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,077c9536273fd591e09b733bdd11312a3c83d1ab733c5614d3e2b7cd4de24169
Sonnet (OSS),artifactspec-P23,Animations & Videos,Public Information,38.88888888888889,-1.55,37.338888888888896,-10.0,0.0,1.3,3.0,77.77777777777779,,9,2,21,23,-1,-1,-1,0,0,0,0,0,1,-1,0,0,2,-1,0,0,0,1,item_level,d8f26aa6d13e1fb3c481e5311be1a30117fbff898f0816366bb3191143f222d5
Gemini (OSS),artifactspec-P23,Animations & Videos,Public Information,44.44444444444444,6.45,50.894444444444446,2.6,6.666666666666667,6.7,14.5,88.88888888888889,,9,1,22,23,-1,2,-1,1,0,1,1,1,0,-1,0,1,2,-1,2,1,2,1,item_level,ffcf3c36f1177a7a5c2d7c712a839c2f1017bf283ade303692fa13eea342ba28
DeepSeek,artifactspec-P24,Animations & Videos,Promotion & Engagement,50,10.75,60.75,9.0,20.0,8.1,14.5,100,,14,0,20,20,0,2,0,2,1,2,-1,2,0,0,0,0,2,1,2,2,-1,2,item_level,cdca13da9e385dbe48d6372dbf339691df759caf28d97d2fec27adb6166e1237
Kimi K3,artifactspec-P24,Animations & Videos,Promotion & Engagement,46.42857142857143,4.9,51.32857142857143,2.6,6.666666666666667,3.0,17.5,92.85714285714286,,14,1,19,20,-1,2,-1,0,0,2,2,2,-2,0,0,0,2,-2,0,2,0,2,item_level,9eb913ba896a5b7234f1f89382ae857f8b0463943eb91c5b0dec08a0dd4df52d
Qwen,artifactspec-P24,Animations & Videos,Promotion & Engagement,46.42857142857143,0.30000000000000004,46.72857142857143,-2.8,0.0,-0.6,13.0,92.85714285714286,,14,1,19,20,-1,1,-1,0,0,0,2,1,-2,0,0,-1,2,-2,0,2,0,1,item_level,352fc09d6df3293f3012798127142709df11cd810ed267e942ec6aa73173fde3
Kimi K3.1 Pro,artifactspec-P24,Animations & Videos,Promotion & Engagement,46.42857142857143,8.6,55.02857142857143,2.6,16.666666666666668,7.4,17.5,92.85714285714286,,14,1,19,20,-1,2,-1,2,0,2,2,2,-2,0,1,0,2,-2,2,2,0,2,item_level,7c7058ac6145ffd6373a4ef1443e3cfc931afa017c2cd66b8cfe2a088667b144
Opus 5.5,artifactspec-P24,Animations & Videos,Promotion & Engagement,46.42857142857143,11.3,57.72857142857143,6.2,25.0,7.0,25.0,92.85714285714286,,14,1,19,20,0,2,-1,2,2,2,2,2,-2,1,0,0,2,-2,2,2,2,2,item_level,652335bf6935d0a7303864a6193f3bad9f9b7b1acd1f1742489d40fcf9c4112e
GPT-6.1 Sol (OSS),artifactspec-P24,Animations & Videos,Promotion & Engagement,50,15.2,65.2,11.8,25.0,13.5,17.5,100,,14,0,20,20,0,2,1,2,2,2,0,2,2,0,0,0,2,2,2,2,0,2,item_level,1c04809d192b0743cee61736aa5fbda10e3c6e4bd12b8905534037d0e2b1a212
GPT-6 Astra (OSS),artifactspec-P24,Animations & Videos,Promotion & Engagement,50,20.45,70.45,11.8,25.0,22.5,25.0,100,,14,0,20,20,0,2,1,2,2,2,2,2,2,0,2,2,2,2,2,2,2,2,item_level,17ca3871d963036afd506d1eeea784233e46346d40456775459be5ea4da96fa4
Sonnet (OSS),artifactspec-P24,Animations & Videos,Promotion & Engagement,42.857142857142854,0.75,43.607142857142854,2.6,6.666666666666667,-4.7,14.5,85.71428571428571,,14,2,18,20,-1,2,-1,0,0,2,0,0,-2,0,0,-1,2,-2,0,2,-1,2,item_level,d4f73404847528e91f523f58b5ca300d0a6fad72b52dd204136b9f4298d38030
Gemini (OSS),artifactspec-P24,Animations & Videos,Promotion & Engagement,42.857142857142854,-3.1500000000000004,39.707142857142856,-14.2,6.666666666666667,-4.7,17.5,85.71428571428571,,14,2,18,20,-1,-1,-2,0,0,2,0,0,-2,0,0,-1,2,-2,0,2,0,2,item_level,e87fff9a251ece8122652f266b246f3ce166927d367d1a0b7b19fe73adb299bb
DeepSeek,artifactspec-P25,Animations & Videos,Promotion & Engagement,50,9.0,59.0,18.0,0.0,4.0,25.0,100,,13,0,41,41,2,2,0,0,0,0,0,2,0,0,0,0,0,0,0,2,2,2,item_level,8e338471448aa11679195684b67c1b9631806c38edc94b19636d2654c0d8f59d
Kimi K3,artifactspec-P25,Animations & Videos,Promotion & Engagement,50,11.75,61.75,18.0,6.666666666666667,7.5,25.0,100,,13,0,41,41,2,2,0,0,0,2,2,0,2,0,0,0,2,0,0,2,2,2,item_level,a0d946e92690c282b6f1ca2a00131cc0357a0585e9cbf85b4838f7b425a30da6
Qwen,artifactspec-P25,Animations & Videos,Promotion & Engagement,50,6.8,56.8,18.0,6.666666666666667,0.0,13.0,100,,13,0,41,41,2,2,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,1,item_level,8b7aeb62205bca6958691a9f92addac7b4c5129d6d3b2b56ed3e059bf77da73e
Kimi K3.1 Pro,artifactspec-P25,Animations & Videos,Promotion & Engagement,50,12.95,62.95,20.8,6.666666666666667,8.5,25.0,100,,13,0,41,41,2,2,1,0,0,2,0,2,0,0,0,2,2,0,0,2,2,2,item_level,f295f042b96db04a87f2a197d9446daceab3901784d53a9b68a0ed89ea0a2a6a
Opus 5.5,artifactspec-P25,Animations & Videos,Promotion & Engagement,50,10.0,60.0,18.0,6.666666666666667,4.0,25.0,100,,13,0,41,41,2,2,0,0,0,2,0,2,0,0,0,0,0,0,0,2,2,2,item_level,635790170079eac382199b72e1cb0e32c9537cd8c1651f51c497969809cccbc5
GPT-6.1 Sol (OSS),artifactspec-P25,Animations & Videos,Promotion & Engagement,50,11.75,61.75,25.0,6.666666666666667,4.0,25.0,100,,13,0,41,41,2,2,2,0,0,2,0,2,0,0,0,0,0,0,0,2,2,2,item_level,8fd140b399472a7800d9b26a89d7b421d7956327936fc0294c985fbd281b8e75
GPT-6 Astra (OSS),artifactspec-P25,Animations & Videos,Promotion & Engagement,50,8.75,58.75,0.0,6.666666666666667,10.5,25.0,100,,13,0,41,41,0,0,0,0,0,2,0,2,2,0,0,2,0,0,0,2,2,2,item_level,ba670356b726fca74ff53cddde76a253cbc760959af2a2687d624519345b46dd
Sonnet (OSS),artifactspec-P25,Animations & Videos,Promotion & Engagement,50,5.5,55.5,20.8,0.0,0.0,3.0,100,,13,0,41,41,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,item_level,30ae50f786e7c1d2b862cd4c139c5bac0f69ad415b7bcf2d38ae364b46821571
Gemini (OSS),artifactspec-P25,Animations & Videos,Promotion & Engagement,50,2.55,52.55,9.0,0.0,0.0,3.0,100,,13,0,41,41,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,item_level,1d9b10cf651028b8f9fe88331e814c4a1f8372efa68d496c65ef3f2e9d0a7f34
DeepSeek,artifactspec-P26,Animations & Videos,Conceptual Understanding,50,15.25,65.25,0.0,6.666666666666667,23.5,25.0,100,,9,0,24,24,0,0,0,0,0,2,2,2,2,2,2,2,2,0,2,2,2,2,item_level,818e530641a759c157295ccd3d8c98f72791aaea1e1965391a10ee3ede85e8ec
Kimi K3,artifactspec-P26,Animations & Videos,Conceptual Understanding,50,18.0,68.0,16.0,6.666666666666667,21.0,25.0,100,,9,0,24,24,0,2,2,0,0,2,0,2,2,2,2,2,2,0,2,2,2,2,item_level,6496b4b86435f6302811d1a2e58fa84f7d620fdf726c47babefdc62283d8f519
Qwen,artifactspec-P26,Animations & Videos,Conceptual Understanding,50,17.0,67.0,7.0,6.666666666666667,23.5,25.0,100,,9,0,24,24,0,0,2,0,0,2,2,2,2,2,2,2,2,0,2,2,2,2,item_level,5f712e2b0512f1ce7e115e96fd7e6d8437aa21d11dbc114ad78971c7cefdcb46
Kimi K3.1 Pro,artifactspec-P26,Animations & Videos,Conceptual Understanding,50,18.0,68.0,16.0,16.666666666666668,18.0,25.0,100,,9,0,24,24,0,2,2,2,0,2,0,2,2,2,2,2,2,0,0,2,2,2,item_level,9c56a9e53db406fef4c7ef8e583dd732d136970e7129224b4e1b951747665022
Opus 5.5,artifactspec-P26,Animations & Videos,Conceptual Understanding,50,24.55,74.55,25.0,25.0,25.0,20.5,100,,9,0,24,24,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,item_level,292012267fa3236bf8610e76cbab7be596b53a748cee3a28914958103220ed7c
GPT-6.1 Sol (OSS),artifactspec-P26,Animations & Videos,Conceptual Understanding,50,24.55,74.55,25.0,25.0,24.1,25.0,100,,9,0,24,24,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,97d05720b47eb6585e9fbb524f2ebd6daea0164ee99c10b10845a0382bf61247
GPT-6 Astra (OSS),artifactspec-P26,Animations & Videos,Conceptual Understanding,50,24.55,74.55,25.0,25.0,24.1,25.0,100,,9,0,24,24,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,4935059050af7efb5021eaa9d72adc01b3fa030bc1f4806c521076c93f1f3f4c
Sonnet (OSS),artifactspec-P26,Animations & Videos,Conceptual Understanding,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,9,0,24,24,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,fd574827304c71dc81e004ac522720fe70b8ed5798a29d65822667bd74dc4177
Gemini (OSS),artifactspec-P26,Animations & Videos,Conceptual Understanding,44.44444444444444,7.7,52.144444444444446,7.0,0.0,11.0,4.5,88.88888888888889,,9,1,23,24,0,0,2,0,0,0,0,0,0,0,2,2,2,0,2,0,2,-1,item_level,e90c7088356a3233ce5e2599f0f23cc7bcc4c0dd8c7ea81452af1f26e0014fa7
DeepSeek,artifactspec-P27,Animations & Videos,Conceptual Understanding,50,12.15,62.15,5.4,14.0,12.4,25.0,100,,12,0,28,28,-1,2,0,1,1,2,0,2,0,1,2,0,2,-1,2,2,2,2,item_level,8a86b55b87394d6df89042b7476edcaff03420435b5fa085f8e7193aa58d1b6d
Kimi K3,artifactspec-P27,Animations & Videos,Conceptual Understanding,45.83333333333333,3.75,49.58333333333333,4.4,14.0,0.5,3.0,91.66666666666666,,12,1,27,28,1,1,-1,1,1,2,0,0,-1,1,0,-1,2,-1,1,0,0,1,item_level,628c0fa0defb5c5b824cf0262ec916088b3bbbcf343528322b2ad7c0cbb0b76b
Qwen,artifactspec-P27,Animations & Videos,Conceptual Understanding,41.66666666666667,0.7499999999999999,42.41666666666667,0.0,7.333333333333333,-1.3,3.0,83.33333333333334,,12,2,26,28,1,-1,0,1,-1,2,0,-1,-1,-1,0,-1,2,-1,2,0,0,1,item_level,14bfe43246c0ddb8a1a49fe08c7b30462bfadd5e449a549769a03b60d77f4864
Kimi K3.1 Pro,artifactspec-P27,Animations & Videos,Conceptual Understanding,45.83333333333333,10.35,56.18333333333333,2.8,7.333333333333333,13.6,17.5,91.66666666666666,,12,1,27,28,1,-1,1,1,-1,2,1,1,1,1,2,0,2,1,2,2,0,2,item_level,94c6f126f35fd79b3016835e2f1312c591812f2feccff321cb3920a1f87eebac
Opus 5.5,artifactspec-P27,Animations & Videos,Conceptual Understanding,45.83333333333333,2.15,47.98333333333333,-2.8,7.333333333333333,2.0,7.5,91.66666666666666,,12,1,27,28,1,-1,-1,1,-1,2,0,0,-1,-1,2,-1,2,-1,1,0,0,2,item_level,f00f3526a200f1238a290f3f7bc4e0b7a1e61f25458c0fcdbd4e678157446722
GPT-6.1 Sol (OSS),artifactspec-P27,Animations & Videos,Conceptual Understanding,50,12.35,62.35,15.4,20.0,6.0,25.0,100,,12,0,28,28,1,2,1,2,1,2,-1,0,-1,1,2,-1,2,1,2,2,2,2,item_level,cbec8896b753452a787817ee22090025cced9d0df31cd29f0ba99bd3a9a5cf16
GPT-6 Astra (OSS),artifactspec-P27,Animations & Videos,Conceptual Understanding,50,18.65,68.65,25.0,20.0,13.8,25.0,100,,12,0,28,28,2,2,2,2,1,2,0,2,1,1,2,-1,2,1,2,2,2,2,item_level,94c85508862a1a5a590aaca622e350c3ad5f472a50d879d58e330e774bc22a93
Sonnet (OSS),artifactspec-P27,Animations & Videos,Conceptual Understanding,41.66666666666667,1.8,43.46666666666667,0.0,3.3333333333333335,1.1,7.5,83.33333333333334,,12,2,26,28,1,-1,0,0,-1,2,0,-1,0,0,0,-1,2,-1,2,0,0,2,item_level,ca8c222f298c3254752ac72d0317f95fc715439ecc8f8d35424416ba831d7f0d
Gemini (OSS),artifactspec-P27,Animations & Videos,Conceptual Understanding,45.83333333333333,-2.220446049250313e-16,45.83333333333333,-6.4,7.333333333333333,-2.5,17.5,91.66666666666666,,12,1,27,28,0,-1,-1,1,-1,2,-1,0,-1,-1,0,-1,2,1,0,2,0,2,item_level,1c9bbc85a4a32f6bbbed80066f31b67a80120fdce8ccdae044e37da3d9667257
DeepSeek,artifactspec-P28,Animations & Videos,Practical Guidance,43.333333333333336,5.8,49.13333333333333,-6.4,0.6666666666666666,11.1,17.5,86.66666666666667,,15,2,23,25,0,-1,-1,1,-1,0,1,2,-1,1,2,0,2,-2,2,2,0,2,item_level,555046433209dd00b6780fde292156aae9fc0741430eb5bfb4b3bcb6ff41c9dc
Kimi K3,artifactspec-P28,Animations & Videos,Practical Guidance,33.33333333333333,-3.75,29.58333333333333,-15.4,-6.0,2.6,-3.0,66.66666666666666,,15,5,20,25,-1,-2,-1,0,-1,-1,-1,0,-1,0,2,2,0,-2,0,0,0,-1,item_level,8240c25229014b0c7f8d18a49fea8e078075b3c8a882d5df71ac84901be32a5b
Qwen,artifactspec-P28,Animations & Videos,Practical Guidance,40.0,-3.25,36.75,-6.4,-10.0,-1.7,7.0,80.0,,15,3,20,25,0,-1,-1,-1,-1,-1,1,0,0,0,0,-1,0,-2,0,2,0,-1,item_level,15875af50158ddbdf739d216aea41138f369c88eb061cdd2578aad0bd37df6a8
Kimi K3.1 Pro,artifactspec-P28,Animations & Videos,Practical Guidance,46.666666666666664,4.6,51.266666666666666,5.4,10.0,0.6,14.5,93.33333333333333,,15,1,23,25,2,-1,0,1,1,1,0,1,-1,-1,1,-1,1,-1,1,2,-1,2,item_level,e2cc9d392ffff1f4ab14bbd1c14c8f47687ed0376a80ac895b97b318d4a1bf68
Opus 5.5,artifactspec-P28,Animations & Videos,Practical Guidance,50,16.1,66.1,9.8,10.0,19.3,25.0,100,,15,0,25,25,2,1,-1,1,1,1,1,2,1,2,2,2,2,-1,2,2,2,2,item_level,5376fdfc11d92c1e3a53e508f2006f7634e08cb51e58caa009c496543b426d24
GPT-6.1 Sol (OSS),artifactspec-P28,Animations & Videos,Practical Guidance,50,21.1,71.1,20.8,25.0,20.8,17.5,100,,15,0,25,25,2,2,1,2,2,2,1,2,2,2,2,1,2,1,2,2,0,2,item_level,1d47cc4d0bebdd80b8692f828bb122bc176107ee64ae5d31e0aeb9108cb39922
GPT-6 Astra (OSS),artifactspec-P28,Animations & Videos,Practical Guidance,50,21.1,71.1,20.8,14.0,22.6,25.0,100,,15,0,25,25,2,2,1,1,1,2,1,2,2,2,2,2,2,1,2,2,2,2,item_level,df9adffe2c33eb1b864b87bef727f8b985272f11fcec248cdb71b418763fcbda
Sonnet (OSS),artifactspec-P28,Animations & Videos,Practical Guidance,33.33333333333333,-6.45,26.88333333333333,-15.4,-11.0,-1.3,-3.0,66.66666666666666,,15,5,18,25,-1,-2,-1,0,-2,-1,0,0,0,-2,0,-1,0,-1,2,0,0,-1,item_level,1e089862283318ca0cf9e9edfd68c891ece265fb1781bb2971b05a194ea86034
Gemini (OSS),artifactspec-P28,Animations & Videos,Practical Guidance,30.0,-5.95,24.05,-19.6,-3.3333333333333335,-2.5,7.0,60.0,,15,6,19,25,-1,-2,-2,0,-1,0,-1,0,-1,0,1,0,0,-2,0,2,0,-1,item_level,4643e57ff2d9baff04c1d3a41818f8e7f3330e5b0b86cade019a33fc7e6a94f2
DeepSeek,artifactspec-P29,Animations & Videos,Practical Guidance,46.15384615384615,10.4,56.55384615384615,-2.8,20.0,13.0,16.0,92.3076923076923,,13,1,23,24,1,-1,-1,2,1,2,1,1,1,2,1,2,2,-1,1,2,1,1,item_level,8b1fc58633888561d0aee727b679284df551cea7fa22e146bf0ccade9c26a390
Kimi K3,artifactspec-P29,Animations & Videos,Practical Guidance,50,7.85,57.85,9.0,16.666666666666668,4.7,7.5,100,,13,0,24,24,0,2,0,2,0,2,2,-1,-1,2,0,-1,2,-1,2,0,0,2,item_level,f937de8ed7bf3f8aec7d78f3f5632b23fcb0c481618de3cf68583583f91d5527
Qwen,artifactspec-P29,Animations & Videos,Practical Guidance,42.30769230769231,2.6999999999999993,45.00769230769231,-6.4,7.333333333333333,5.8,3.0,84.61538461538461,,13,2,22,24,0,-1,-1,1,-1,2,-1,1,0,-1,2,-1,2,-1,2,0,0,1,item_level,d595c825d0bbc4a575951be7af17662ba27f0bde24a0273daf23258448ce2201
Kimi K3.1 Pro,artifactspec-P29,Animations & Videos,Practical Guidance,50,16.4,66.4,9.8,25.0,16.9,17.5,100,,13,0,24,24,1,2,-1,2,2,2,2,2,1,2,2,0,1,-1,2,2,0,2,item_level,c5883ce67fbbd0bafbaba3002289e0af35c828d311b0537f35148936608fb45c
Opus 5.5,artifactspec-P29,Animations & Videos,Practical Guidance,50,23.5,73.5,20.8,25.0,24.1,25.0,100,,13,0,24,24,2,2,1,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,51897949772b8aad78e62811ced0bb91fb884ca86a1665d2f1567473d0fea1b4
GPT-6.1 Sol (OSS),artifactspec-P29,Animations & Videos,Practical Guidance,50,18.0,68.0,11.8,25.0,21.1,7.5,100,,13,0,24,24,0,2,1,2,2,2,2,2,2,2,2,0,2,1,2,0,0,2,item_level,12a5fa76707e14370ae014a1122d626e33229e0e3b1af7e7d9abe9d6bcbd706c
GPT-6 Astra (OSS),artifactspec-P29,Animations & Videos,Practical Guidance,50,19.5,69.5,16.0,25.0,22.0,7.5,100,,13,0,24,24,0,2,2,2,2,2,2,2,2,2,2,0,2,2,2,0,0,2,item_level,103a85745efc90e2ddf009ebac6bb71bbd1da891c1474a580c8055544c1fe356
Sonnet (OSS),artifactspec-P29,Animations & Videos,Practical Guidance,46.15384615384615,2.05,48.20384615384615,6.2,0.0,0.4,3.0,92.3076923076923,,13,1,23,24,0,2,-1,0,0,0,0,-1,0,0,1,-1,-1,-1,2,0,0,1,item_level,eedff4227fbe9491468209dc2f3e8786977ba59b96cc6348e088e60ce38e010b
Gemini (OSS),artifactspec-P29,Animations & Videos,Practical Guidance,46.15384615384615,2.7,48.853846153846156,-2.8,14.0,0.0,13.0,92.3076923076923,,13,1,23,24,1,-1,-1,1,1,2,0,0,-1,0,1,0,1,-1,0,2,0,1,item_level,69fdece954bf1f4d85262dead2901f928872872cf1d5f3ddbd44e088d774ab2e
DeepSeek,artifactspec-P31,Presentations,Research Communication,50,14.2,64.2,20.8,20.0,9.4,13.0,100,,16,0,53,53,2,2,1,2,1,2,2,2,-2,-1,2,-1,2,1,2,2,0,1,item_level,d1f922589debc3ee1f7c7a37714766ced5b556c66b90a249618f18e0635c2c2d
Kimi K3,artifactspec-P31,Presentations,Research Communication,50,11.450000000000001,61.45,9.8,19.0,8.8,17.5,100,,16,0,53,53,1,2,-1,1,2,2,1,1,-1,2,0,0,2,1,2,2,0,2,item_level,8fad80b86a14b0b286bbdd77689f94d589562fb21e4b18a95a3026526f17685a
Qwen,artifactspec-P31,Presentations,Research Communication,50,7.0,57.0,2.6,7.333333333333333,7.0,17.5,100,,16,0,53,53,-1,2,-1,1,1,0,0,0,0,2,0,0,2,0,2,2,0,2,item_level,8007c0cd3194093fc0022caf90115dfaa242ec286c04705ddbf1230073fa1ac1
Kimi K3.1 Pro,artifactspec-P31,Presentations,Research Communication,46.875,10.849999999999998,57.724999999999994,20.8,25.0,2.4,7.0,93.75,,16,1,52,53,2,2,1,2,2,2,2,-1,-1,-1,0,-1,2,1,2,2,0,-1,item_level,99c38cf1f75212ca2236f7d161f0de4049015a1f4bf7d3f4d9d0f31a7d15c2c8
Opus 5.5,artifactspec-P31,Presentations,Research Communication,50,21.25,71.25,20.8,25.0,19.6,25.0,100,,16,0,53,53,2,2,1,2,2,2,2,1,1,2,2,2,2,1,2,2,2,2,item_level,74e8bbe36e396f216aca5a7a7b4d98342dc96bbd0d1e90e01c102f24ff2d3218
GPT-6.1 Sol (OSS),artifactspec-P31,Presentations,Research Communication,50,22.900000000000002,72.9,25.0,21.0,22.9,20.5,100,,16,0,53,53,2,2,2,2,2,1,2,2,1,2,2,2,2,2,2,2,1,2,item_level,7717905697b46736299844815cdd972d00c9c5e128ef9c4a5e5e9824942ccdee
GPT-6 Astra (OSS),artifactspec-P31,Presentations,Research Communication,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,16,0,53,53,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,95ac415b324907a19ea561336984a9c360aee95f8dfa94c7adff63595ed1f5e0
Sonnet (OSS),artifactspec-P31,Presentations,Research Communication,46.875,3.75,50.625,6.2,7.333333333333333,1.6,3.0,93.75,,16,1,52,53,0,2,-1,1,1,0,0,1,-1,-2,0,-1,2,1,2,0,0,1,item_level,a5a9fc08efc75f2ae0042c878671ed2ed130e70662f1ae2d40c7aab0e235f23d
Gemini (OSS),artifactspec-P31,Presentations,Research Communication,50,-3.5,46.5,-10.0,0.6666666666666666,-3.6,7.0,100,,16,0,53,53,-1,-1,-1,0,1,-1,-1,0,-2,0,0,0,2,-1,0,2,0,-1,item_level,e3aae6faf0c51f54d648d7549569fabc66aeb15ff80574cc530ba5538db390c4
DeepSeek,artifactspec-P33,Presentations,Decision Support,50,13.25,63.25,20.8,25.0,5.1,17.5,100,,16,0,46,46,2,2,1,2,2,2,1,0,-2,2,0,0,2,1,2,2,0,2,item_level,f63791dba509279d699e94583040e719d41d27655018f703f2f9cfa2f64dfeab
Kimi K3,artifactspec-P33,Presentations,Decision Support,50,6.250000000000001,56.25,20.8,14.0,-3.6,7.5,100,,16,0,46,46,2,2,1,1,1,2,0,0,-1,-1,0,-1,0,0,0,0,0,2,item_level,95cd13efde8e90b3c0444d84458afb3d82e6f7cecbd37afc91567a37be996d6e
Qwen,artifactspec-P33,Presentations,Decision Support,46.875,3.3499999999999996,50.225,15.2,0.0,-3.5,13.0,93.75,,16,1,45,46,2,2,-1,0,0,0,-1,-1,-1,-1,0,0,2,0,0,2,0,1,item_level,0fa4404b3d9c3ee7c77998d442733e6832898eec1977a2b454d2f9d14ca4e4d3
Kimi K3.1 Pro,artifactspec-P33,Presentations,Decision Support,50,18.049999999999997,68.05,20.8,25.0,14.7,17.5,100,,16,0,46,46,2,2,1,2,2,2,1,2,-1,2,2,0,2,1,2,2,0,2,item_level,b7c29be79cc22a9a3e45116ffa581442de66d349d209e306dff6b2e066ecc14a
Opus 5.5,artifactspec-P33,Presentations,Decision Support,50,19.75,69.75,20.8,25.0,17.5,20.5,100,,16,0,46,46,2,2,1,2,2,2,1,2,1,2,2,0,2,1,2,2,1,2,item_level,666e5ead632ca5f3c7cd7aac4e571a9601b185c476da9fad2c281ab84ec754be
GPT-6.1 Sol (OSS),artifactspec-P33,Presentations,Decision Support,50,21.85,71.85,25.0,25.0,19.6,20.5,100,,16,0,46,46,2,2,2,2,2,2,1,2,2,2,2,0,2,1,2,2,1,2,item_level,53e1adfb7ff32e0e3c2a1491ea3fbdc27fe8f54e428ccb353a7627af83b8467a
GPT-6 Astra (OSS),artifactspec-P33,Presentations,Decision Support,50,22.45,72.45,25.0,25.0,19.9,25.0,100,,16,0,46,46,2,2,2,2,2,2,2,2,1,2,2,0,2,2,2,2,2,2,item_level,1f369424465f9d677f51e0894c14cad26433c7a34b6516b1c0f66e1e5cecf5a9
Sonnet (OSS),artifactspec-P33,Presentations,Decision Support,46.875,-1.7499999999999998,45.125,9.8,-3.3333333333333335,-6.8,-3.0,93.75,,16,1,45,46,2,1,-1,0,-1,0,-1,-1,-1,-1,0,-1,0,-1,0,0,0,-1,item_level,ff9c3a0f3d8ef157fbc5eaa9aedbe4ab12c3be7ccd2e7bcd541bab1b7b52f657
Gemini (OSS),artifactspec-P33,Presentations,Decision Support,40.625,-4.8,35.825,-10.0,-6.0,-4.2,7.0,81.25,,16,3,43,46,-1,-1,-1,0,-1,-1,0,-1,-2,0,0,0,2,-1,0,2,0,-1,item_level,cbbc284d1aad11b15ec8fc5131db5277f8d9a4cd12421007568b9b2e981807a1
DeepSeek,artifactspec-P35,Static Graphics,Public Information,50,15.650000000000002,65.65,15.4,19.0,13.8,20.5,100,,12,0,37,37,1,2,1,1,2,2,1,1,-1,1,2,2,2,1,2,2,1,2,item_level,d1a6d5c377e4d4462c5d71431262b08b471b625b502cdda7ceaed84f4ceed8aa
Kimi K3,artifactspec-P35,Static Graphics,Public Information,50,11.3,61.3,12.6,15.0,7.7,20.5,100,,12,0,37,37,1,2,0,0,2,2,-1,1,-1,1,0,2,2,0,2,2,1,2,item_level,8ff19153b5f76004c74333d6c2abe0667eed1026ed2cdfc60fb3d475436ccfc1
Qwen,artifactspec-P35,Static Graphics,Public Information,50,6.65,56.65,-10.0,3.3333333333333335,13.2,20.5,100,,12,0,37,37,-1,-1,-1,0,1,0,1,1,-1,2,1,2,2,1,2,2,1,2,item_level,befc2ce888b87f376310e2912aece55f8acfce3c102911d568449fa6942b68d9
Kimi K3.1 Pro,artifactspec-P35,Static Graphics,Public Information,50,18.5,68.5,15.4,25.0,17.7,20.5,100,,12,0,37,37,1,2,1,2,2,2,2,1,-1,2,2,2,2,2,2,2,1,2,item_level,6abd2f5a4bd136c933701bc1091c685f598f492808cb50762e9122cd94b888fe
Opus 5.5,artifactspec-P35,Static Graphics,Public Information,50,20.750000000000004,70.75,19.6,25.0,20.1,20.5,100,,12,0,37,37,1,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,1,2,item_level,3d6740091b95add9164d5404a4eccce6e61676c11616bb62e96a72dd20e31727
GPT-6.1 Sol (OSS),artifactspec-P35,Static Graphics,Public Information,50,22.55,72.55,25.0,25.0,20.1,25.0,100,,12,0,37,37,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,3fc9c7230a5664806c43fca75b5a920ebe9bb9d03d6676df6908464e24452c77
GPT-6 Astra (OSS),artifactspec-P35,Static Graphics,Public Information,50,20.0,70.0,19.6,25.0,17.7,25.0,100,,12,0,37,37,1,2,2,2,2,2,2,1,-1,2,2,2,2,2,2,2,2,2,item_level,616e60d5a253ddcd869391063a7624dd88c31484ebfe483414fd05df8043892d
Sonnet (OSS),artifactspec-P35,Static Graphics,Public Information,50,3.2,53.2,0.0,3.3333333333333335,1.9,17.5,100,,12,0,37,37,0,0,0,0,1,0,-1,0,-1,1,0,-1,2,0,2,2,0,2,item_level,9222ffa4102f32ad3e67e010014fb610fce90d14cb446f939a18ab141149c67a
Gemini (OSS),artifactspec-P35,Static Graphics,Public Information,50,11.400000000000002,61.400000000000006,9.8,25.0,8.3,10.5,100,,12,0,37,37,1,2,-1,2,2,2,1,1,-1,-1,0,2,2,1,2,0,1,2,item_level,526f6d6e67aec48fe2c28589d95b1f3d5ebb2e32f1c1e34824487d018581e79c
DeepSeek,artifactspec-P36,Static Graphics,Conceptual Understanding,50,18.35,68.35,20.8,14.0,17.1,25.0,100,,18,0,50,50,2,2,1,1,1,2,2,2,-1,2,2,0,2,2,2,2,2,2,item_level,6019949b3972621a2151a9b88e4635cd54de076a014133e7951a29ae3c0125f8
Kimi K3,artifactspec-P36,Static Graphics,Conceptual Understanding,47.22222222222222,12.399999999999999,59.62222222222222,12.4,20.0,10.6,10.0,94.44444444444444,,18,1,49,50,-1,2,2,2,1,2,2,2,-1,1,0,0,2,0,2,2,1,-1,item_level,2eb059cfa14eb230513dd809c6a2cbe508156836d7c2160fbd7f02f7d9440f1d
Qwen,artifactspec-P36,Static Graphics,Conceptual Understanding,47.22222222222222,7.449999999999999,54.67222222222222,16.0,4.0,2.2,17.5,94.44444444444444,,18,1,49,50,2,0,2,1,0,0,1,1,0,-2,0,0,2,1,0,2,0,2,item_level,15548950c8e5ca00bd93ad2f9df38e25d6c05a6ce811e6a79685706c036a671c
Kimi K3.1 Pro,artifactspec-P36,Static Graphics,Conceptual Understanding,50,21.4,71.4,25.0,25.0,17.8,25.0,100,,18,0,50,50,2,2,2,2,2,2,2,2,1,2,1,0,2,2,2,2,2,2,item_level,8bd03d278f184bdb7562cc8b9c94cb3fa943e9c75afc42fde9b16130ecc3683c
Opus 5.5,artifactspec-P36,Static Graphics,Conceptual Understanding,50,23.2,73.2,25.0,25.0,21.4,25.0,100,,18,0,50,50,2,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,2,item_level,91652db46f4aff7ee0acf5aa4f4911c8b9365da210be8b9ff1c9eb91d8269ea2
GPT-6.1 Sol (OSS),artifactspec-P36,Static Graphics,Conceptual Understanding,50,22.75,72.75,25.0,25.0,21.4,20.5,100,,18,0,50,50,2,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,1,2,item_level,f4537a02378a9c292fa9168c84bab0f5015cb1e92f79bcdd7f3ea170902c4d15
GPT-6 Astra (OSS),artifactspec-P36,Static Graphics,Conceptual Understanding,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,18,0,50,50,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,0b6f60833d010b04629bca1ed136e1e32caebc6148251f6a47d2a9952b3847fa
Sonnet (OSS),artifactspec-P36,Static Graphics,Conceptual Understanding,47.22222222222222,9.2,56.42222222222222,16.0,14.0,2.7,17.5,94.44444444444444,,18,1,49,50,0,2,2,1,1,2,0,0,0,0,0,0,2,0,1,2,0,2,item_level,b9003c273251e52fce0caf65fbd15672efe4c7a077e705e3b7e1739cc2138ff4
Gemini (OSS),artifactspec-P36,Static Graphics,Conceptual Understanding,47.22222222222222,6.65,53.87222222222222,19.6,14.0,-3.0,11.5,94.44444444444444,,18,1,49,50,1,2,2,1,1,2,0,0,-2,-1,0,0,2,0,0,1,0,2,item_level,e84ded7b14a0ab2a8b2f1833882ab0d64c94804a9827248aabc82277cdeb6e6e
DeepSeek,artifactspec-P37,Static Graphics,Conceptual Understanding,46.875,15.799999999999999,62.675,20.8,20.0,11.7,17.5,93.75,,16,1,48,49,2,2,1,2,1,2,2,1,-2,2,2,0,2,1,2,2,0,2,item_level,0ef54982f729f0f2bb31bc99a48d57598319e0a0413cee1573bbdf70b0499117
Kimi K3,artifactspec-P37,Static Graphics,Conceptual Understanding,50,9.45,59.45,14.2,20.0,4.3,7.5,100,,16,0,49,49,1,1,2,2,1,2,1,0,-2,0,2,0,2,1,1,0,0,2,item_level,15caf5e80b51d0bbbc07c2637aca5a49971b168755d010f3358434dfb9f6a898
Qwen,artifactspec-P37,Static Graphics,Conceptual Understanding,37.5,1.5499999999999998,39.05,2.8,-10.0,1.2,17.5,75.0,,16,4,44,49,1,-1,1,-1,-1,-1,1,0,-2,-2,2,0,2,0,1,2,0,2,item_level,ce4b2b90f5f05e78da3fd4f55acbb987c8593041333a87e15952bae55df9112f
Kimi K3.1 Pro,artifactspec-P37,Static Graphics,Conceptual Understanding,50,19.400000000000002,69.4,25.0,25.0,14.7,20.5,100,,16,0,49,49,2,2,2,2,2,2,2,1,-1,2,2,0,2,2,2,2,1,2,item_level,8459b7100194279ef5ca746e83f0cde83d59907939741f7b2e297ae4f3fba9eb
Opus 5.5,artifactspec-P37,Static Graphics,Conceptual Understanding,50,22.1,72.1,25.0,25.0,20.1,20.5,100,,16,0,49,49,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,1,2,item_level,4cab0df0765e6248999b254168be57ccf7bb8da0cfafcf2717596161c604918b
GPT-6.1 Sol (OSS),artifactspec-P37,Static Graphics,Conceptual Understanding,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,16,0,49,49,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,6630f250efe901b00ea972c865ad17b6b6744ad3e1eff4ac32dda204a0005e0e
GPT-6 Astra (OSS),artifactspec-P37,Static Graphics,Conceptual Understanding,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,16,0,49,49,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,26c45d5c08e032f2842dae8609affe8ad43aab99e565c039bb7f15f15b926db1
Sonnet (OSS),artifactspec-P37,Static Graphics,Conceptual Understanding,43.75,-1.25,42.5,-2.8,4.0,-1.7,-3.0,87.5,,16,2,47,49,-1,1,-1,2,-1,-1,0,-1,-2,-1,2,-1,2,1,0,0,0,-1,item_level,87e69b7deb99d34052ed2a950f53d6d736acdabeda648dd0e6fbb85acca7df8b
Gemini (OSS),artifactspec-P37,Static Graphics,Conceptual Understanding,46.875,7.699999999999999,54.575,20.8,20.0,-3.6,13.0,93.75,,16,1,48,49,2,2,1,2,1,2,-1,-1,-3,2,1,0,2,-1,1,2,0,1,item_level,2dc62ae0cbae81b13929d74b68fe5a5d01385260d5febfb1b48a5c3de75a8cce
DeepSeek,artifactspec-P38,Static Graphics,Conceptual Understanding,50,15.799999999999999,65.8,20.8,25.0,10.2,17.5,100,,9,0,36,36,2,2,1,2,2,2,1,1,-2,2,2,0,2,1,2,2,0,2,item_level,895d0ae28628f38541bb44c3874f967eba4ac6b1f71efb1c6cb846debdc39dc9
Kimi K3,artifactspec-P38,Static Graphics,Conceptual Understanding,50,13.149999999999999,63.15,8.2,13.333333333333334,14.7,17.5,100,,9,0,36,36,-1,2,1,2,-1,2,2,1,-2,2,2,2,2,1,2,2,0,2,item_level,d362122f1f2b8db689cb40aa1d1f7f7b0aba1898eee196b24c47d8fc18cc818e
Qwen,artifactspec-P38,Static Graphics,Conceptual Understanding,50,15.2,65.2,15.4,25.0,11.7,17.5,100,,9,0,36,36,2,1,1,2,2,2,2,1,-2,2,2,0,2,1,2,2,0,2,item_level,7bbbbce59fd0958172f9420f3914566b3fa37c865fbcbfe6567eeb62694b76b3
Kimi K3.1 Pro,artifactspec-P38,Static Graphics,Conceptual Understanding,50,12.75,62.75,18.0,20.0,7.0,17.5,100,,9,0,36,36,2,2,0,2,1,2,1,-1,-2,2,2,0,2,1,2,2,0,2,item_level,e96b463bff75c0dbd57eb9ca81b23c5b4dd047c5acdcdc8dbe6ab5710a5246d8
Opus 5.5,artifactspec-P38,Static Graphics,Conceptual Understanding,50,13.55,63.55,11.8,20.0,11.7,17.5,100,,9,0,36,36,0,2,1,2,1,2,2,1,-2,2,2,0,2,1,2,2,0,2,item_level,844423eb86b4f576f8bc727ecfe1096a8cd6959a19c9cf45bfcfc7461ac50ec3
GPT-6.1 Sol (OSS),artifactspec-P38,Static Graphics,Conceptual Understanding,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,9,0,36,36,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,64d3eb8735b7972932aab512c2be19555cdec96b0139c90f9d885c5d8fa5c89c
GPT-6 Astra (OSS),artifactspec-P38,Static Graphics,Conceptual Understanding,50,20.799999999999997,70.8,15.4,20.0,22.9,25.0,100,,9,0,36,36,1,2,1,2,1,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,2e92cd8fe465d9e1addb19b468e36f7989c54df1f0d8fd07e4db7c2ba7f7d243
Sonnet (OSS),artifactspec-P38,Static Graphics,Conceptual Understanding,50,7.85,57.85,6.4,13.333333333333334,7.0,7.5,100,,9,0,36,36,0,1,1,2,-1,2,1,-1,-2,2,2,0,2,1,2,0,0,2,item_level,32f2b618c8ef59082d0c7aa2df4509060cb5a1b45c6b05c073d3b4d6a241051b
Gemini (OSS),artifactspec-P38,Static Graphics,Conceptual Understanding,50,7.800000000000001,57.8,9.8,14.0,3.9,13.0,100,,9,0,36,36,1,2,-1,1,1,2,1,0,-2,2,0,0,2,-1,2,2,0,1,item_level,fc6a44661c5ce15446cf25438696c5663a05a3f85c04de4f7878d5cb63369e55
DeepSeek,artifactspec-P39,Animations & Videos,Conceptual Understanding,46.15384615384615,7.200000000000001,53.353846153846156,9.8,2.6666666666666665,4.6,20.5,92.3076923076923,,13,1,50,52,2,1,-1,0,0,1,-1,1,-1,1,2,-1,2,-1,1,2,1,2,item_level,f583f0c0c8d2a8a455a47260d237cea534bae1140765412760c9973016e199b4
Kimi K3,artifactspec-P39,Animations & Videos,Conceptual Understanding,46.15384615384615,1.7000000000000002,47.853846153846156,6.2,6.666666666666667,-5.8,20.5,92.3076923076923,,13,1,50,52,2,0,-1,0,0,2,-2,-1,-1,0,0,-1,2,-1,0,2,1,2,item_level,d3d6ad1c80bdedf84ab2e17aefe59a0a02d4efa3661ac06d777730e7f36f7918
Qwen,artifactspec-P39,Animations & Videos,Conceptual Understanding,46.15384615384615,0.3500000000000001,46.503846153846155,5.6,-4.666666666666667,-4.8,20.5,92.3076923076923,,13,1,51,52,2,1,-2,-1,-1,1,-1,0,-2,0,0,-1,2,-1,0,2,1,2,item_level,e209159fed4830d7b519dfeb9fc79863afccaf26f2521017dad47d565875933c
Kimi K3.1 Pro,artifactspec-P39,Animations & Videos,Conceptual Understanding,46.15384615384615,13.5,59.65384615384615,9.8,10.0,15.0,20.5,92.3076923076923,,13,1,51,52,1,2,-1,0,1,2,1,2,-1,1,2,2,2,-1,2,2,1,2,item_level,b9f46533e4809740922e774c508335289b082802f1af25bc11e6113398567e10
Opus 5.5,artifactspec-P39,Animations & Videos,Conceptual Understanding,46.15384615384615,11.15,57.30384615384615,15.2,6.0,8.8,20.5,92.3076923076923,,13,1,51,52,2,2,-1,-1,1,2,-1,1,-1,1,2,2,2,-1,1,2,1,2,item_level,9d6df5594478c49fc0664c41914c03e40891a6e97ccd204e27d59d171077e166
GPT-6.1 Sol (OSS),artifactspec-P39,Animations & Videos,Conceptual Understanding,50,21.2,71.2,25.0,20.0,19.8,20.5,100,,13,0,52,52,2,2,2,2,1,2,0,2,2,2,2,1,2,1,2,2,1,2,item_level,08aba63b6d7da72a90546e5336011c92778737eed7fa36926edca9d805f2bd77
GPT-6 Astra (OSS),artifactspec-P39,Animations & Videos,Conceptual Understanding,50,20.2,70.2,12.4,25.0,22.6,20.5,100,,13,0,52,52,-1,2,2,2,2,2,1,2,2,2,2,2,2,1,2,2,1,2,item_level,5ffb775a2c635c20d28143e8992f991b28ea5d4011ca37af84188d7b5a0898c0
Sonnet (OSS),artifactspec-P39,Animations & Videos,Conceptual Understanding,38.46153846153847,-6.75,31.711538461538467,-15.4,-4.0,-4.6,0.0,76.92307692307693,,13,3,47,52,-1,-2,-1,-1,0,0,0,-1,-1,-1,0,0,0,-1,0,0,1,-1,item_level,c75ca6a3dc1686bbd791279f669ef437f9f8c1bf12e673ca4cacca21c4594532
Gemini (OSS),artifactspec-P39,Animations & Videos,Conceptual Understanding,46.15384615384615,0.40000000000000013,46.55384615384615,-3.4,3.3333333333333335,-1.7,16.0,92.3076923076923,,13,1,51,52,1,0,-2,0,-1,2,-2,0,-2,1,0,1,2,-1,1,2,1,1,item_level,48d935a4fcafba426874b2f905e576e6efdf07bbcd964a1331474e1b6d8b8319
DeepSeek,artifactspec-P40,Animations & Videos,Conceptual Understanding,50,14.649999999999999,64.65,15.4,25.0,9.1,25.0,100,,12,0,39,39,1,2,1,2,2,2,2,-1,-1,1,2,0,2,1,2,2,2,2,item_level,ab9b8242a8447faa32ab9833693fb8e74e0363473d3b999cd445059295aea03c
Kimi K3,artifactspec-P40,Animations & Videos,Conceptual Understanding,50,9.55,59.55,15.4,14.0,3.1,20.5,100,,12,0,39,39,1,2,1,1,1,2,0,-1,-1,1,0,0,2,1,2,2,1,2,item_level,8aa105f29e867ef85b250a4f335292b4a6e8ad1b705c9e28702ab96e02a4c8d5
Qwen,artifactspec-P40,Animations & Videos,Conceptual Understanding,50,11.549999999999999,61.55,15.4,14.0,8.0,16.0,100,,12,0,39,39,1,2,1,1,1,2,1,0,-1,1,2,0,2,-1,2,2,1,1,item_level,d21897dae1c3e1b7f098de309d131cfebcb474a93072bc3e58079e605665db60
Kimi K3.1 Pro,artifactspec-P40,Animations & Videos,Conceptual Understanding,50,18.8,68.8,25.0,25.0,13.5,20.5,100,,12,0,39,39,2,2,2,2,2,2,2,2,-1,1,2,0,2,-1,2,2,2,1,item_level,e2300f1e8ba753c687eb9d7816b26afcdecc150e43b3d8654ecd8f9459c4c1ce
Opus 5.5,artifactspec-P40,Animations & Videos,Conceptual Understanding,50,20.5,70.5,20.8,20.0,20.5,20.5,100,,12,0,39,39,2,2,1,2,1,2,1,2,1,2,2,2,2,1,2,2,1,2,item_level,5ae920cb2a34e6ec5cdb3a59e0a722b850187f5d0db0c5554eb1fee4a95957a0
GPT-6.1 Sol (OSS),artifactspec-P40,Animations & Videos,Conceptual Understanding,50,22.6,72.6,25.0,25.0,21.1,20.5,100,,12,0,39,39,2,2,2,2,2,2,2,2,1,2,2,1,2,2,2,2,1,2,item_level,591f88237bab0077e25ff5d546e8e374baa25f853d60a11858b9b641e8399a54
GPT-6 Astra (OSS),artifactspec-P40,Animations & Videos,Conceptual Understanding,50,23.5,73.5,25.0,25.0,22.0,25.0,100,,12,0,39,39,2,2,2,2,2,2,2,2,1,2,2,2,2,1,2,2,2,2,item_level,e9fabdd0e15b5fc4f6cf375f03316e6075f33889ce6fb77eb13665452545db61
Sonnet (OSS),artifactspec-P40,Animations & Videos,Conceptual Understanding,45.83333333333333,-0.6500000000000001,45.18333333333333,-4.4,3.3333333333333335,-2.1,10.0,91.66666666666666,,12,1,38,39,-1,-1,1,0,-1,2,0,-1,-1,0,0,0,2,-1,0,2,1,-1,item_level,726f659756d58d39e84539d3f0c560fad9feb725f78422af31e8c5c4261742b5
Gemini (OSS),artifactspec-P40,Animations & Videos,Conceptual Understanding,45.83333333333333,7.200000000000001,53.03333333333333,11.8,14.0,1.1,16.0,91.66666666666666,,12,1,38,39,0,2,1,1,1,2,0,0,0,-1,0,0,2,-1,1,2,1,1,item_level,de3925adc450fda482695f3c3b8613ae84c15ad3e6dff1de84b49ef0d729e523
DeepSeek,artifactspec-P41,Presentations,Decision Support,44.73684210526316,9.3,54.03684210526316,9.8,10.0,8.1,13.0,89.47368421052632,,19,2,53,55,1,2,-1,1,1,1,1,1,-2,1,2,0,2,0,2,2,0,1,item_level,32461c4beff862c6fcd062f6add54db1e86edcdb58d91f8e6c6f5e9cea80db2c
Kimi K3,artifactspec-P41,Presentations,Decision Support,44.73684210526316,6.85,51.58684210526316,-4.4,12.333333333333334,11.6,3.0,89.47368421052632,,19,2,53,55,-1,-1,1,1,2,0,2,1,0,1,1,0,2,1,2,0,0,1,item_level,18edb1dd6f39c6dd832bef055c91d4c7441116525c8fea3b73b51b2acbb56c57
Qwen,artifactspec-P41,Presentations,Decision Support,50,9.85,59.85,12.6,14.0,5.7,17.5,100,,19,0,55,55,1,2,0,1,1,2,1,0,-1,2,0,0,1,0,2,2,0,2,item_level,28772f98e9f5f7be5723c1fa0ef201485fbdbae8ef7bce010896a0b48b5295ac
Kimi K3.1 Pro,artifactspec-P41,Presentations,Decision Support,50,16.650000000000002,66.65,15.4,19.0,17.8,10.5,100,,19,0,55,55,1,2,1,1,2,2,2,2,1,2,2,-1,2,1,2,0,1,2,item_level,b0f4668c1ac943e97833bbd25cb53c6eb94605fe3224b7ea37088389b0bda39c
Opus 5.5,artifactspec-P41,Presentations,Decision Support,50,12.950000000000001,62.95,8.2,19.0,12.0,20.5,100,,19,0,55,55,2,-1,1,1,2,2,2,1,-1,2,2,0,2,1,1,2,1,2,item_level,fa878e101cb0e04eaf0102f30558deacaf6c099f43a10c672fadb4ef85b3f329
GPT-6.1 Sol (OSS),artifactspec-P41,Presentations,Decision Support,47.368421052631575,18.75,66.11842105263158,25.0,25.0,14.0,17.5,94.73684210526315,,19,1,54,55,2,2,2,2,2,2,2,1,1,-1,2,0,2,2,2,2,0,2,item_level,6fcf5ed8a10125a3e59ebf743fa65e533e8d588fbbaad5c9dbc2911e8489a4de
GPT-6 Astra (OSS),artifactspec-P41,Presentations,Decision Support,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,19,0,55,55,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,cb2cd62a20dc7f0a676397f31b54e0b68d0e26f502c3ba3df6f032e7b0ca7896
Sonnet (OSS),artifactspec-P41,Presentations,Decision Support,44.73684210526316,4.3500000000000005,49.08684210526316,-2.8,14.0,6.5,-3.0,89.47368421052632,,19,2,51,55,0,0,-1,1,1,2,1,0,0,1,0,0,2,0,2,0,0,-1,item_level,cbb66b879bfe4f9c1f67e7377c443ed41e447f20927d6b523073b84712c58195
Gemini (OSS),artifactspec-P41,Presentations,Decision Support,44.73684210526316,-4.45,40.286842105263155,-14.2,0.6666666666666666,-4.6,13.0,89.47368421052632,,19,2,50,55,-1,-1,-2,0,1,-1,0,0,-2,1,0,0,-1,-2,0,2,0,1,item_level,341deb57827042549aae8ee04f478c6ef2749a37bf317d86a79c3a8c0e7581b0
DeepSeek,artifactspec-P42,Presentations,Promotion & Engagement,47.368421052631575,11.0,58.368421052631575,10.0,14.0,12.8,0.0,94.73684210526315,,19,1,58,59,1,1,1,1,1,2,1,2,0,2,1,-1,2,1,2,0,1,-1,item_level,06cc3710ab120b5396c2159df7f7c695b4424e78f83ee9b3a41404688ed583c3
Kimi K3,artifactspec-P42,Presentations,Promotion & Engagement,44.73684210526316,1.65,46.386842105263156,0.0,7.333333333333333,1.1,0.0,89.47368421052632,,19,2,57,59,0,0,0,1,1,0,0,0,-1,2,0,0,0,0,0,0,1,-1,item_level,1ea4b141e594fdd86467dc6cbfa124d935e7fe13b6398b51eaf32e411b06a61d
Qwen,artifactspec-P42,Presentations,Promotion & Engagement,44.73684210526316,-0.35,44.386842105263156,-0.8,6.666666666666667,-3.7,7.0,89.47368421052632,,19,2,57,59,0,-1,1,2,-1,0,0,-1,-1,-1,0,-1,2,0,0,2,0,-1,item_level,9e2d4625914f1707c5df187a28e864014ade0c179fbd4907efe2bf32f3f77d59
Kimi K3.1 Pro,artifactspec-P42,Presentations,Promotion & Engagement,44.73684210526316,12.7,57.43684210526315,15.4,20.0,10.3,7.0,89.47368421052632,,19,2,57,59,1,2,1,2,1,2,1,1,1,1,1,-1,2,1,2,2,0,-1,item_level,83007de492a6d7d0beb6a88ec391d5531ebc5367434c123ef30b0ddc0a9e5b92
Opus 5.5,artifactspec-P42,Presentations,Promotion & Engagement,50,18.150000000000002,68.15,15.4,25.0,17.0,20.5,100,,19,0,59,59,1,2,1,2,2,2,1,2,0,2,1,2,2,1,2,2,1,2,item_level,93a565869b73647d127a07445852902bfaea2dfec35483c350390439104db819
GPT-6.1 Sol (OSS),artifactspec-P42,Presentations,Promotion & Engagement,50,22.150000000000002,72.15,15.4,25.0,25.0,20.5,100,,19,0,59,59,1,2,1,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,item_level,c116040b426fc517253936877d293c7775537ce01cb53ab7c64849ae0facbd8f
GPT-6 Astra (OSS),artifactspec-P42,Presentations,Promotion & Engagement,50,22.000000000000004,72.0,19.6,20.0,24.1,20.5,100,,19,0,59,59,1,2,2,2,1,2,2,2,2,2,2,2,2,1,2,2,1,2,item_level,2bbd8c9f3d69c1bbdc8570132832cc95f2e040fe395aa40a60b29ef667c9e236
Sonnet (OSS),artifactspec-P42,Presentations,Promotion & Engagement,42.10526315789473,-4.45,37.65526315789473,0.0,-3.3333333333333335,-7.3,-3.0,84.21052631578947,,19,3,56,59,0,0,0,0,-1,0,-1,-1,-2,0,0,-1,0,0,0,0,0,-1,item_level,bffb7b4a726df8f65093c986291f04fc2bd7ae6f0dcd89b367b2e0f51d5ec740
Gemini (OSS),artifactspec-P42,Presentations,Promotion & Engagement,42.10526315789473,0.7999999999999998,42.90526315789473,-2.8,10.666666666666666,-3.7,17.5,84.21052631578947,,19,3,55,59,1,-1,-1,1,0,2,0,-1,-1,-1,0,-1,2,0,0,2,0,2,item_level,1d635116c91fbe8cf56d2e27366209e26f9e9c2f07a8ffb1ea460325a1cc6951
DeepSeek,artifactspec-P43,Static Graphics,Practical Guidance,41.17647058823529,3.8,44.97647058823529,-4.4,13.333333333333334,3.5,11.5,82.35294117647058,,17,3,47,50,-1,-1,1,2,-1,2,2,1,-2,-1,0,-1,2,1,2,1,0,2,item_level,2827247b6e1e7def6009665d77e09acb978551ee23f9a36e15bb706d1c77aef9
Kimi K3,artifactspec-P43,Static Graphics,Practical Guidance,41.17647058823529,-1.45,39.72647058823529,-15.4,13.333333333333334,-1.8,13.0,82.35294117647058,,17,3,47,50,-2,-1,-1,2,-1,2,2,-1,-2,-1,0,-1,1,-1,2,2,0,1,item_level,3cbd24af0de6e8ac2fb69501297801fe311f7cb982e142c93e08e667ec5effb2
Qwen,artifactspec-P43,Static Graphics,Practical Guidance,47.05882352941176,0.19999999999999996,47.258823529411764,-9.8,4.0,1.5,13.0,94.11764705882352,,17,1,49,50,-2,-1,1,2,-1,-1,1,0,0,-1,0,0,2,0,0,2,0,1,item_level,e8e3b2005c64e2f07850294a9e9704ee097f1440d97a7088ab96cc9bc4b23e44
Kimi K3.1 Pro,artifactspec-P43,Static Graphics,Practical Guidance,50,17.95,67.95,25.0,25.0,10.9,25.0,100,,17,0,50,50,2,2,2,2,2,2,2,0,0,1,2,-1,2,1,2,2,2,2,item_level,0f8e04880e8bff41bc4d7797fb61c2ce51d31da2747eb9799ef4523e68e95e94
Opus 5.5,artifactspec-P43,Static Graphics,Practical Guidance,50,16.35,66.35,19.6,20.0,11.9,25.0,100,,17,0,50,50,1,2,2,2,1,2,2,1,0,1,2,0,2,1,1,2,2,2,item_level,b18e6b791f7e761b261015e17cb80e1646d2450e805a7855f9b81646a7488d14
GPT-6.1 Sol (OSS),artifactspec-P43,Static Graphics,Practical Guidance,50,22.9,72.9,19.6,25.0,23.5,25.0,100,,17,0,50,50,1,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,item_level,9aeb51713046f2545c7ac2ac8db833f71481ae911c826f2c69ac47110e82c46d
GPT-6 Astra (OSS),artifactspec-P43,Static Graphics,Practical Guidance,50,21.85,71.85,19.6,25.0,21.4,25.0,100,,17,0,50,50,1,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,2,item_level,3d565369ee0891bfb451677bfe21bcaf532193228d2cf4bc5cc7878bdc9797df
Sonnet (OSS),artifactspec-P43,Static Graphics,Practical Guidance,38.23529411764706,-5.3500000000000005,32.88529411764706,-9.8,-2.0,-5.8,3.0,76.47058823529412,,17,4,46,50,-2,-1,1,1,-1,-1,0,-1,-2,-1,0,-1,2,0,0,0,0,1,item_level,851d93b5d8367525e484fb9c720578c5137c33973bc2d0e1744d053b488b715a
Gemini (OSS),artifactspec-P43,Static Graphics,Practical Guidance,44.11764705882353,-0.7999999999999998,43.31764705882353,-6.4,10.666666666666666,-5.1,17.5,88.23529411764706,,17,2,47,50,0,-1,-1,1,0,2,0,-1,-2,0,0,0,2,-2,0,2,0,2,item_level,720c49590024cb9ece3d5b08cdbc25401d65ddb7fb4e278bf434fd6476ba7b48
DeepSeek,artifactspec-P44,Static Graphics,Promotion & Engagement,50,11.1,61.1,8.2,13.333333333333334,9.1,25.0,100,,16,0,40,40,-1,2,1,2,1,0,2,1,-2,-1,2,0,2,2,2,2,2,2,item_level,6eb77235c740d6d68e7eaf5e2884ad5ab50db5dafc778d5b7d2aa15c32c70f13
Kimi K3,artifactspec-P44,Static Graphics,Promotion & Engagement,46.875,13.850000000000001,60.725,10.0,20.0,12.6,20.5,93.75,,16,1,39,40,1,1,1,2,1,2,2,1,-2,2,2,0,2,2,2,2,1,2,item_level,e9da35091cc74db0d656b383cde2e6a85a04a9771cfbe57615096aa846374b5f
Qwen,artifactspec-P44,Static Graphics,Promotion & Engagement,40.625,5.2,45.825,-10.0,13.333333333333334,8.5,14.5,81.25,,16,3,37,40,-1,-1,-1,2,1,0,2,-1,-2,2,2,0,2,1,2,2,2,-1,item_level,5b319770f01ede1a5ac4211ce3d3b04959bbd656e4ccd7a452d5ceb94cd6782c
Kimi K3.1 Pro,artifactspec-P44,Static Graphics,Promotion & Engagement,50,17.05,67.05,20.8,25.0,12.1,20.5,100,,16,0,40,40,2,2,1,2,2,2,2,1,-2,-1,2,2,2,2,2,2,1,2,item_level,df24e737684a0f7642fdfd52bd52613c3e67ec05aa179149c91e4ca9c3769a71
Opus 5.5,artifactspec-P44,Static Graphics,Promotion & Engagement,46.875,17.95,64.825,20.8,18.333333333333332,15.0,25.0,93.75,,16,1,39,40,2,2,1,2,2,0,2,2,-2,2,2,0,2,2,2,2,2,2,item_level,21f9f58bfbc85c63b0f4a69172e49aa8fdcdcc7a585655fc5d28791e78aeb5cd
GPT-6.1 Sol (OSS),artifactspec-P44,Static Graphics,Promotion & Engagement,50,22.9,72.9,20.8,25.0,22.9,25.0,100,,16,0,40,40,2,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,9ba79c793b32ab1cede33a1334955152e5f5f5bd51d7433f7e60c40843a1f85f
GPT-6 Astra (OSS),artifactspec-P44,Static Graphics,Promotion & Engagement,50,21.35,71.35,25.0,25.0,18.6,20.5,100,,16,0,40,40,2,2,2,2,2,2,2,2,-1,1,2,2,2,2,2,2,1,2,item_level,9d689c5e3637528744c82782dc98ea73e484f45a83244b9482f0dac4b120650d
Sonnet (OSS),artifactspec-P44,Static Graphics,Promotion & Engagement,40.625,-2.1000000000000005,38.525,-7.2,-6.0,1.8,-3.0,81.25,,16,3,37,40,-1,-1,0,0,-1,-1,0,0,-2,0,2,-1,-1,1,2,0,0,-1,item_level,7538b82464eedcdab272df7e77c7342583a1582c766448369fc6288c312c04c0
Gemini (OSS),artifactspec-P44,Static Graphics,Promotion & Engagement,46.875,3.25,50.125,0.8,8.333333333333334,1.5,10.5,93.75,,16,1,39,40,0,1,-1,0,2,0,1,0,-2,2,0,0,2,0,0,0,1,2,item_level,2c267b87adf00cd7a4c37bd59f07e3fe0e8dc95284a6b57f5ad3db5fcd6fe9e4
DeepSeek,artifactspec-P45,Static Graphics,Conceptual Understanding,47.22222222222222,1.0999999999999999,48.32222222222222,-4.4,1.3333333333333333,2.0,10.0,94.44444444444444,,18,1,48,49,-1,-1,1,1,0,-1,2,0,-3,-1,0,2,2,0,2,2,1,-1,item_level,7715f53bd4b63867488904a4e191656fe789fe1dd62ae0fa81ab13502fdb3ece
Kimi K3,artifactspec-P45,Static Graphics,Conceptual Understanding,47.22222222222222,5.45,52.672222222222224,2.8,25.0,0.0,10.0,94.44444444444444,,18,1,48,49,1,-1,1,2,2,2,0,0,-3,2,0,0,2,0,2,2,1,-1,item_level,7f3ee6cc35b551253b62741df85ebfc779361365d7a8f0842a26e6cf6ac5bf4c
Qwen,artifactspec-P45,Static Graphics,Conceptual Understanding,50,9.350000000000001,59.35,7.0,25.0,5.1,13.0,100,,18,0,49,49,1,-1,2,2,2,2,1,0,-2,2,0,0,2,1,2,2,0,1,item_level,211f4e18afbc9d31bd0b342eabad1cf47d3928d0711307a30efa36f5b6c7ad95
Kimi K3.1 Pro,artifactspec-P45,Static Graphics,Conceptual Understanding,50,12.45,62.45,25.0,25.0,-0.1,25.0,100,,18,0,49,49,2,2,2,2,2,2,0,0,-2,1,0,0,-1,0,2,2,2,2,item_level,94d5024cd5899df8fc47037ca3c0681163aa2256630a94bff901fb377b9822b7
Opus 5.5,artifactspec-P45,Static Graphics,Conceptual Understanding,50,14.7,64.7,20.8,25.0,6.5,25.0,100,,18,0,49,49,2,2,1,2,2,2,0,0,-2,2,0,2,2,0,2,2,2,2,item_level,d69699e59fd10f9310846db70ff2ce38b828bda781ca2ef8a810e96713bb8bf9
GPT-6.1 Sol (OSS),artifactspec-P45,Static Graphics,Conceptual Understanding,50,12.75,62.75,19.6,25.0,4.1,20.5,100,,18,0,49,49,1,2,2,2,2,2,0,0,-2,2,0,0,2,1,2,2,1,2,item_level,f5920c6cd32a228e9c866957a1fa572ccad64b9272c566862e423f606bfdd1b7
GPT-6 Astra (OSS),artifactspec-P45,Static Graphics,Conceptual Understanding,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,18,0,49,49,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,01476506f2c9c538ef7bb65614cff559393da5b77cac5a734f2d74b109d67d01
Sonnet (OSS),artifactspec-P45,Static Graphics,Conceptual Understanding,47.22222222222222,3.8000000000000007,51.022222222222226,8.2,19.0,-2.8,3.0,94.44444444444444,,18,1,48,49,2,-1,1,1,2,2,0,-1,-3,2,0,-1,2,0,2,0,0,1,item_level,e8c04ad70b50ca258403ad10714067d0a6ca1689c8cc72771a7a61c585fa6a26
Gemini (OSS),artifactspec-P45,Static Graphics,Conceptual Understanding,50,2.5000000000000004,52.5,9.8,10.0,-7.0,20.5,100,,18,0,49,49,1,2,-1,0,1,2,0,-2,-3,2,0,0,2,0,0,2,1,2,item_level,73255f02b372e50b78ede584d8d243698cea18e3e96bf54ed647cbb46c284fb5
DeepSeek,artifactspec-P46,Animations & Videos,Practical Guidance,50,10.500000000000002,60.5,9.8,14.0,7.8,20.5,100,,18,0,56,56,1,2,-1,1,1,2,1,1,0,-1,2,-1,2,-1,2,2,1,2,item_level,856de69a5f6dc63a05343108a619f0428dc18ca043ab37b6f1888dcd049d8ad0
Kimi K3,artifactspec-P46,Animations & Videos,Practical Guidance,47.22222222222222,9.149999999999999,56.37222222222222,15.4,10.0,5.6,10.0,94.44444444444444,,18,1,55,56,1,2,1,0,1,2,1,0,0,2,0,0,2,-1,1,2,1,-1,item_level,b9c5f1f31f2887ac90615f7c289ff5e03544a40055ef90be150091ac5cc45f40
Qwen,artifactspec-P46,Animations & Videos,Practical Guidance,44.44444444444444,10.55,54.99444444444444,10.0,14.0,9.0,14.5,88.88888888888889,,18,2,54,56,1,1,1,1,1,2,2,0,1,1,1,-1,2,-1,2,2,-1,2,item_level,6f160261a0f4fced481e4a8f11076761a4cb115963dfb9910cefc314f946e366
Kimi K3.1 Pro,artifactspec-P46,Animations & Videos,Practical Guidance,47.22222222222222,10.65,57.87222222222222,12.6,14.0,6.7,20.5,94.44444444444444,,18,1,55,56,1,2,0,1,1,2,1,-1,-1,2,2,-1,2,-1,2,2,1,2,item_level,cc07cbdae3c46d55c9a94d96421c98c9951352532d0adca0210d0ef45b74bc04
Opus 5.5,artifactspec-P46,Animations & Videos,Practical Guidance,50,22.299999999999997,72.3,20.8,25.0,21.7,25.0,100,,18,0,56,56,2,2,1,2,2,2,2,1,2,2,2,2,2,1,2,2,2,2,item_level,05eda62696ff3729fb57bef08c651927be871a0cdb86202fbbc6a0488f3b3360
GPT-6.1 Sol (OSS),artifactspec-P46,Animations & Videos,Practical Guidance,50,20.799999999999997,70.8,20.8,25.0,18.7,25.0,100,,18,0,56,56,2,2,1,2,2,2,2,1,2,2,2,0,2,1,2,2,2,2,item_level,b23e23b1e6376de10a45225a191f402a82842779607b978a0ae8c87319f5bb3a
GPT-6 Astra (OSS),artifactspec-P46,Animations & Videos,Practical Guidance,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,18,0,56,56,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,3c33a92a22830865c8945cf4d6f013a427f29944cd3e339b52e67a47beaa82f6
Sonnet (OSS),artifactspec-P46,Animations & Videos,Practical Guidance,36.11111111111111,-6.949999999999999,29.161111111111108,-6.4,-5.666666666666667,-7.8,-6.0,72.22222222222221,,18,5,50,56,-1,0,-1,0,-2,1,-1,-1,0,-2,0,-1,0,-2,0,0,-1,-1,item_level,da4726071ff1ac2d5ea261791767d198d3d9f80df3092a2b54542e6119c28042
Gemini (OSS),artifactspec-P46,Animations & Videos,Practical Guidance,50,2.45,52.45,-6.4,14.0,3.5,2.0,100,,18,0,56,56,0,-1,-1,1,1,2,-1,0,0,1,1,0,2,-1,1,-1,1,1,item_level,e9be8e54150c31ebf7b532933c0df1939cc16f4ee10888b29761d14757e4791e
DeepSeek,artifactspec-P49,Static Graphics,Conceptual Understanding,50,20.95,70.95,20.8,20.0,22.0,17.5,100,,17,0,48,48,2,2,1,2,1,2,2,2,1,2,2,2,2,1,2,2,0,2,item_level,b1e73c8f9d14dc4f4ab5423083e62105d338b8385b942dfcb3afec07fffc2f94
Kimi K3,artifactspec-P49,Static Graphics,Conceptual Understanding,50,15.0,65.0,15.4,14.0,16.6,7.5,100,,17,0,48,48,1,2,1,1,1,2,2,1,1,2,2,0,2,1,2,0,0,2,item_level,45a2c8f7ade151279d4ead9b8f1c227a6e98a4f932e71eef214f3a327db0aaef
Qwen,artifactspec-P49,Static Graphics,Conceptual Understanding,50,13.350000000000001,63.35,20.8,14.0,9.1,15.0,100,,17,0,48,48,2,2,1,1,1,2,1,0,0,1,2,0,0,1,2,0,2,2,item_level,3adf3cca4a4a306ea00f438a0f12bd256909c78a44de6762198f122004abe944
Kimi K3.1 Pro,artifactspec-P49,Static Graphics,Conceptual Understanding,50,21.8,71.8,25.0,25.0,20.1,17.5,100,,17,0,48,48,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,0,2,item_level,f378dcedc5f8db10a04a79943b537d11d02cd3bc1dfed7a494082130af92a957
Opus 5.5,artifactspec-P49,Static Graphics,Conceptual Understanding,50,21.7,71.7,20.8,25.0,20.5,25.0,100,,17,0,48,48,2,2,1,2,2,2,2,1,1,2,2,2,2,2,2,2,2,2,item_level,fa506c4da00b349c62f86c6e26007865e0b1599f38b2877b9450d20699b1f881
GPT-6.1 Sol (OSS),artifactspec-P49,Static Graphics,Conceptual Understanding,50,24.25,74.25,25.0,20.0,25.0,25.0,100,,17,0,48,48,2,2,2,2,1,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,6521999bed645b218f1c2371f8c9f3f7718445842eaaa2180f91663e0bc57a31
GPT-6 Astra (OSS),artifactspec-P49,Static Graphics,Conceptual Understanding,50,24.25,74.25,25.0,25.0,23.5,25.0,100,,17,0,48,48,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,2,2,item_level,d601fca66cd859abcfc23713b953a863ca4cdd057dd52300ff3767fafd9a6a02
Sonnet (OSS),artifactspec-P49,Static Graphics,Conceptual Understanding,47.05882352941176,5.6499999999999995,52.70882352941176,2.8,14.0,3.6,10.5,94.11764705882352,,17,1,46,48,1,-1,1,1,1,2,1,0,0,-1,0,0,0,1,2,0,1,2,item_level,e6f43b8b4c4597a166e61fd2b67d2f9efd0ff91f4b6fb43c63ba51d609e03bb3
Gemini (OSS),artifactspec-P49,Static Graphics,Conceptual Understanding,50,9.75,59.75,12.6,14.0,4.9,20.5,100,,17,0,48,48,1,2,0,1,1,2,0,0,0,1,0,-1,2,1,2,2,1,2,item_level,0c7f3eae03a69e83c4dbf8ab0e43b0637dacc8f1dd34b8d8a1c0928a44c021b2
DeepSeek,artifactspec-P50,Animations & Videos,Conceptual Understanding,50,9.65,59.65,12.6,10.0,6.8,16.0,100,,16,0,47,47,1,2,0,0,1,2,1,0,-1,1,2,-1,2,-1,2,2,1,1,item_level,98a8d433da47b8b1c3a30e734b68962d104ac1815464c0b77d4a1df4adf5bd9c
Kimi K3,artifactspec-P50,Animations & Videos,Conceptual Understanding,46.875,9.05,55.925,19.6,10.0,4.4,4.5,93.75,,16,1,46,47,1,2,2,0,1,2,1,0,0,2,0,0,2,-1,0,0,-1,2,item_level,2e7bd924c3ea62364d5621e1514c7f0e3dd4fe855997092d8d336ba43dc00468
Qwen,artifactspec-P50,Animations & Videos,Conceptual Understanding,46.875,12.400000000000002,59.275000000000006,14.2,14.0,9.4,20.5,93.75,,16,1,46,47,1,1,2,1,1,2,1,0,0,1,2,0,2,-1,2,2,1,2,item_level,663258aeb6c5fec122951181775dbf70f808a86f31d6f21c93edfa7a2e71834a
Kimi K3.1 Pro,artifactspec-P50,Animations & Videos,Conceptual Understanding,50,20.7,70.7,25.0,25.0,16.4,25.0,100,,16,0,47,47,2,2,2,2,2,2,2,2,0,2,2,-1,2,1,2,2,2,2,item_level,2fef1aeb09cafbd52ee26355edc9bc76380fd4d376775cf09ee643dd84923fc2
Opus 5.5,artifactspec-P50,Animations & Videos,Conceptual Understanding,50,21.1,71.1,19.6,25.0,19.9,25.0,100,,16,0,47,47,2,1,2,2,2,2,2,2,2,2,2,0,2,-1,2,2,2,2,item_level,82fc76ec608b0bddae83bd8bf1e1c8f8de4fb2f9efcaafe56c7a49a284508037
GPT-6.1 Sol (OSS),artifactspec-P50,Animations & Videos,Conceptual Understanding,50,22.6,72.6,20.8,25.0,22.3,25.0,100,,16,0,47,47,2,2,1,2,2,2,2,2,2,2,2,1,2,1,2,2,2,2,item_level,b5e12bdd398e495020d77a53ce124d4c3ef4b5621e2f90caf4da901785e51a6a
GPT-6 Astra (OSS),artifactspec-P50,Animations & Videos,Conceptual Understanding,50,23.8,73.8,25.0,25.0,22.6,25.0,100,,16,0,47,47,2,2,2,2,2,2,1,2,2,2,2,2,2,1,2,2,2,2,item_level,84b821294a229fad9b3a5941dc95c4beef9de5b25e06d2f5c0e480deadb4956f
Sonnet (OSS),artifactspec-P50,Animations & Videos,Conceptual Understanding,46.875,0.8999999999999999,47.775,0.0,11.0,-2.7,6.0,93.75,,16,1,46,47,-1,1,0,0,2,1,0,0,-1,-1,0,-1,2,-1,0,0,1,1,item_level,1a06dfd0d9971ef19f40c45f926aa677fb042429ba241dfb5fac7d507686dca3
Gemini (OSS),artifactspec-P50,Animations & Videos,Conceptual Understanding,46.875,8.4,55.275,12.6,14.0,3.4,14.5,93.75,,16,1,46,47,1,2,0,1,1,2,0,0,0,2,0,0,2,-1,0,2,-1,2,item_level,18f75423e0e55e1a9bd616b0e09b5f08d7308d73310cbdac327fd6a698a5ccac
DeepSeek,artifactspec-P51,Presentations,Conceptual Understanding,47.61904761904761,13.3,60.91904761904762,8.2,25.0,12.1,14.5,95.23809523809523,,21,1,75,76,-1,2,1,2,2,2,2,0,0,1,2,0,2,1,2,2,2,-1,item_level,d75763dc60897ca9650dc8ed33cee728e2a483f63cc2a0fb0e9d5f5ae0f2de7d
Kimi K3,artifactspec-P51,Presentations,Conceptual Understanding,40.476190476190474,0.1499999999999999,40.62619047619047,-10.0,10.666666666666666,-0.8,14.5,80.95238095238095,,21,4,72,76,-1,-1,-1,1,0,2,0,-1,-1,-2,2,-1,-1,0,2,2,2,-1,item_level,36c2be77237fdb9c3316b4ff5e4081a3552b6a9de7c8bd458fda54244610b76a
Qwen,artifactspec-P51,Presentations,Conceptual Understanding,47.61904761904761,1.5,49.11904761904761,-4.4,10.666666666666666,-0.9,14.5,95.23809523809523,,21,1,75,76,-1,-1,1,1,0,2,0,0,-1,-1,0,-1,2,0,1,2,2,-1,item_level,a0d4f67df935edd15da9ab30500617669755044431a47bae0ee8aa2e77f9d5e0
Kimi K3.1 Pro,artifactspec-P51,Presentations,Conceptual Understanding,45.23809523809524,12.350000000000001,57.58809523809524,19.6,25.0,3.3,20.5,90.47619047619048,,21,2,74,76,1,2,2,2,2,2,2,-1,1,-2,2,-2,-1,1,2,2,1,2,item_level,da4a09fc277447ef6be616c295e7442ca5c298e1c1b983530a3f352ec06d6179
Opus 5.5,artifactspec-P51,Presentations,Conceptual Understanding,50,22.6,72.6,15.4,25.0,25.0,25.0,100,,21,0,76,76,1,2,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,e19e788e8c40a29c64e95f340d6762cc67dbb75a3d9b4b178842cdd0a03c454d
GPT-6.1 Sol (OSS),artifactspec-P51,Presentations,Conceptual Understanding,50,22.3,72.3,19.6,25.0,22.3,25.0,100,,21,0,76,76,1,2,2,2,2,2,2,2,2,2,2,1,2,1,2,2,2,2,item_level,16972c731a42966534d2e324b68ea8452ca9cd93dd59c699f65a9622a22c4247
GPT-6 Astra (OSS),artifactspec-P51,Presentations,Conceptual Understanding,47.61904761904761,21.099999999999998,68.71904761904761,19.6,25.0,22.0,14.5,95.23809523809523,,21,1,74,76,1,2,2,2,2,2,2,2,1,2,2,2,2,1,2,2,2,-1,item_level,3d6c87dfaacf3fb251f040a748c32c7b809a18bc53e93f3ad7b1e33e1116d5f8
Sonnet (OSS),artifactspec-P51,Presentations,Conceptual Understanding,47.61904761904761,2.1500000000000004,49.76904761904761,11.8,3.3333333333333335,-4.0,7.0,95.23809523809523,,21,1,73,76,0,2,1,0,1,0,-1,0,0,0,0,-2,0,0,0,2,0,-1,item_level,800d8c85350d338e3fbf9a60087ac892f890bf43a2e42be0872c82aef912619a
Gemini (OSS),artifactspec-P51,Presentations,Conceptual Understanding,45.23809523809524,0.7999999999999998,46.03809523809524,2.8,10.666666666666666,-5.9,14.5,90.47619047619048,,21,2,74,76,1,-1,1,1,0,2,-1,-1,-1,-1,0,-2,2,1,0,2,2,-1,item_level,b93b2d9cd8dfe5a1a0e77eebabe347c798ac213ad5efae59af32db8306a17f79
DeepSeek,artifactspec-P52,Static Graphics,Public Information,50,12.850000000000001,62.85,18.0,10.0,9.6,20.5,100,,19,0,47,47,2,2,0,1,1,1,1,1,-2,2,2,0,2,0,2,2,1,2,item_level,b7b1e08be9e936e1ade70565c9c45a59fc6f0a471382719ff741d3272ec5b98b
Kimi K3,artifactspec-P52,Static Graphics,Public Information,47.368421052631575,12.95,60.31842105263158,20.8,10.0,9.6,14.5,94.73684210526315,,19,1,46,47,2,2,1,1,1,1,2,1,-2,2,1,0,2,1,2,2,-1,2,item_level,47484773e215ce2d6d0dc238a353966933c875d7cd211b5aebc1fbd6dfba3692
Qwen,artifactspec-P52,Static Graphics,Public Information,47.368421052631575,14.3,61.66842105263157,20.8,10.0,11.1,20.5,94.73684210526315,,19,1,46,47,2,2,1,1,1,1,1,1,-2,2,1,2,2,1,2,2,1,2,item_level,7904b1a2c824303e005eaeedecf1e42892fcf8db20ef0fefaf8eb532bf777a39
Kimi K3.1 Pro,artifactspec-P52,Static Graphics,Public Information,50,13.4,63.4,20.8,20.0,6.3,20.5,100,,19,0,47,47,2,2,1,2,1,2,1,1,-1,0,0,0,2,1,2,2,1,2,item_level,1a8bf27370e09c3c315d70d5d29992d1696c73793a6f5e7ed83d6aed7903024d
Opus 5.5,artifactspec-P52,Static Graphics,Public Information,50,16.799999999999997,66.8,20.8,20.0,12.2,25.0,100,,19,0,47,47,2,2,1,2,1,2,2,1,-2,0,2,2,2,1,2,2,2,2,item_level,1ecacbc2b28c725207011fe94a404e6afbac2ca96de5996d67effeb5705c2d9a
GPT-6.1 Sol (OSS),artifactspec-P52,Static Graphics,Public Information,50,20.15,70.15,20.8,25.0,17.4,25.0,100,,19,0,47,47,2,2,1,2,2,2,2,2,1,0,2,0,2,2,2,2,2,2,item_level,3e4947285b29d5939e07fb2e8d53fe18943994a4d0d6c742299ce8d21f338311
GPT-6 Astra (OSS),artifactspec-P52,Static Graphics,Public Information,50,21.7,71.7,20.8,25.0,20.5,25.0,100,,19,0,47,47,2,2,1,2,2,2,2,1,1,2,2,2,2,2,2,2,2,2,item_level,5882187983c1826bb00933f29bde171fd8883ecdc525a28a7fe0ff346fcb6baf
Sonnet (OSS),artifactspec-P52,Static Graphics,Public Information,47.368421052631575,-3.5500000000000003,43.81842105263158,-9.0,-2.6666666666666665,-3.0,6.0,94.73684210526315,,19,1,46,47,0,-2,0,0,0,-1,-1,0,-2,0,0,-1,2,0,1,0,1,1,item_level,80bf5006dc60c8c99f65a5b6f1ab03e8c5ca57761b196d4f071823dfdb379730
Gemini (OSS),artifactspec-P52,Static Graphics,Public Information,42.10526315789473,4.3500000000000005,46.455263157894734,9.8,6.666666666666667,-0.8,13.0,84.21052631578947,,19,3,44,47,2,1,-1,1,0,1,-1,0,-2,2,0,0,2,-2,1,2,0,1,item_level,90c980e9d4e5fc0ab5e1dfd8f1a2a4025f68ade170dffaf48b4e2732b2f50637
DeepSeek,artifactspec-P53,Static Graphics,Practical Guidance,50,15.5,65.5,20.8,20.0,11.1,17.5,100,,20,0,57,57,2,2,1,2,1,2,2,1,-2,1,2,0,2,2,2,2,0,2,item_level,f4c766ac63492dd1d703d9023c49aebae5650100a5dac2c92c130b086529cec6
Kimi K3,artifactspec-P53,Static Graphics,Practical Guidance,50,8.350000000000001,58.35,6.4,10.0,6.4,20.5,100,,20,0,57,57,1,0,1,2,0,0,2,1,-2,-1,2,-1,2,0,2,2,1,2,item_level,aaf5806f01eb4eb952d1b2078aec0e003e7f37b4dad9e194a55bbac237109243
Qwen,artifactspec-P53,Static Graphics,Practical Guidance,50,4.6,54.6,-3.6,13.333333333333334,3.8,16.0,100,,20,0,57,57,0,-1,0,2,-1,2,2,-1,-2,-1,2,-1,2,1,2,2,1,1,item_level,0c6a0a14264b492686bb84e74f2eecdddde379508622c643ca29571018e6bf6c
Kimi K3.1 Pro,artifactspec-P53,Static Graphics,Practical Guidance,50,13.75,63.75,20.8,20.0,7.0,20.5,100,,20,0,57,57,2,2,1,2,1,2,2,-1,-2,1,2,0,2,1,2,2,1,2,item_level,5a3751f103896c21847fe2571ecfa7b15eafea40e10d3f88be7280b9c7cac918
Opus 5.5,artifactspec-P53,Static Graphics,Practical Guidance,50,15.95,65.95,15.4,20.0,14.1,20.5,100,,20,0,57,57,1,2,1,2,1,2,2,2,-2,2,2,0,2,1,2,2,1,2,item_level,231bc27f4e982f1b46fefee3768c775e7bd15361b4a19b6a5dfb6ff0938a2d19
GPT-6.1 Sol (OSS),artifactspec-P53,Static Graphics,Practical Guidance,47.5,11.900000000000002,59.400000000000006,2.8,20.0,12.3,20.5,95.0,,20,1,56,57,1,-1,1,2,1,2,2,1,-1,1,2,0,2,1,2,2,1,2,item_level,315d4b58fecb1b06b26d7960e9fe2026d7866413fcc745b9a662d71ca21daa4f
GPT-6 Astra (OSS),artifactspec-P53,Static Graphics,Practical Guidance,50,22.3,72.3,25.0,20.0,22.0,20.5,100,,20,0,57,57,2,2,2,2,1,2,2,2,1,2,2,2,2,1,2,2,1,2,item_level,bd2b4633973885e7dd86b2fb828552a54da45ce73afdf8b3fad8d0ba6cb713b8
Sonnet (OSS),artifactspec-P53,Static Graphics,Practical Guidance,45.0,6.200000000000001,51.2,2.8,20.0,0.9,20.5,90.0,,20,2,55,57,1,-1,1,2,1,2,2,-1,-2,-1,0,0,2,0,2,2,1,2,item_level,a8b678f4ba6b0e3cf0fcff434c5f8d733eeb1608414e471d269a253d51b01476
Gemini (OSS),artifactspec-P53,Static Graphics,Practical Guidance,47.5,-0.9499999999999997,46.55,-10.6,3.3333333333333335,-0.8,16.0,95.0,,20,1,56,57,0,-1,-2,0,1,0,0,0,-2,0,0,0,2,0,1,2,1,1,item_level,42aaf176037f3d7a2992b2bf4e2eda55242260cde772678ad9d4b7943cebcb8f
DeepSeek,artifactspec-P55,Static Graphics,Public Information,46.42857142857143,15.7,62.12857142857143,20.8,25.0,12.9,3.0,92.85714285714286,,14,1,41,42,2,2,1,2,2,2,2,2,-1,1,2,-1,2,0,2,0,0,1,item_level,3360d48a7fa104d286dcdb362b66f1ba62d706cc7342e2bf0b29b6c749402a30
Kimi K3,artifactspec-P55,Static Graphics,Public Information,39.285714285714285,9.649999999999999,48.93571428571428,15.4,3.3333333333333335,9.1,7.5,78.57142857142857,,14,3,38,42,2,1,1,1,-1,1,2,1,-1,-1,2,-1,2,1,2,0,0,2,item_level,276b2f6f0dd95f6fcf91583213460ebee5063c4ab3f6d6b0c450a7f34c2faaa1
Qwen,artifactspec-P55,Static Graphics,Public Information,50,15.2,65.2,15.4,25.0,13.7,7.5,100,,14,0,42,42,2,1,1,2,2,2,2,1,0,1,2,0,2,1,2,0,0,2,item_level,7df3c0fc6e0eda98e3b9ef70c19f5e089744112c999dfbe48543ca4b5a324f6a
Kimi K3.1 Pro,artifactspec-P55,Static Graphics,Public Information,50,17.1,67.1,15.4,25.0,17.5,7.5,100,,14,0,42,42,1,2,1,2,2,2,2,1,1,2,2,0,2,2,2,0,0,2,item_level,5e014e11b1652a85d1fb57ec3c6282f7d7d71e933ac7f8a5c8019d641579f2f7
Opus 5.5,artifactspec-P55,Static Graphics,Public Information,50,20.2,70.2,20.8,25.0,19.0,17.5,100,,14,0,42,42,2,2,1,2,2,2,2,2,1,2,2,0,2,1,2,2,0,2,item_level,99a8bed08383b1dda7f945a13608213cfc8871e8a16361c5ce35caeb7ed5818f
GPT-6.1 Sol (OSS),artifactspec-P55,Static Graphics,Public Information,50,19.95,69.95,25.0,25.0,18.4,7.5,100,,14,0,42,42,2,2,2,2,2,2,2,2,1,1,2,0,2,2,2,0,0,2,item_level,1eddac9572e7ea9efa19ce799ee6e6e17b0e4667429c083417f418e3962f34d0
GPT-6 Astra (OSS),artifactspec-P55,Static Graphics,Public Information,50,20.7,70.7,20.8,25.0,20.5,15.0,100,,14,0,42,42,2,2,1,2,2,2,2,1,1,2,2,2,2,2,2,0,2,2,item_level,52470c5dedd3bd0f000b4c752434b9c692a00c08c556e887b7d6caa3f43e2e1c
Sonnet (OSS),artifactspec-P55,Static Graphics,Public Information,39.285714285714285,1.2999999999999998,40.58571428571428,-4.4,4.666666666666667,1.9,7.5,78.57142857142857,,14,3,39,42,-1,-1,1,1,1,-1,1,0,-1,-1,0,-1,2,0,2,0,0,2,item_level,67b83d377d81ae81418d6d3a28e5e3cbf42985fdf718e0e5138cf9c5b795e581
Gemini (OSS),artifactspec-P55,Static Graphics,Public Information,32.142857142857146,-4.0,28.142857142857146,-10.0,-2.0,-3.0,3.0,64.28571428571429,,14,5,37,42,-1,-1,-1,1,-1,-1,-1,0,-2,0,0,0,2,0,0,0,0,1,item_level,77c3a9317e917a1d1bc240d6da64665bfbadf5c37d106ddac5df1f10029c5f51
DeepSeek,artifactspec-P56,Animations & Videos,Conceptual Understanding,50,14.8,64.8,15.4,14.0,13.6,20.5,100,,13,0,38,38,1,2,1,1,1,2,1,1,1,1,2,0,2,1,2,2,1,2,item_level,8fc0b792af9b8294a6208489c12e72ccf4c6cfc7b348b62b22af2df3f9218e03
Kimi K3,artifactspec-P56,Animations & Videos,Conceptual Understanding,50,1.25,51.25,3.6,0.0,-1.4,10.5,100,,13,0,38,38,1,0,0,0,0,0,0,0,-1,0,0,0,1,-1,0,0,1,2,item_level,4c0768eb71b3ccbb69ce4ea33668cdfd217ddc351fd4f35b9ff98cbc9138afc7
Qwen,artifactspec-P56,Animations & Videos,Conceptual Understanding,50,10.15,60.15,12.6,20.0,3.9,20.5,100,,13,0,38,38,2,1,0,2,1,2,1,0,-1,1,0,0,2,1,1,2,1,2,item_level,e60af195cc4dadaac0ea36c1135e4c4dd0f44bc17b15719cf14784dbdf8df039
Kimi K3.1 Pro,artifactspec-P56,Animations & Videos,Conceptual Understanding,50,14.850000000000001,64.85,12.6,25.0,11.8,20.5,100,,13,0,38,38,2,1,0,2,2,2,1,1,1,1,2,0,2,1,1,2,1,2,item_level,d71cad6a241cac0c5bc3921929401993864248d9c34dbe83c6b638259706b7b3
Opus 5.5,artifactspec-P56,Animations & Videos,Conceptual Understanding,50,20.8,70.8,25.0,25.0,17.5,20.5,100,,13,0,38,38,2,2,2,2,2,2,1,2,1,2,2,0,2,1,2,2,2,1,item_level,9913981292f3abaad8bea7065d8414f83c5d028ca77c1df8927a2565d4236959
GPT-6.1 Sol (OSS),artifactspec-P56,Animations & Videos,Conceptual Understanding,50,24.1,74.1,25.0,25.0,24.1,20.5,100,,13,0,38,38,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,1,2,item_level,2bc76e8d3abc1ca523fd66300793080972d0103482057b4d3fdc2412aca330b4
GPT-6 Astra (OSS),artifactspec-P56,Animations & Videos,Conceptual Understanding,50,23.65,73.65,25.0,25.0,22.3,25.0,100,,13,0,38,38,2,2,2,2,2,2,2,2,2,2,2,1,2,1,2,2,2,2,item_level,575655161433f226c9dbf191d4d41ac2bbe42cd4a64663404a877579ff81fb3a
Sonnet (OSS),artifactspec-P56,Animations & Videos,Conceptual Understanding,46.15384615384615,-0.8999999999999999,45.253846153846155,0.0,0.0,-3.0,6.0,92.3076923076923,,13,1,36,38,0,0,0,0,0,0,0,0,-1,-1,0,0,0,-1,0,0,1,1,item_level,194bdd739adbad612f270fc95cc981e970020caa7cbde8556e47d87a8ca987da
Gemini (OSS),artifactspec-P56,Animations & Videos,Conceptual Understanding,50,4.2,54.2,2.6,14.0,0.9,10.0,100,,13,0,38,38,2,-1,-1,1,1,2,-1,0,0,1,0,0,2,-1,0,1,1,1,item_level,a1d8284c519db08c25b21769ca6f046e8626f3aa4386acc6909fd1ccd8461b2d
DeepSeek,artifactspec-P59,Static Graphics,Promotion & Engagement,50,17.65,67.65,15.4,25.0,16.6,17.5,100,,10,0,34,34,1,2,1,2,2,2,2,1,0,0,2,2,2,2,2,2,0,2,item_level,787ee4a0d65458d2f947b24762f90a139709775e7becc1fcfc419802bc58e55e
Kimi K3,artifactspec-P59,Static Graphics,Promotion & Engagement,50,13.4,63.4,25.0,25.0,5.3,7.5,100,,10,0,34,34,2,2,2,2,2,2,2,-1,-1,2,0,-1,2,0,2,0,0,2,item_level,e6df741c87b62ec938be0e62ef918d11afb2ac265f1ad514588c71192fe9ebed
Qwen,artifactspec-P59,Static Graphics,Promotion & Engagement,50,8.45,58.45,18.0,8.333333333333334,1.9,17.5,100,,10,0,34,34,2,2,0,0,2,0,0,0,-1,0,0,-1,2,0,2,2,0,2,item_level,6b6e23053cbaf4bf4d88eedac9f0b0a7a77a84088491a7a183f1f55a33fa79e6
Kimi K3.1 Pro,artifactspec-P59,Static Graphics,Promotion & Engagement,50,17.05,67.05,20.8,25.0,14.1,10.5,100,,10,0,34,34,2,2,1,2,2,2,2,1,1,0,2,0,2,1,2,0,1,2,item_level,606c1e54ef93ea6f220f0ccac1a168869c0eebb5553dc8efef69d349ba0fefd2
Opus 5.5,artifactspec-P59,Static Graphics,Promotion & Engagement,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,10,0,34,34,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,4ae22dc9502dea476cac32ab4b0f40d0b9cafa05493049fea17e0dd302763e55
GPT-6.1 Sol (OSS),artifactspec-P59,Static Graphics,Promotion & Engagement,50,22.3,72.3,25.0,25.0,20.5,20.5,100,,10,0,34,34,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,1,2,item_level,f419e8ddbf6b7350bd1c774d2f5a7414930f561b7783653258b469f0977915ff
GPT-6 Astra (OSS),artifactspec-P59,Static Graphics,Promotion & Engagement,50,22.3,72.3,25.0,25.0,20.5,20.5,100,,10,0,34,34,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,1,2,item_level,b091ad2e107c49d9fd30267c9601f329455a3fa2200d3c78dcb67bdbe2d8de39
Sonnet (OSS),artifactspec-P59,Static Graphics,Promotion & Engagement,45.0,6.500000000000001,51.5,20.8,12.333333333333334,-2.6,7.5,90.0,,10,1,33,34,2,2,1,1,2,0,1,-1,-2,0,0,0,2,0,0,0,0,2,item_level,9b93cf83d9a3b9e0267a571d393f1101a0059719ba85ebf4b5ee5b8335ea83b6
Gemini (OSS),artifactspec-P59,Static Graphics,Promotion & Engagement,50,4.65,54.65,9.8,8.333333333333334,-0.7,13.0,100,,10,0,34,34,1,2,-1,0,2,0,1,-1,-2,2,0,0,2,-1,0,2,0,1,item_level,0d5df0a66fcefb993b1923173fac8903ac9503d357ad314e4d570d882c898bbd
DeepSeek,artifactspec-P60,Presentations,Conceptual Understanding,50,12.399999999999999,62.4,2.8,16.0,15.1,17.5,100,,15,0,40,40,1,-1,1,2,1,1,2,1,1,1,2,1,2,-1,2,2,0,2,item_level,24f0f70c9ddb0efaa68cc9bc8d753a052b17cb655dc0e1d70b32f830ca91530f
Kimi K3,artifactspec-P60,Presentations,Conceptual Understanding,40.0,9.149999999999999,49.15,2.6,25.0,10.1,-3.0,80.0,,15,3,37,40,2,-1,-1,2,2,2,2,0,-1,1,2,0,2,0,2,0,0,-1,item_level,a889092aa12f59c60f478e103e9069f97ddc01c13b4e7e762a4bcb1165c109aa
Qwen,artifactspec-P60,Presentations,Conceptual Understanding,46.666666666666664,8.8,55.46666666666667,12.6,14.0,4.5,13.0,93.33333333333333,,15,1,39,40,2,1,0,1,1,2,1,0,-1,1,0,0,2,-1,2,2,0,1,item_level,9cd7b72e2bf9006cd92738302aea3136d5fd41710a640e85abd4ebc92c5496b4
Kimi K3.1 Pro,artifactspec-P60,Presentations,Conceptual Understanding,46.666666666666664,14.849999999999998,61.516666666666666,20.8,25.0,10.4,7.0,93.33333333333333,,15,1,39,40,2,2,1,2,2,2,2,2,-1,0,1,-1,2,1,2,2,0,-1,item_level,08640436f26db3c477a19cbe1279a14c432294d6b0b4e12fc1ffb0f330646f49
Opus 5.5,artifactspec-P60,Presentations,Conceptual Understanding,50,22.0,72.0,20.8,25.0,22.0,20.5,100,,15,0,40,40,2,2,1,2,2,2,2,2,1,2,2,2,2,1,2,2,1,2,item_level,2549ea10bd7b6ab54d9808316d40749e3a4e5397ef55efde428bc4b799b93b4d
GPT-6.1 Sol (OSS),artifactspec-P60,Presentations,Conceptual Understanding,50,24.1,74.1,25.0,25.0,24.1,20.5,100,,15,0,40,40,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,1,2,item_level,f900d20083466aa11a3f25830d23296cbf1ed07a00628f9664f52a6a616365d5
GPT-6 Astra (OSS),artifactspec-P60,Presentations,Conceptual Understanding,50,22.0,72.0,25.0,25.0,19.9,20.5,100,,15,0,40,40,2,2,2,2,2,2,2,2,1,2,2,0,2,2,2,2,1,2,item_level,d559c2ddc5d94d70c00ac9d20eb86fc61bd6d1e2e8b9717a4cd3619806de6654
Sonnet (OSS),artifactspec-P60,Presentations,Conceptual Understanding,43.333333333333336,5.6499999999999995,48.983333333333334,8.2,16.0,1.0,7.0,86.66666666666667,,15,2,38,40,2,-1,1,2,1,1,0,-1,0,-1,0,0,1,0,2,2,0,-1,item_level,b46eb579f9a31d04f5a71e305e3a3806fa737ca0c171fb5962a02fc278f2f007
Gemini (OSS),artifactspec-P60,Presentations,Conceptual Understanding,46.666666666666664,-4.2,42.46666666666666,-10.0,0.6666666666666666,-5.0,7.0,93.33333333333333,,15,1,39,40,-1,-1,-1,1,-1,0,0,0,-2,0,0,0,0,-2,0,2,0,-1,item_level,3e2c2bff0d2b47911df08f3a67b03aaa825b9d150587a32c3551b028c10557b7
DeepSeek,artifactspec-P61,Presentations,Decision Support,47.22222222222222,11.600000000000001,58.82222222222222,5.4,6.0,16.1,13.0,94.44444444444444,,18,1,54,55,2,-1,0,-1,1,2,1,2,0,2,2,0,2,1,2,2,0,1,item_level,41b668cf0efe722a4a6e1228745901a328cb39698abdb71354d407ac20f05370
Kimi K3,artifactspec-P61,Presentations,Decision Support,50,7.8,57.8,12.6,10.0,5.7,3.0,100,,18,0,55,55,1,2,0,1,1,1,1,0,-1,1,0,0,2,1,2,0,0,1,item_level,a9ecef203ed7836e674310ddedaf676066b2095388d67c8053e57d106f7546af
Qwen,artifactspec-P61,Presentations,Decision Support,47.22222222222222,4.85,52.07222222222222,15.2,3.3333333333333335,-1.5,13.0,94.44444444444444,,18,1,54,55,2,2,-1,0,-1,2,-1,-1,-1,2,0,0,-1,-1,1,2,0,1,item_level,decc486b153b8e2896ae69c2b0e85ed83d527b8d32ded1e056ab6544c57f1dfc
Kimi K3.1 Pro,artifactspec-P61,Presentations,Decision Support,50,20.8,70.8,25.0,25.0,17.5,20.5,100,,18,0,55,55,2,2,2,2,2,2,1,2,1,2,2,0,2,1,2,2,1,2,item_level,da216435a77a11a55ced61059b9f50ad11bdf483ec37c88f0ab04090c01493d4
Opus 5.5,artifactspec-P61,Presentations,Decision Support,50,18.1,68.1,20.8,14.0,17.5,20.5,100,,18,0,55,55,2,2,1,1,1,2,1,2,1,2,2,0,2,1,2,2,1,2,item_level,02f4d99caea618873e584ff6191973220c145cca2879b7f33c518900b63ea776
GPT-6.1 Sol (OSS),artifactspec-P61,Presentations,Decision Support,50,18.4,68.4,20.8,20.0,17.2,16.0,100,,18,0,55,55,2,2,1,2,1,2,1,1,2,2,2,0,2,1,2,2,1,1,item_level,37255ece23606c4826263e81b2c15897293f5adc7d6003d41c4c16019dbc187d
GPT-6 Astra (OSS),artifactspec-P61,Presentations,Decision Support,50,22.3,72.3,25.0,25.0,20.5,20.5,100,,18,0,55,55,2,2,2,2,2,2,1,2,2,2,2,0,2,2,2,2,1,2,item_level,6cedc6db1a1f8298fee792c9434978480cd068778e0f20867cdc324a111935bc
Sonnet (OSS),artifactspec-P61,Presentations,Decision Support,44.44444444444444,0.7,45.144444444444446,7.2,-0.6666666666666666,-1.4,-3.0,88.88888888888889,,18,2,53,55,1,1,0,-1,1,0,0,0,-1,0,0,0,0,0,0,0,0,-1,item_level,7e08fbd87f23ab7dff3355794847080a8c1d7a6fd21a0716583d23a0d8f11e81
Gemini (OSS),artifactspec-P61,Presentations,Decision Support,44.44444444444444,-2.5999999999999996,41.84444444444444,-14.2,3.3333333333333335,-1.7,13.0,88.88888888888889,,18,2,53,55,-1,-1,-2,0,1,0,0,0,-2,0,0,0,-1,-1,2,2,0,1,item_level,2bea5f18ec079ec7bea5bfaefc84803ef523c3994b43f0a2a5ac8257ad212851
DeepSeek,artifactspec-P62,Animations & Videos,Conceptual Understanding,42.30769230769231,14.5,56.80769230769231,15.2,16.666666666666668,11.4,25.0,84.61538461538461,,13,2,48,54,2,2,-1,2,0,2,1,2,0,-1,2,0,2,-1,2,2,2,2,item_level,8d0495367a203ac191882d44a6cd7111da581c0874d2fc6e8ce54abfe69ccfee
Kimi K3,artifactspec-P62,Animations & Videos,Conceptual Understanding,42.30769230769231,7.1000000000000005,49.40769230769231,20.8,2.6666666666666665,0.9,10.5,84.61538461538461,,13,2,52,54,2,2,1,-1,0,2,0,-1,0,1,0,0,2,0,0,0,2,1,item_level,b380d140bb188860effcc3127005fee8babf73317f1af7c6092ca630c38bbf24
Qwen,artifactspec-P62,Animations & Videos,Conceptual Understanding,34.61538461538461,1.2000000000000002,35.815384615384616,6.2,-1.6666666666666667,-1.6,7.0,69.23076923076923,,13,4,45,54,2,0,-1,0,-2,2,0,0,0,-2,0,0,2,-1,0,2,0,-1,item_level,714f36e63e63eda8901eb16d7661a09096381411daff9fc6161db720f6f2ab25
Kimi K3.1 Pro,artifactspec-P62,Animations & Videos,Conceptual Understanding,42.30769230769231,14.35,56.65769230769231,15.2,20.0,10.1,25.0,84.61538461538461,,13,2,52,54,2,2,-1,2,1,2,0,1,-1,2,2,0,2,-1,2,2,2,2,item_level,00e8ea876470ff60fe008995ec33daf4a89e61901502fd39ea4323f4ce85a08d
Opus 5.5,artifactspec-P62,Animations & Videos,Conceptual Understanding,50,19.75,69.75,20.8,25.0,17.5,20.5,100,,13,0,54,54,2,2,1,2,2,2,1,2,1,2,2,0,2,1,2,2,2,1,item_level,1693a15d07fcba77b7fd97124459344d29d24170ad11fe4872bd9527da551676
GPT-6.1 Sol (OSS),artifactspec-P62,Animations & Videos,Conceptual Understanding,50,20.95,70.95,25.0,25.0,18.4,17.5,100,,13,0,54,54,2,2,2,2,2,2,1,2,1,2,2,0,2,2,2,2,0,2,item_level,959212fed28d316f57d4b3a042ed46000c0def1da46993ad89bf5f6c7bc84afb
GPT-6 Astra (OSS),artifactspec-P62,Animations & Videos,Conceptual Understanding,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,13,0,54,54,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,cdd290641640203d9685f311268cfa4bbac63ed343bac377db5d1a5ae91bf3a2
Sonnet (OSS),artifactspec-P62,Animations & Videos,Conceptual Understanding,46.15384615384615,4.5,50.65384615384615,15.2,6.666666666666667,-2.1,7.5,92.3076923076923,,13,1,53,54,2,2,-1,0,0,2,0,-1,-1,0,0,0,2,-1,0,0,0,2,item_level,63db5ce36e29d1790fe038109716ef353339010ce3799254ef4edae084d967a7
Gemini (OSS),artifactspec-P62,Animations & Videos,Conceptual Understanding,46.15384615384615,6.8,52.95384615384615,15.2,20.0,-2.6,13.0,92.3076923076923,,13,1,53,54,2,2,-1,2,1,2,-1,0,-2,1,0,0,2,-1,0,2,0,1,item_level,d64dab40b4dcf98bd87a4fa05b17a8eabe7743fadb2d4d927e3b0cab2db1793d
DeepSeek,artifactspec-P63,Static Graphics,Public Information,40.625,7.8,48.425,-10.0,10.666666666666666,16.8,3.0,81.25,,16,3,48,51,-1,-1,-1,2,1,-1,2,1,-1,2,2,2,2,1,2,0,0,1,item_level,cb5bfbd2b843d824ba8468af71db1c039b2a4c7d5687ef831981c8682b7d0014
Kimi K3,artifactspec-P63,Static Graphics,Public Information,40.625,2.6499999999999995,43.275,-4.4,13.333333333333334,2.9,3.0,81.25,,16,3,48,51,-1,-1,1,2,-1,2,2,1,-1,2,-1,-3,2,1,2,0,0,1,item_level,99c4ffa46606a1c857dc1cc00ca9e2e5c901d98c663c8f2b2dc40c6784dcacb7
Qwen,artifactspec-P63,Static Graphics,Public Information,46.875,9.85,56.725,15.4,13.333333333333334,6.5,7.5,93.75,,16,1,50,51,1,2,1,2,-1,2,2,-1,-1,-1,2,0,2,0,2,0,0,2,item_level,8f8737fd2436c4c078a422e12a270447fe522926753f35b75f26d4a3b7af8944
Kimi K3.1 Pro,artifactspec-P63,Static Graphics,Public Information,43.75,18.05,61.8,19.6,25.0,15.3,17.5,87.5,,16,2,49,51,1,2,2,2,2,2,2,2,-2,2,2,1,2,1,2,2,0,2,item_level,e62e1016d4192c0929285fdb260bbd24ea1f7d881e18efbd734efde82b755b45
Opus 5.5,artifactspec-P63,Static Graphics,Public Information,46.875,22.9,69.775,20.8,25.0,22.9,25.0,93.75,,16,1,50,51,2,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,94f3cc945b84d4fcbce3b96e749e9c392f288833edfa6c1c079fd34f21af4b6b
GPT-6.1 Sol (OSS),artifactspec-P63,Static Graphics,Public Information,46.875,23.95,70.825,25.0,25.0,22.9,25.0,93.75,,16,1,50,51,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,bdaafea4a3a9dfd6faf8e7c155bc0db9e77b51ef401f9c4547b6aa5b8900e6d6
GPT-6 Astra (OSS),artifactspec-P63,Static Graphics,Public Information,46.875,23.95,70.825,25.0,25.0,22.9,25.0,93.75,,16,1,50,51,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,ef801901533bafb2cd7a50f0a24aa3a7a0efc82a3d44bf2e7cd274b4e3010558
Sonnet (OSS),artifactspec-P63,Static Graphics,Public Information,37.5,2.45,39.95,2.8,20.0,-3.1,3.0,75.0,,16,4,47,51,1,-1,1,2,1,2,1,-1,-2,2,0,-3,2,0,2,0,0,1,item_level,40d0bab35344d80b14eacb125f1a192d34e8c7e7af2b8043c1b80c99d2834982
Gemini (OSS),artifactspec-P63,Static Graphics,Public Information,34.375,-0.3500000000000001,34.025,-3.6,0.0,1.7,-3.0,68.75,,16,5,46,51,0,-1,0,0,0,0,0,0,-2,2,0,0,2,0,1,0,0,-1,item_level,420ec942c9e41b6e41c9d293f75ad6d2b2f9751aa1cb730768fc08113c16d1ee
DeepSeek,artifactspec-P65,Animations & Videos,Conceptual Understanding,50,18.2,68.2,18.0,25.0,16.4,17.5,100,,13,0,52,52,2,2,0,2,2,2,2,2,0,2,2,0,2,-1,2,2,0,2,item_level,0593e8cd161d6b5900656bd575042e99277b1606f3f124da13ab9a804e9d43a1
Kimi K3,artifactspec-P65,Animations & Videos,Conceptual Understanding,46.15384615384615,2.25,48.40384615384615,9.0,3.3333333333333335,-3.6,13.0,92.3076923076923,,13,1,50,52,2,0,0,0,-1,2,1,-1,-1,-2,0,0,2,-1,0,2,0,1,item_level,91c6b1adbef2f462fc17a4588411bab4728833b515125de1f544e055cd0a44e7
Qwen,artifactspec-P65,Animations & Videos,Conceptual Understanding,50,6.5,56.5,18.0,7.333333333333333,0.3,7.5,100,,13,0,52,52,2,2,0,1,-1,2,1,-1,-1,-1,0,0,2,1,1,0,0,2,item_level,6be1df65b2d036de1136cf6b3be369edc27a3e47ce11a19281ebd1c6e50a0954
Kimi K3.1 Pro,artifactspec-P65,Animations & Videos,Conceptual Understanding,50,16.5,66.5,18.0,25.0,13.5,15.0,100,,13,0,52,52,2,2,0,2,2,2,1,2,-1,2,2,0,2,-1,2,0,2,2,item_level,33a48470031de598f46513f4ab6fc14e049b4afa318ca9bf8f243e0988cb1eb4
Opus 5.5,artifactspec-P65,Animations & Videos,Conceptual Understanding,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,13,0,52,52,2,2,2,2,2,2,2,2,2,2,2,2,2,-1,2,2,2,2,item_level,5998209c78f83eeea26e22391c260a24f12b91e3f92e58042b294403ca13847d
GPT-6.1 Sol (OSS),artifactspec-P65,Animations & Videos,Conceptual Understanding,50,17.85,67.85,25.0,25.0,10.7,25.0,100,,13,0,52,52,2,2,2,2,2,2,1,1,2,-1,2,-2,2,1,2,2,2,2,item_level,7b397ca920d1bd1ace521bc5912e6e62da25fb7d9d61f825575b8f3f3c253905
GPT-6 Astra (OSS),artifactspec-P65,Animations & Videos,Conceptual Understanding,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,13,0,52,52,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,d5eca51b682ab3141d14a191c0bc957aa418480960c1db8d652e971f3f83c2cf
Sonnet (OSS),artifactspec-P65,Animations & Videos,Conceptual Understanding,50,1.9,51.9,3.6,7.333333333333333,-3.7,17.5,100,,13,0,52,52,1,0,0,1,-1,2,0,-1,-1,-1,0,-1,2,0,0,2,0,2,item_level,4d78fb92f9a0a7ba400373c164f379fcff25ba48c0b519b54cb5edcc2d454bda
Gemini (OSS),artifactspec-P65,Animations & Videos,Conceptual Understanding,50,10.5,60.5,18.0,25.0,-0.5,25.0,100,,13,0,52,52,2,2,0,2,2,2,-1,0,-1,1,0,0,2,-1,0,2,2,2,item_level,97d1f73a048acdca3ddd52a6d5cdcc28e64f41505ebe9e801f982c27d4c5553e
DeepSeek,artifactspec-P66,Static Graphics,Practical Guidance,50,7.15,57.15,6.4,10.0,4.9,16.0,100,,13,0,56,56,0,1,1,1,1,1,1,-1,-2,1,2,0,2,0,2,2,1,1,item_level,cc50a8c5cd4cf08d99fd6966b6ab1df9913089a2c04106ae894fef3895c3dfaf
Kimi K3,artifactspec-P66,Static Graphics,Practical Guidance,46.15384615384615,5.699999999999999,51.85384615384615,-10.0,7.333333333333333,10.1,20.5,92.3076923076923,,13,1,55,56,-1,-1,-1,1,-1,2,2,1,-2,0,2,0,2,2,2,2,1,2,item_level,00b56370cf4b45a097b769d495141a1fd3cb53557a195fa5362c1fc6515c16e8
Qwen,artifactspec-P66,Static Graphics,Practical Guidance,46.15384615384615,5.450000000000001,51.603846153846156,-10.0,3.3333333333333335,10.8,20.5,92.3076923076923,,13,1,55,56,-1,-1,-1,1,-1,1,1,1,-2,2,2,2,2,0,1,2,1,2,item_level,d7345a2164bd1ef4d86448f04b8ca9e4f0e205eb5f0c45af6c6eb623d218c7ba
Kimi K3.1 Pro,artifactspec-P66,Static Graphics,Practical Guidance,50,13.65,63.65,19.6,21.0,7.7,17.5,100,,13,0,56,56,1,2,2,2,2,1,1,1,-2,0,2,0,2,1,2,2,0,2,item_level,126eb3cb43cc668cd7570e58e312925c24234cb53804741c0a17064d82514a0e
Opus 5.5,artifactspec-P66,Static Graphics,Practical Guidance,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,13,0,56,56,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,c4eea4bebb0c95280b9febfe49143b2142675a91daa6ec98885839acdb7a2f19
GPT-6.1 Sol (OSS),artifactspec-P66,Static Graphics,Practical Guidance,50,19.6,69.6,25.0,14.0,17.5,25.0,100,,13,0,56,56,2,2,2,1,1,2,2,1,1,2,2,0,2,2,2,2,2,2,item_level,1b77677e7f33139d4eab225bba68196d9cacf8f5b789fa4eb1072ab245f24039
GPT-6 Astra (OSS),artifactspec-P66,Static Graphics,Practical Guidance,50,22.599999999999998,72.6,25.0,19.0,22.9,20.5,100,,13,0,56,56,2,2,2,1,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,92eaa451cd92859cfc7fc2b3b50fc7f0fb1d0482a1d362264a6bf8a6dbcb4cfc
Sonnet (OSS),artifactspec-P66,Static Graphics,Practical Guidance,50,-0.7500000000000001,49.25,-0.8,10.0,-2.7,-7.0,100,,13,0,56,56,-1,0,1,1,1,1,1,-1,-2,-1,0,-1,1,0,2,-1,0,-1,item_level,108af020b3c984a4656e4c03f49e86ebb90dbb35d53b6c81dd310d3f1a334fb0
Gemini (OSS),artifactspec-P66,Static Graphics,Practical Guidance,50,-1.4,48.6,-10.0,3.3333333333333335,-2.0,16.0,100,,13,0,56,56,-1,-1,-1,0,-1,2,0,0,-2,0,0,0,2,0,0,2,1,1,item_level,574bddce310e66dbaaf3a0a66a68e7d6c4f7c28399f6c29b51616889f53ac82f
DeepSeek,artifactspec-P67,Static Graphics,Research Communication,50,4.4,54.4,-4.4,-6.0,9.6,16.0,100,,13,0,36,36,-1,-1,1,0,-1,-1,1,1,0,-1,2,0,2,0,2,2,1,1,item_level,e074fffc2f3086c77b8907de97527d13e64376c82d310f9f6dd6406dd081689a
Kimi K3,artifactspec-P67,Static Graphics,Research Communication,50,4.8,54.8,-3.6,10.666666666666666,6.2,10.0,100,,13,0,36,36,0,-1,0,1,0,2,1,1,-1,0,2,0,2,0,0,2,1,-1,item_level,e2f688fc93235325010911ba4f7f6286803e2b5704b68b13c895ae55c96c8bbd
Qwen,artifactspec-P67,Static Graphics,Research Communication,50,6.6,56.6,2.6,10.666666666666666,6.6,10.5,100,,13,0,36,36,2,-1,-1,1,0,2,1,0,-1,-1,2,0,2,0,2,0,1,2,item_level,8a814ca577d88d33ebd5bbe4487da43394b4f12c0d9c25eb0beaa5721a72e22b
Kimi K3.1 Pro,artifactspec-P67,Static Graphics,Research Communication,50,19.3,69.3,19.6,20.0,18.7,20.5,100,,13,0,36,36,1,2,2,2,1,2,2,2,1,2,2,-1,2,2,2,2,1,2,item_level,ba330794ae7a99b04649ba3940a18e880f83d94cc5d8cf76f924679735531009
Opus 5.5,artifactspec-P67,Static Graphics,Research Communication,50,19.0,69.0,20.8,25.0,16.0,20.5,100,,13,0,36,36,2,2,1,2,2,2,2,1,1,2,2,0,2,0,2,2,1,2,item_level,cefd851f8fd0ffdb32cbbc23763f5a835f0838ea1dddf76fa142fbea26f06ec3
GPT-6.1 Sol (OSS),artifactspec-P67,Static Graphics,Research Communication,50,24.55,74.55,25.0,25.0,25.0,20.5,100,,13,0,36,36,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,item_level,76f25bbcfb00a7e6d5d9da74ffabcb4120ec76baf855cf571481f16000cf7a3b
GPT-6 Astra (OSS),artifactspec-P67,Static Graphics,Research Communication,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,13,0,36,36,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,2dc53fafd18cb4a8fb5b57ba1bf4ef38ce88382efadee63de5fb1477b8d0d3f7
Sonnet (OSS),artifactspec-P67,Static Graphics,Research Communication,46.15384615384615,-4.2,41.95384615384615,-7.2,1.3333333333333333,-6.7,7.5,92.3076923076923,,13,1,35,36,-1,-1,0,1,0,-1,0,-1,-2,-1,0,-1,1,0,0,0,0,2,item_level,193d6ec6b96c3f721ee70713551123b9d02a83a3ee7a483eb98efaed7435f374
Gemini (OSS),artifactspec-P67,Static Graphics,Research Communication,42.30769230769231,-2.65,39.65769230769231,-6.4,4.0,-4.5,6.0,84.61538461538461,,13,2,34,36,0,-1,-1,1,0,0,0,0,-2,-1,0,0,0,0,0,0,1,1,item_level,444e280e15c60f7a54b8f6f1a4fef2c02edf995444bcce8ab83858b5af6b6432
DeepSeek,artifactspec-P68,Presentations,Research Communication,50,5.75,55.75,5.4,12.333333333333334,3.0,10.5,100,,25,0,52,52,-1,2,0,1,2,0,1,0,-1,2,0,-1,2,1,0,0,2,1,item_level,23dbf3708b50ba446ec2ab7fb79c159e218598a0d79de6c1878317b15ed9bec8
Kimi K3,artifactspec-P68,Presentations,Research Communication,48.0,2.25,50.25,-3.6,-3.3333333333333335,5.8,7.5,96.0,,25,1,51,52,0,-1,0,0,-1,0,1,0,0,1,2,-1,2,0,0,0,2,0,item_level,c6e3e0ad9e84ec1f86643344b660bb099795a9bbdb8d21b6a04df4f902ecf9f8
Qwen,artifactspec-P68,Presentations,Research Communication,50,2.3,52.3,9.0,0.6666666666666666,-1.6,7.5,100,,25,0,52,52,0,2,0,1,-1,0,0,0,-1,1,0,-1,0,0,0,0,2,0,item_level,6265f39e8bb6ce8706ee8a592118b033db97cecd97d8c56de3d378209179932d
Kimi K3.1 Pro,artifactspec-P68,Presentations,Research Communication,48.0,11.850000000000001,59.85,8.2,19.0,8.9,25.0,96.0,,25,1,51,52,-1,2,1,1,2,2,1,0,-1,2,2,-1,2,0,2,2,2,2,item_level,b8795104298a9d1a55d55fb726b2181ea5fd4cfcf3eaeecf0bf2940395d5173c
Opus 5.5,artifactspec-P68,Presentations,Research Communication,50,18.6,68.6,15.4,20.0,20.5,15.0,100,,25,0,52,52,2,1,1,2,1,2,1,2,1,2,2,2,2,1,2,0,2,2,item_level,841539863001c7ef1bb88bfc2a67684a3ba98d3fe826ca261a55858859893bd2
GPT-6.1 Sol (OSS),artifactspec-P68,Presentations,Research Communication,50,22.15,72.15,19.6,25.0,22.0,25.0,100,,25,0,52,52,1,2,2,2,2,2,2,2,1,2,2,2,2,1,2,2,2,2,item_level,2b893768f859327a11fccb449dafb336c6fe8c400d22b9f345cb68d8ce72d54c
GPT-6 Astra (OSS),artifactspec-P68,Presentations,Research Communication,50,22.0,72.0,19.6,25.0,21.7,25.0,100,,25,0,52,52,1,2,2,2,2,2,2,1,2,2,2,2,2,1,2,2,2,2,item_level,0287f0563e35efd8f56a25433aaef68b3c4515c3a4ab1ff765fc3613c277f05d
Sonnet (OSS),artifactspec-P68,Presentations,Research Communication,50,8.65,58.65,6.4,2.3333333333333335,10.5,14.5,100,,25,0,52,52,0,1,1,1,-2,2,0,0,0,2,2,0,2,0,2,2,2,-1,item_level,b9033e2409979e4be1a14e974504b792345c9122825d1db3432f655afdb9ff96
Gemini (OSS),artifactspec-P68,Presentations,Research Communication,48.0,4.65,52.65,6.2,15.0,-3.3,25.0,96.0,,25,1,51,52,0,2,-1,0,2,2,-1,-1,-2,2,0,-1,2,0,0,2,2,2,item_level,ff2dfbc481d9a9697fb57c0975904091d3aa1f96da66402fd1b0bddd8a955239
DeepSeek,artifactspec-P69,Static Graphics,Conceptual Understanding,50,16.549999999999997,66.55,20.8,25.0,11.7,17.5,100,,12,0,42,42,2,2,1,2,2,2,1,1,-1,2,2,0,2,0,2,2,0,2,item_level,ba6eb0f1b1aadb65097f183280b46297eda6313a157876eea1926ba94701d282
Kimi K3,artifactspec-P69,Static Graphics,Conceptual Understanding,50,18.85,68.85,20.8,25.0,17.8,10.0,100,,12,0,42,42,2,2,1,2,2,2,2,1,1,2,2,1,2,1,2,2,1,-1,item_level,7ac52df65046ada4fde258f28753b45367f89fcc7f725a08af79bf107655e15c
Qwen,artifactspec-P69,Static Graphics,Conceptual Understanding,45.83333333333333,14.850000000000001,60.68333333333333,15.2,25.0,10.5,20.5,91.66666666666666,,12,1,41,42,2,2,-1,2,2,2,0,0,0,2,2,0,2,0,2,2,1,2,item_level,dce1fe3757808636248380a76ad95b0d13908ec06a6a1d8ba01dc12f27d5598c
Kimi K3.1 Pro,artifactspec-P69,Static Graphics,Conceptual Understanding,50,18.95,68.95,25.0,25.0,13.8,20.5,100,,12,0,42,42,2,2,2,2,2,2,2,1,-1,2,2,0,2,1,2,2,1,2,item_level,2a61ae02ebf90da73a785f0edc54e08b8c72e6ac5642965a790e209f7845b7fb
Opus 5.5,artifactspec-P69,Static Graphics,Conceptual Understanding,50,17.6,67.6,20.8,19.0,15.0,20.5,100,,12,0,42,42,2,2,1,1,2,2,0,1,1,1,2,2,2,0,2,2,1,2,item_level,6ee869331098a8d4fa350d43efc143504774773ead2f40d5bca620a1028ef511
GPT-6.1 Sol (OSS),artifactspec-P69,Static Graphics,Conceptual Understanding,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,12,0,42,42,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,a5f35c337ca30968df47805756929b0059d9d6a119b637c9c2590b379e7bec77
GPT-6 Astra (OSS),artifactspec-P69,Static Graphics,Conceptual Understanding,50,23.2,73.2,25.0,25.0,21.4,25.0,100,,12,0,42,42,2,2,2,2,2,2,1,2,1,2,2,2,2,2,2,2,2,2,item_level,be5a6b9ae0b51d7f195b73dde5e6b02cecbcf44d7d4dfdfbe14c81574da39b9e
Sonnet (OSS),artifactspec-P69,Static Graphics,Conceptual Understanding,45.83333333333333,6.95,52.78333333333333,9.8,25.0,2.9,-7.0,91.66666666666666,,12,1,41,42,1,2,-1,2,2,2,1,-1,-1,2,0,0,-1,0,2,-1,0,-1,item_level,7a08cb8139fec9518cc749e930f975a59cd10d4508a172206ae40625cae09aa2
Gemini (OSS),artifactspec-P69,Static Graphics,Conceptual Understanding,45.83333333333333,7.8500000000000005,53.68333333333333,9.8,14.0,4.6,10.0,91.66666666666666,,12,1,41,42,1,2,-1,1,1,2,0,0,-1,2,1,0,2,-1,1,2,1,-1,item_level,5129f46ef175c7626ed4e6cc47581478bfcf28b3848227e47c62586f09d31898
DeepSeek,artifactspec-P70,Animations & Videos,Conceptual Understanding,45.45454545454545,11.25,56.70454545454545,5.4,6.666666666666667,14.6,16.0,90.9090909090909,,11,1,48,49,2,-1,0,0,0,2,1,2,-1,0,2,2,2,0,2,2,1,1,item_level,a1e735e0b266909ca7313186343ab6395cb33898b01fb15b7fc838b40780db02
Kimi K3,artifactspec-P70,Animations & Videos,Conceptual Understanding,40.909090909090914,5.95,46.85909090909092,5.4,10.0,4.8,7.0,81.81818181818183,,11,2,46,49,2,-1,0,2,0,0,0,-1,0,-1,2,0,2,-1,2,2,0,-1,item_level,52e087f618c866f88d4f81b528fe725a285e4475495415df3a351370ff39604b
Qwen,artifactspec-P70,Animations & Videos,Conceptual Understanding,50,0.3500000000000001,50.35,9.0,0.0,-7.9,20.5,100,,11,0,49,49,2,0,0,0,0,0,0,-1,-2,-1,0,-1,0,-1,0,2,1,2,item_level,5b6be40906184fa7849f5d9a6730ec719c1049a0e56c97717da3cd354ac85b90
Kimi K3.1 Pro,artifactspec-P70,Animations & Videos,Conceptual Understanding,40.91,10.0,50.91,10.0,10.0,8.8,16.0,81.81818181818181,,,,,,,,,,,,,,,,,,,,,,,,score_summary,e0ef24303cc4af3997659db3f4f471a2d34200ae6f62e8d16b21d8b9db851bab
Opus 5.5,artifactspec-P70,Animations & Videos,Conceptual Understanding,50,11.25,61.25,5.4,19.0,10.0,20.5,100,,11,0,49,49,-1,2,0,1,2,2,1,-1,0,2,0,2,2,1,2,2,1,2,item_level,bb3c2d9652ee7bb802adc8792dc902c22098e8b98422d0ec957b80ed6efce39e
GPT-6.1 Sol (OSS),artifactspec-P70,Animations & Videos,Conceptual Understanding,50,17.35,67.35,25.0,20.0,12.1,20.5,100,,11,0,49,49,2,2,2,2,1,2,1,-1,-1,2,2,2,2,1,2,2,1,2,item_level,faefed4735798387b3d483926e1c31c748fb6d1db7ed9d69e6920237b5eaa5a5
GPT-6 Astra (OSS),artifactspec-P70,Animations & Videos,Conceptual Understanding,50,19.150000000000002,69.15,12.4,25.0,20.5,20.5,100,,11,0,49,49,-1,2,2,2,2,2,2,2,1,1,2,2,2,1,2,2,1,2,item_level,502e592de1a204ce5c5047783719a6f07f31f063b7bb6449da8b365d70bc4bed
Sonnet (OSS),artifactspec-P70,Animations & Videos,Conceptual Understanding,40.909090909090914,-9.8,31.109090909090913,-12.6,-8.333333333333334,-12.8,10.0,81.81818181818183,,11,2,41,49,-1,-2,0,0,-2,0,0,-1,-2,-3,0,-1,0,-2,0,2,1,-1,item_level,478a07687a8741e0a64e4a4bcd3f323d0911a286a3e3aa9ee23f3d7d9ef1cab7
Gemini (OSS),artifactspec-P70,Animations & Videos,Conceptual Understanding,40.909090909090914,-5.35,35.55909090909091,-10.6,-3.3333333333333335,-7.6,16.0,81.81818181818183,,11,2,46,49,0,-1,-2,0,-1,0,0,-1,-2,-1,0,0,0,-2,0,2,1,1,item_level,729fdda8177297f1180463cf083535c59e1d2737cb6eae668a740b52fed68339
DeepSeek,artifactspec-P72,Static Graphics,Public Information,50,16.7,66.7,15.4,25.0,14.7,17.5,100,,17,0,47,47,1,2,1,2,2,2,2,1,-2,2,2,2,2,1,2,2,0,2,item_level,41ee9f70391284da022a4f84ae0834395fabe5e69416e220d6e8ba80cdf794e7
Kimi K3,artifactspec-P72,Static Graphics,Public Information,50,6.4,56.4,2.8,13.333333333333334,3.9,17.5,100,,17,0,47,47,1,-1,1,2,-1,2,1,0,-2,2,0,-1,2,1,2,2,0,2,item_level,8e22640557efe5726389506427cd24e840af7b1b401dd98b2e6702c1e4ef7805
Qwen,artifactspec-P72,Static Graphics,Public Information,50,5.95,55.95,11.8,10.0,1.5,7.5,100,,17,0,47,47,0,2,1,0,1,2,1,0,-2,2,0,0,2,0,0,0,0,2,item_level,d102e0ae7fe8dd6a2fc9853a7667ae430493556c27a63607db47bef16a020955
Kimi K3.1 Pro,artifactspec-P72,Static Graphics,Public Information,50,18.2,68.2,15.4,25.0,17.1,20.5,100,,17,0,47,47,1,2,1,2,2,2,2,2,-2,2,2,2,2,1,2,2,1,2,item_level,4362932dcc715b6e93aaeacc8c637a7c40f720d83c6f62c1e888c5080ca17457
Opus 5.5,artifactspec-P72,Static Graphics,Public Information,50,21.099999999999998,71.1,15.4,25.0,22.9,20.5,100,,17,0,47,47,1,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,d09a0959af5004f7ed054c303b69e16c7a83bd19c423b05a3916a962032151e3
GPT-6.1 Sol (OSS),artifactspec-P72,Static Graphics,Public Information,50,21.4,71.4,19.6,25.0,20.5,25.0,100,,17,0,47,47,1,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,2,2,item_level,e5756334230f066be85b072b56efd65435cf840a268d18d0f800e84b5bb1252f
GPT-6 Astra (OSS),artifactspec-P72,Static Graphics,Public Information,50,22.6,72.6,19.6,25.0,22.9,25.0,100,,17,0,47,47,1,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,ba98073cecad81939f69f7deb9d489311c5570d93083b1783a4c631984ab5520
Sonnet (OSS),artifactspec-P72,Static Graphics,Public Information,50,9.549999999999999,59.55,15.4,20.0,3.9,7.5,100,,17,0,47,47,1,2,1,2,1,2,2,0,-2,1,0,-1,2,1,2,0,0,2,item_level,2cbbd37d6a4c196d7be6a7f6e1c4144de12e4974a0fe661b2ac0063b0e84e7f2
Gemini (OSS),artifactspec-P72,Static Graphics,Public Information,50,3.4000000000000004,53.4,-2.8,14.0,-1.0,25.0,100,,17,0,47,47,1,-1,-1,1,1,2,0,0,-2,1,0,0,2,0,0,2,2,2,item_level,da63e854518b410fffeeb5ea13134b303e00b12931734ab082273602099dd4f3
DeepSeek,artifactspec-P73,Animations & Videos,Conceptual Understanding,47.22222222222222,9.1,56.32222222222222,15.2,13.333333333333334,3.4,16.0,94.44444444444444,,18,1,61,62,2,2,-1,2,-1,2,-1,0,-1,-1,2,-1,2,0,2,2,1,1,item_level,cae4bfeb8381accb8d8343d07e545dbfe77766844dcaad6587131b2216f37762
Kimi K3,artifactspec-P73,Animations & Videos,Conceptual Understanding,47.22222222222222,5.45,52.672222222222224,9.0,16.666666666666668,-2.1,17.5,94.44444444444444,,18,1,61,62,0,2,0,2,0,2,0,0,-1,-1,0,-1,2,0,0,2,0,2,item_level,02c656895e8fd9d537ae24d8bea76d9e5dd525df210511056397c7dc5a079586
Qwen,artifactspec-P73,Animations & Videos,Conceptual Understanding,47.22222222222222,-1.0,46.22222222222222,-10.0,3.3333333333333335,-0.9,14.5,94.44444444444444,,18,1,61,62,-1,-1,-1,0,-1,2,0,0,-1,-1,0,0,2,0,0,2,2,-1,item_level,729fbdaf29ee1049fe229b7bc661f5f27c00430bf61c282180608e93fc5eab3b
Kimi K3.1 Pro,artifactspec-P73,Animations & Videos,Conceptual Understanding,47.22222222222222,15.7,62.92222222222222,20.8,20.0,10.0,25.0,94.44444444444444,,18,1,61,62,2,2,1,2,1,2,1,2,-1,-1,2,-1,2,1,2,2,2,2,item_level,f3dd4a7bc96e6d3e35afcf09321bef6dd0a8fa971432f0dec982c8a2390aa4e2
Opus 5.5,artifactspec-P73,Animations & Videos,Conceptual Understanding,50,16.049999999999997,66.05,20.8,25.0,10.7,17.5,100,,18,0,62,62,2,2,1,2,2,2,1,1,0,2,2,0,2,1,0,2,0,2,item_level,5a89b786f62865387c422c5ae1a345a66719deb40c296896becf24157d91245e
GPT-6.1 Sol (OSS),artifactspec-P73,Animations & Videos,Conceptual Understanding,47.22222222222222,18.35,65.57222222222222,25.0,7.333333333333333,17.0,25.0,94.44444444444444,,18,1,61,62,2,2,2,1,-1,2,1,2,1,-1,2,2,2,1,2,2,2,2,item_level,d5f6084aba6d6c0486d41638a8c36ba5e160fb40ec3dcd664771bb8d60099c1f
GPT-6 Astra (OSS),artifactspec-P73,Animations & Videos,Conceptual Understanding,50,20.35,70.35,15.4,25.0,20.5,25.0,100,,18,0,62,62,2,1,1,2,2,2,1,2,1,2,2,2,2,1,2,2,2,2,item_level,b23dbefa97ad3cd1d1f6070004362fe295aef92cedf3b403e23688d7e3ed210a
Sonnet (OSS),artifactspec-P73,Animations & Videos,Conceptual Understanding,36.11111111111111,-7.749999999999999,28.361111111111107,-12.6,-10.0,-7.6,7.0,72.22222222222221,,18,5,56,62,-1,-2,0,-1,-1,-1,0,-1,-2,-1,0,0,0,-2,0,2,0,-1,item_level,325f5229677f92077177cad7a7e4aeb7b19ee79642f4f3608ca257a88dde16e9
Gemini (OSS),artifactspec-P73,Animations & Videos,Conceptual Understanding,50,7.1,57.1,5.6,20.0,2.2,16.0,100,,18,0,62,62,1,2,-2,2,1,2,-1,0,-1,2,0,0,2,1,0,2,1,1,item_level,2a6f7479e21a196341a5454e5f0816be62669b88b1fd63a7f677e0ce49d3e372
DeepSeek,artifactspec-P74,Static Graphics,Conceptual Understanding,50,15.9,65.9,15.4,19.0,15.2,16.0,100,,14,0,50,50,1,2,1,1,2,2,2,1,0,2,2,0,2,1,2,2,1,1,item_level,9be54771b9af7f940b2d54aa8a2bec6084309715c4e89fb686e4f98fc0174000
Kimi K3,artifactspec-P74,Static Graphics,Conceptual Understanding,42.857142857142854,7.35,50.207142857142856,2.6,-2.0,9.9,20.5,85.71428571428571,,14,2,48,50,-1,2,-1,1,-1,-1,2,1,0,-1,2,0,2,1,1,2,1,2,item_level,173ef2ec01a06205f0efcf2fe91c192257b35375421ece3740f6563dc741ab77
Qwen,artifactspec-P74,Static Graphics,Conceptual Understanding,50,16.6,66.6,15.4,19.0,16.6,16.0,100,,14,0,50,50,1,2,1,1,2,2,2,1,1,2,2,0,2,1,2,2,1,1,item_level,a63e203aee963b3371fe9a9da458082c3e58f33e6e8adafde906c9b6135716cb
Kimi K3.1 Pro,artifactspec-P74,Static Graphics,Conceptual Understanding,50.0,17.05,67.05,15.4,19.0,16.6,20.499999999999996,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,18f9767f9784d04fd2f56f6477f18f868da5d7f0dc2b6f48c83ded785bc943b6
Opus 5.5,artifactspec-P74,Static Graphics,Conceptual Understanding,50,22.150000000000002,72.15,19.6,25.0,22.9,20.5,100,,14,0,50,50,1,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,309c8c622608c1b654c7e26b549af3d6a1872bceeee0a96d19afe17c3423adf9
GPT-6.1 Sol (OSS),artifactspec-P74,Static Graphics,Conceptual Understanding,50,23.8,73.8,25.0,25.0,22.6,25.0,100,,14,0,50,50,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,2,item_level,f3cc800be8f329f21643972d21762ec379c7be1dbf9616e7e67d22272ddfdc7a
GPT-6 Astra (OSS),artifactspec-P74,Static Graphics,Conceptual Understanding,50,23.5,73.5,25.0,25.0,22.0,25.0,100,,14,0,50,50,2,2,2,2,2,2,2,2,2,2,2,0,2,2,2,2,2,2,item_level,59598400134274e72e9cf4b34f6ce8dd13dda5b980ae791205547df01bfa21b0
Sonnet (OSS),artifactspec-P74,Static Graphics,Conceptual Understanding,46.42857142857143,2.7,49.12857142857143,0.0,5.666666666666667,1.1,13.0,92.85714285714286,,14,1,49,50,-1,1,0,0,2,-1,0,0,-1,1,0,0,2,0,0,2,0,1,item_level,c7d111508c5f754b3d6904fba65d1e992eb6c94bcae1f79d40a1cfaabfa4b372
Gemini (OSS),artifactspec-P74,Static Graphics,Conceptual Understanding,46.42857142857143,4.45,50.87857142857143,2.6,3.3333333333333335,2.5,20.5,92.85714285714286,,14,1,49,50,-1,2,-1,0,-1,2,0,0,0,1,0,0,2,0,0,2,2,1,item_level,e54fcc4bba01ecd949b5aadc80ab5fbc9b0c2ba62c9dc17b53d38abb4cf2b400
DeepSeek,artifactspec-P75,Presentations,Decision Support,48.0,5.25,53.25,-4.4,20.0,6.7,0.0,96.0,,25,1,51,52,-1,-1,1,2,1,2,2,1,-2,1,0,0,2,1,2,0,1,-1,item_level,552a1775b8844441fac65ef2dc20970670f03bc1f350f83589f72bed8892e8a3
Kimi K3,artifactspec-P75,Presentations,Decision Support,50,19.099999999999998,69.1,20.8,25.0,16.2,20.5,100,,25,0,52,52,2,2,1,2,2,2,1,2,-1,1,2,2,2,1,2,2,1,2,item_level,56cef63078f488091a637dfdc9fa98e3775de6d300c61f0346bd5aa8f07425c5
Qwen,artifactspec-P75,Presentations,Decision Support,50,8.8,58.8,8.2,20.0,4.0,17.5,100,,25,0,52,52,-1,2,1,2,1,2,0,0,0,2,0,0,2,0,0,2,0,2,item_level,487d91dfd053122ee4c1f4b8c10960047009a56870fc83b514f1be68b51fbd2b
Kimi K3.1 Pro,artifactspec-P75,Presentations,Decision Support,50,19.099999999999998,69.1,20.8,25.0,16.2,20.5,100,,25,0,52,52,2,2,1,2,2,2,2,2,-1,2,2,0,2,1,2,2,1,2,item_level,406dde4b14b0584bc8a431783ce7837e2a1779ffdfdfd84cfe2cf766a6f48b11
Opus 5.5,artifactspec-P75,Presentations,Decision Support,50,22.0,72.0,25.0,25.0,19.9,20.5,100,,25,0,52,52,2,2,2,2,2,2,2,2,1,2,2,0,2,2,2,2,1,2,item_level,89b20c6e8506d2216ffba92d25ddb75e4096ed01f604d0306a2ccb3a6119465d
GPT-6.1 Sol (OSS),artifactspec-P75,Presentations,Decision Support,50,19.3,69.3,25.0,25.0,14.5,20.5,100,,25,0,52,52,2,2,2,2,2,2,2,2,1,1,2,0,2,1,0,2,1,2,item_level,2ddec851fde78f8ac81d65b84e1a07265cb664f5de3d3aa5c3c14ee29e5363d5
GPT-6 Astra (OSS),artifactspec-P75,Presentations,Decision Support,50,21.25,71.25,25.0,25.0,17.5,25.0,100,,25,0,52,52,2,2,2,2,2,2,2,1,1,2,2,0,2,2,2,2,2,2,item_level,10600111570a6f7b1427a9d48428614a4287510f14e08c798aed0905f5d13a2a
Sonnet (OSS),artifactspec-P75,Presentations,Decision Support,38.0,-0.9499999999999998,37.05,-7.2,0.6666666666666666,0.1,7.0,76.0,,25,6,46,52,-1,-1,0,1,-1,0,1,0,-1,-1,0,0,2,0,0,2,0,-1,item_level,4292c472ef9021b3bcfc0396295fcaba0676273ac9360536e9ba1e5d0e5bfb54
Gemini (OSS),artifactspec-P75,Presentations,Decision Support,46.0,-2.0500000000000003,43.95,-10.0,7.333333333333333,-2.5,6.0,92.0,,25,2,50,52,-1,-1,-1,1,1,0,0,0,-2,1,0,0,1,-1,0,0,1,1,item_level,fa40f979328fd22aaf322a4dce51ef91ba2f6d5544e31ecce818654b6b5ac4f1
DeepSeek,artifactspec-P76,Static Graphics,Conceptual Understanding,47.368421052631575,15.05,62.41842105263157,20.8,14.0,12.3,16.0,94.73684210526315,,19,1,45,46,2,2,1,1,1,2,1,1,-2,2,2,1,2,2,2,2,1,1,item_level,0250d2b6f968c1ab431b478f7e3614d3a1f6a473f349379068b70b1564c0b886
Kimi K3,artifactspec-P76,Static Graphics,Conceptual Understanding,50,6.6499999999999995,56.65,18.0,7.333333333333333,0.6,7.5,100,,19,0,46,46,2,2,0,1,-1,2,1,0,-2,1,0,-1,2,1,1,0,0,2,item_level,e1a476130f2d50290329a546d1f6102e2d474c5ddb32c588b75e19b6afe12beb
Qwen,artifactspec-P76,Static Graphics,Conceptual Understanding,47.368421052631575,4.75,52.118421052631575,5.4,3.3333333333333335,3.7,10.5,94.73684210526315,,19,1,44,46,2,-1,0,0,-1,2,1,-1,-2,1,2,0,2,1,1,0,2,1,item_level,e0d901353d5524cbdeee9b5dbb5a63826104de8b2f5b00fbe2b692b564b674fc
Kimi K3.1 Pro,artifactspec-P76,Static Graphics,Conceptual Understanding,50,17.75,67.75,20.8,14.0,16.8,20.5,100,,19,0,46,46,2,2,1,1,1,2,2,1,-1,2,2,2,2,1,2,2,1,2,item_level,f2804d6dc39f3414a1095966d1d1c096644c16eab5f0c2fdd8627a9943b91ab6
Opus 5.5,artifactspec-P76,Static Graphics,Conceptual Understanding,50,17.6,67.6,20.8,14.0,15.6,25.0,100,,19,0,46,46,2,2,1,1,1,2,2,2,-2,1,2,2,2,1,2,2,2,2,item_level,244a3299dc02f09358156c9ac6857b9b53a4a182b9c8e76b4d0ce846b26b3580
GPT-6.1 Sol (OSS),artifactspec-P76,Static Graphics,Conceptual Understanding,50,21.2,71.2,25.0,19.0,19.2,25.0,100,,19,0,46,46,2,2,2,1,2,2,2,2,-1,2,2,2,1,2,2,2,2,2,item_level,affeb3af9253492b35784d79516fedee32653588306b61fa8b5321be7fa28878
GPT-6 Astra (OSS),artifactspec-P76,Static Graphics,Conceptual Understanding,50,21.65,71.65,25.0,19.0,20.1,25.0,100,,19,0,46,46,2,2,2,1,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,19faf01a8278db08ecb642658f150583d8626a45b88e82e1a80404bf480c3b38
Sonnet (OSS),artifactspec-P76,Static Graphics,Conceptual Understanding,47.368421052631575,-1.4000000000000001,45.96842105263158,-4.4,2.6666666666666665,-0.8,-3.0,94.73684210526315,,19,1,45,46,-1,-1,1,0,0,1,0,-1,-2,1,0,-1,2,0,2,0,0,-1,item_level,fed106dc22cab6ea2fc08aa51b79edc870fecb2dec8b5feb22e0fd872c5210ed
Gemini (OSS),artifactspec-P76,Static Graphics,Conceptual Understanding,47.368421052631575,-3.9999999999999996,43.368421052631575,-14.2,3.3333333333333335,-5.1,16.0,94.73684210526315,,19,1,44,46,-1,-1,-2,0,-1,2,0,0,-2,-1,0,-1,1,0,0,2,1,1,item_level,8d43956cf0ec2c0354d1577e4eb99f034021d589ab8d2d84e2eb7ee5c60d8b13
DeepSeek,artifactspec-P77,Presentations,Decision Support,50,8.700000000000001,58.7,-10.0,14.0,14.1,20.5,100,,21,0,56,56,-1,-1,-1,1,1,2,2,2,-2,2,2,0,2,1,2,2,1,2,item_level,9007eefa0ff3d571b494e849646f1abf8530d75f59518c74071d25021b506643
Kimi K3,artifactspec-P77,Presentations,Decision Support,50,9.35,59.35,15.2,25.0,2.1,7.5,100,,21,0,56,56,2,2,-1,2,2,2,1,0,-2,2,0,0,2,1,0,0,0,2,item_level,f3bfd28abcf4a212450ac91cdf362854ea45041c9a335d6e9d260f2486fc0117
Qwen,artifactspec-P77,Presentations,Decision Support,47.61904761904761,-0.7999999999999997,46.819047619047616,-10.0,-2.0,2.6,7.0,95.23809523809523,,21,1,55,56,-1,-1,-1,1,-1,-1,0,0,-1,2,0,0,2,0,0,2,0,-1,item_level,773538554a2f56d48b687ac95ba6cf0ab6fcce04fb16c3cb3be873df2b844227
Kimi K3.1 Pro,artifactspec-P77,Presentations,Decision Support,50,14.95,64.95,20.8,25.0,7.9,20.5,100,,21,0,56,56,2,2,1,2,2,2,1,2,-2,2,0,-1,2,1,2,2,1,2,item_level,45d92547cf71ac7b8032b114119b9a3e08dde5f3d86324025ee637d36e9d33b6
Opus 5.5,artifactspec-P77,Presentations,Decision Support,50,16.95,66.95,9.8,21.0,17.7,25.0,100,,21,0,56,56,1,2,-1,2,2,1,1,2,-1,2,2,2,2,1,2,2,2,2,item_level,f0fcb9858f07da230e1b468e62b8ecb507a0ee6624b3d64dd7642ff8c728f2f8
GPT-6.1 Sol (OSS),artifactspec-P77,Presentations,Decision Support,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,21,0,56,56,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,e9805870c5483d149e36a522bd209850abd1ac435d80fa4028dbb36c33c1ee31
GPT-6 Astra (OSS),artifactspec-P77,Presentations,Decision Support,50,22.900000000000002,72.9,25.0,25.0,21.7,20.5,100,,21,0,56,56,2,2,2,2,2,2,2,1,2,2,2,2,2,1,2,2,1,2,item_level,d5be8ae8188796a2f2a711d56a66f793d5d09b3a6e0735de6099baa135e100cc
Sonnet (OSS),artifactspec-P77,Presentations,Decision Support,50,8.0,58.0,18.0,20.0,1.6,-3.0,100,,21,0,56,56,2,2,0,2,1,2,-1,0,-1,2,0,0,2,0,0,0,0,-1,item_level,ebe6a10a1c77f39878b71dd54394aec8b1ff8621c884384a5bcb2fe40826e483
Gemini (OSS),artifactspec-P77,Presentations,Decision Support,50,-0.44999999999999996,49.55,-10.0,14.0,-2.7,13.0,100,,21,0,56,56,-1,-1,-1,1,1,2,-1,-1,-2,2,0,0,2,-1,0,2,0,1,item_level,011c0080c8e7984e4607b97bbff6eb0d8ab3e847a570ae454ff8c462158b4e99
DeepSeek,artifactspec-P78,Static Graphics,Promotion & Engagement,50,16.85,66.85,20.8,19.0,12.6,25.0,100,,16,0,36,36,2,2,1,1,2,2,1,1,1,0,2,0,2,1,2,2,2,2,item_level,8e1b617c49681c71b92c69da71b723cb36333c07f6a048b0730be98a28e8c3bc
Kimi K3,artifactspec-P78,Static Graphics,Promotion & Engagement,50,9.1,59.1,5.4,18.333333333333332,8.5,7.5,100,,16,0,36,36,-1,2,0,2,2,0,1,1,1,0,0,0,2,0,2,0,0,2,item_level,b4d6051d24664a7ef0d646f82c9031b162744a1ca1aa83a42550d0378d0faa34
Qwen,artifactspec-P78,Static Graphics,Promotion & Engagement,50,8.55,58.55,15.4,7.333333333333333,3.1,20.5,100,,16,0,36,36,1,2,1,1,1,0,1,-1,-1,0,0,0,2,1,2,2,1,2,item_level,37e52d22b505e8d80704c144fbc7fccbed2554b897d53f678b22bef892b9b099
Kimi K3.1 Pro,artifactspec-P78,Static Graphics,Promotion & Engagement,50,14.0,64.0,20.8,18.333333333333332,9.1,15.0,100,,16,0,36,36,2,2,1,2,2,0,1,1,1,0,0,0,2,1,2,0,2,2,item_level,b23f1a4cdf0105e45d3f8c3cdb0726d5fe867a31b8da99f3bc31f79c9cd34187
Opus 5.5,artifactspec-P78,Static Graphics,Promotion & Engagement,50,21.549999999999997,71.55,15.4,25.0,22.9,25.0,100,,16,0,36,36,1,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,0e6a72ac8cd6b84ff73914805c148cb00b8ff36d33e1b16557ae13eeea938986
GPT-6.1 Sol (OSS),artifactspec-P78,Static Graphics,Promotion & Engagement,50,18.65,68.65,19.6,25.0,15.0,25.0,100,,16,0,36,36,1,2,2,2,2,2,2,1,1,0,2,0,2,2,2,2,2,2,item_level,1baf3c05d6db91c4926aba1c60565c743b17b19e1cbb237c52933e3db0520361
GPT-6 Astra (OSS),artifactspec-P78,Static Graphics,Promotion & Engagement,50,20.9,70.9,19.6,25.0,19.5,25.0,100,,16,0,36,36,1,2,2,2,2,2,2,2,2,0,2,0,2,2,2,2,2,2,item_level,75d9089595ead6d9bde70be38f01e9a9a3462be84a3eaf4cd453d79c0d0e95f9
Sonnet (OSS),artifactspec-P78,Static Graphics,Promotion & Engagement,46.875,-1.9000000000000004,44.975,-6.4,-3.3333333333333335,-1.1,7.5,93.75,,16,1,35,36,0,-1,-1,0,-1,0,1,-1,-1,0,0,0,2,-1,0,0,0,2,item_level,03fe879067a70a07554ad21a3b22ab6216ffdd29e615a936d12b63a7c32a962f
Gemini (OSS),artifactspec-P78,Static Graphics,Promotion & Engagement,50,4.7,54.7,6.2,3.3333333333333335,2.7,13.0,100,,16,0,36,36,0,2,-1,0,1,0,1,0,-1,0,-1,0,2,0,2,2,0,1,item_level,368050d331f4175ab6aaf5f11a411ef2b1a9902df983d829649aabb4cc32029f
DeepSeek,artifactspec-P79,Animations & Videos,Conceptual Understanding,50,8.15,58.15,-4.4,4.0,12.3,25.0,100,,17,0,55,55,-1,-1,1,2,-1,-1,2,2,0,-1,2,-1,2,0,2,2,2,2,item_level,04333bae629e954d456c98dd3e5c40608b12dc5590c2661694ded9cc5017269b
Kimi K3,artifactspec-P79,Animations & Videos,Conceptual Understanding,47.05882352941176,3.0500000000000003,50.10882352941176,2.6,13.333333333333334,-3.3,20.5,94.11764705882352,,17,1,54,55,2,-1,-1,2,-1,2,1,-1,-1,-1,0,-1,2,-1,0,2,1,2,item_level,3d1327739bad129b7b25de872c10763a6e7a08f40da866fea62274eed194ff03
Qwen,artifactspec-P79,Animations & Videos,Conceptual Understanding,50,1.35,51.35,-2.8,4.0,-0.3,16.0,100,,17,0,55,55,1,-1,-1,1,0,0,0,0,0,0,0,-1,2,-1,0,2,1,1,item_level,e54d179b573b6605a3cce80ce53c1a18a7218248235be38adfe0a656a2c0ce35
Kimi K3.1 Pro,artifactspec-P79,Animations & Videos,Conceptual Understanding,47.05882352941176,5.65,52.70882352941176,0.0,4.0,6.0,20.5,94.11764705882352,,17,1,54,55,1,-1,0,2,-1,-1,1,-1,1,-1,2,-1,2,-1,2,2,1,2,item_level,e324a2d6930a14bcc86a15f2351baa89bf9ca0b4313b3e02d5d95586df7c7b4c
Opus 5.5,artifactspec-P79,Animations & Videos,Conceptual Understanding,50,21.1,71.1,20.8,25.0,19.3,25.0,100,,17,0,55,55,2,2,1,2,2,2,1,2,2,2,1,2,2,-1,2,2,2,2,item_level,44dc3339409b360953357d6a9b9fa4e82c2d4225e78f01082a1f84fe6c62025b
GPT-6.1 Sol (OSS),artifactspec-P79,Animations & Videos,Conceptual Understanding,50,21.549999999999997,71.55,20.8,25.0,20.2,25.0,100,,17,0,55,55,2,2,1,2,2,2,1,2,2,2,2,1,2,0,2,2,2,2,item_level,eda34870f79dc9bd41ee6311ce3a334f8e424a5ad3763e7bfbbfb3f6f7b38357
GPT-6 Astra (OSS),artifactspec-P79,Animations & Videos,Conceptual Understanding,50,23.65,73.65,19.6,25.0,25.0,25.0,100,,17,0,55,55,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,db3f9644c939b85acd52df65fd4efac3cffa5f90d86a1997a88c4f218c665ba1
Sonnet (OSS),artifactspec-P79,Animations & Videos,Conceptual Understanding,47.05882352941176,1.3000000000000003,48.35882352941176,-3.6,3.3333333333333335,-0.7,20.5,94.11764705882352,,17,1,54,55,0,-1,0,0,-1,2,0,0,0,-1,0,-1,2,0,0,2,1,2,item_level,ef8bdaee06ea9d27992113ab078724002eaadcb7c07f41c79e876ec35a5b0b27
Gemini (OSS),artifactspec-P79,Animations & Videos,Conceptual Understanding,50,5.25,55.25,9.8,10.0,-0.6,16.0,100,,17,0,55,55,1,2,-1,0,1,2,0,-1,0,1,0,0,2,-2,0,2,1,1,item_level,f195e8a033de7e11d9be647702808af085579ef049dcf530c2c849aa506f7ab7
DeepSeek,artifactspec-P80,Presentations,Research Communication,47.5,7.550000000000001,55.05,2.8,10.666666666666666,6.4,20.5,95.0,,20,1,52,53,1,-1,1,1,0,2,1,0,0,1,2,-1,2,1,0,2,1,2,item_level,cb81380e9d7251fc950a70bcae02a9f6edb44115c2755aab439e9e7bf195b66f
Kimi K3,artifactspec-P80,Presentations,Research Communication,47.5,-1.3000000000000003,46.2,-4.4,10.666666666666666,-3.6,0.0,95.0,,20,1,52,53,-1,-1,1,1,0,2,0,0,-1,-1,0,-1,0,0,0,0,1,-1,item_level,0aa88d182625e16fcc84a7901c6fbb8362968096ed29983ede12fc4f395388b2
Qwen,artifactspec-P80,Presentations,Research Communication,50,10.8,60.8,19.6,14.0,3.5,20.5,100,,20,0,53,53,1,2,2,1,1,2,1,0,-1,2,1,0,0,0,0,2,1,2,item_level,184214266fabcd036907adaee1a8e7c18c2b9c9ba0120b93b3196e4a81fe4b77
Kimi K3.1 Pro,artifactspec-P80,Presentations,Research Communication,50,14.350000000000001,64.35,19.6,20.0,7.9,25.0,100,,20,0,53,53,1,2,2,2,1,2,2,-1,-1,1,2,-1,2,1,2,2,2,2,item_level,4971030b45fe9dbbdcafb4ac8b95989212a31bc979fc7447a4ee5d923efc1f7f
Opus 5.5,artifactspec-P80,Presentations,Research Communication,50,19.450000000000003,69.45,19.6,25.0,16.6,25.0,100,,20,0,53,53,1,2,2,2,2,2,1,2,2,2,2,0,2,1,0,2,2,2,item_level,940b6bd084d6c4a8784ebc418d1ab5292a59191c86b5bb095796846c084371c4
GPT-6.1 Sol (OSS),artifactspec-P80,Presentations,Research Communication,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,20,0,53,53,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,841efef44a55e0851d600dc2a3c55edfdf6257789182ef602e3610a59590864a
GPT-6 Astra (OSS),artifactspec-P80,Presentations,Research Communication,50,21.85,71.85,25.0,19.0,20.5,25.0,100,,20,0,53,53,2,2,2,1,2,2,2,1,1,2,2,2,2,2,2,2,2,2,item_level,cf00468e4a8612fc5fdecf54251859d00ecdba3317c2dc7b5e47eaf39547483d
Sonnet (OSS),artifactspec-P80,Presentations,Research Communication,47.5,-1.55,45.95,2.8,1.3333333333333333,-5.8,4.5,95.0,,20,1,52,53,1,-1,1,1,0,-1,0,-1,-1,-1,0,-1,0,-1,0,0,2,-1,item_level,ed33511f7170398bd36c73cd59f5abac42dbf4f536077f49b63453d06548a080
Gemini (OSS),artifactspec-P80,Presentations,Research Communication,40.0,1.8500000000000003,41.85,9.8,-2.6666666666666665,-3.6,16.0,80.0,,20,4,49,53,1,2,-1,0,0,-1,0,0,-2,-1,0,0,2,-1,0,2,1,1,item_level,91cd217c73ce540a7887a4389e55e70f44d16cf7cf71ed8b60dcd4b4cca06e97
DeepSeek,artifactspec-P81,Static Graphics,Conceptual Understanding,50,14.600000000000001,64.6,11.8,20.0,13.8,17.5,100,,17,0,44,44,0,2,1,2,1,2,2,1,-1,2,2,0,2,1,2,2,0,2,item_level,2be8ffcdb4f3354d1373f506d54a0e8719303a30efeaea38c1c946b9a560948e
Kimi K3,artifactspec-P81,Static Graphics,Conceptual Understanding,50,13.100000000000001,63.1,11.8,20.0,11.7,13.0,100,,17,0,44,44,0,2,1,2,1,2,2,1,-2,2,2,0,2,1,2,2,0,1,item_level,0d44e134f62b903068ab6bc4c59d54e1ff05b0e1f308f5fe678428539338cc21
Qwen,artifactspec-P81,Static Graphics,Conceptual Understanding,50,12.95,62.95,11.8,21.0,10.2,17.5,100,,17,0,44,44,0,2,1,2,2,1,2,1,-2,1,2,0,2,1,2,2,0,2,item_level,c3c97eff84d40d19672250343f322d6379a6a5ed0082f287c2958a00bd1bb9b0
Kimi K3.1 Pro,artifactspec-P81,Static Graphics,Conceptual Understanding,50,16.55,66.55,16.0,25.0,12.6,25.0,100,,17,0,44,44,0,2,2,2,2,2,2,1,-2,2,2,0,2,2,2,2,2,2,item_level,2976b6cdd23eb4f5c35ab960977fa4207b31d51cb27e916f7aded8f35e95fd01
Opus 5.5,artifactspec-P81,Static Graphics,Conceptual Understanding,50,19.7,69.7,20.8,20.0,18.0,25.0,100,,17,0,44,44,2,2,1,2,1,2,2,2,-2,2,2,2,2,2,2,2,2,2,item_level,e0d1ecf43078b862a4d3db4fffefd9549fdc07bbd4906e28df854d0eed6a9612
GPT-6.1 Sol (OSS),artifactspec-P81,Static Graphics,Conceptual Understanding,50,16.35,66.35,16.0,20.0,14.6,20.5,100,,17,0,44,44,0,2,2,2,1,2,2,2,-1,0,2,0,2,2,2,2,1,2,item_level,671c7bee7659f4cf5b78bfca8055536659081ca3950212ae12315ff158116b7b
GPT-6 Astra (OSS),artifactspec-P81,Static Graphics,Conceptual Understanding,50,16.8,66.8,16.0,20.0,14.6,25.0,100,,17,0,44,44,0,2,2,2,1,2,2,2,-1,0,2,0,2,2,2,2,2,2,item_level,0b50f8d6b868c14a408b7fad46dfd884365effeab1907ccbcf2e5713eeb54bc0
Sonnet (OSS),artifactspec-P81,Static Graphics,Conceptual Understanding,50,4.35,54.35,2.8,16.0,-0.1,13.0,100,,17,0,44,44,0,0,1,2,1,1,1,-1,-2,2,0,0,2,0,0,2,0,1,item_level,052bb3d3b7e95f983d1c7080489d3efb28ead09d4048b3b5e022495ef4113aae
Gemini (OSS),artifactspec-P81,Static Graphics,Conceptual Understanding,50,4.65,54.65,-6.4,10.0,6.9,13.0,100,,17,0,44,44,0,-1,-1,1,1,1,0,2,-2,2,0,0,2,-1,2,2,0,1,item_level,681528952670546694cac8d64d7b778395d6e1dd7252050e631ddbc68c3acebc
DeepSeek,artifactspec-P82,Static Graphics,Conceptual Understanding,50,17.05,67.05,15.4,25.0,16.3,13.0,100,,18,0,43,43,1,2,1,2,2,2,2,1,1,1,2,1,2,1,2,2,0,1,item_level,7ae1d9d5842c168c778184070ad65d5c1bfb12fdcc9e15d36bb50e0fe1cdf040
Kimi K3,artifactspec-P82,Static Graphics,Conceptual Understanding,47.22222222222222,0.30000000000000004,47.52222222222222,-10.0,1.3333333333333333,4.6,3.0,94.44444444444444,,18,1,42,43,-1,-1,-1,1,0,-1,1,-1,-1,1,2,-1,2,1,1,0,0,1,item_level,aec9cc43339bba795789a66ecfe61c3b1a7f24b73459e4df8c861704d45d9d14
Qwen,artifactspec-P82,Static Graphics,Conceptual Understanding,50,7.5,57.5,-7.2,14.0,11.4,15.0,100,,18,0,43,43,-1,-1,0,1,1,2,1,2,1,-1,0,2,-1,1,2,0,2,2,item_level,83ea6d543dc62b32aa7f7780dfc318282d9ac2dc6bb13f07ed2b31ed8a5ba167
Kimi K3.1 Pro,artifactspec-P82,Static Graphics,Conceptual Understanding,50,20.099999999999998,70.1,15.4,25.0,22.9,10.5,100,,18,0,43,43,1,2,1,2,2,2,2,2,1,2,2,2,2,2,2,0,1,2,item_level,ba2602504e83c9992155c5348d71a4d2924fec2c0ba64ccbc7e97a7954bde971
Opus 5.5,artifactspec-P82,Static Graphics,Conceptual Understanding,50,24.55,74.55,25.0,25.0,25.0,20.5,100,,18,0,43,43,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,item_level,5bc4e20808dbf42aeec4f3f07ba67a1049a857f56740cd50c9b022d7f4557930
GPT-6.1 Sol (OSS),artifactspec-P82,Static Graphics,Conceptual Understanding,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,18,0,43,43,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,a6b54335851b509c9e41270d08ebf309b00872f788988db087ca1d8dab922e1f
GPT-6 Astra (OSS),artifactspec-P82,Static Graphics,Conceptual Understanding,50,25.0,75.0,25.0,25.0,25.0,25.0,100,,18,0,43,43,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,78c847e86b912f003ce3dd169c89932768d995995f8b6f36104910bb1b69c0b0
Sonnet (OSS),artifactspec-P82,Static Graphics,Conceptual Understanding,47.22222222222222,-1.9,45.32222222222222,-10.0,-2.6666666666666665,2.0,0.0,94.44444444444444,,18,1,42,43,-1,-1,-1,0,0,-1,0,0,-1,2,0,0,2,-1,0,0,0,0,item_level,21a96e89f4b2260d135b787e51d9c69fa037382ed8c0cb17e709c8b7aba1a5ea
Gemini (OSS),artifactspec-P82,Static Graphics,Conceptual Understanding,44.44444444444444,5.800000000000001,50.24444444444444,-10.0,14.0,10.4,10.0,88.88888888888889,,18,2,41,43,-1,-1,-1,1,1,2,0,1,0,2,0,2,2,1,1,2,1,-1,item_level,2a982faa8078dda9681e1fd02d79cc146659bade460cbec21d2ce9395b353c6d
DeepSeek,artifactspec-P83,Animations & Videos,Conceptual Understanding,50,15.95,65.95,15.2,19.0,13.6,25.0,100,,15,0,42,42,2,2,-1,1,2,2,1,2,1,1,2,-1,2,-1,2,2,2,2,item_level,4d87965a155bd2dea388dc8be2d4552836a6139a7a5e619ae470cc56514edc3c
Kimi K3,artifactspec-P83,Animations & Videos,Conceptual Understanding,46.666666666666664,1.7500000000000002,48.416666666666664,-10.0,3.3333333333333335,4.9,13.0,93.33333333333333,,15,1,41,42,-1,-1,-1,0,-1,2,0,0,0,1,0,0,2,-1,2,2,1,0,item_level,f92eabdc1028431da5a984554710e775d6a15aa76592096a167e252a6924b5a1
Qwen,artifactspec-P83,Animations & Videos,Conceptual Understanding,50,11.05,61.05,0.2,19.0,11.3,25.0,100,,15,0,42,42,1,1,-2,1,2,2,1,1,0,2,2,-1,2,-1,2,2,2,2,item_level,5ccc0178266a210b62e80c2a123c4997c9b554a243f89e9542f31bf586bc9e3a
Kimi K3.1 Pro,artifactspec-P83,Animations & Videos,Conceptual Understanding,50,11.4,61.4,15.4,19.0,4.4,25.0,100,,15,0,42,42,1,2,1,1,2,2,1,-1,-1,2,0,-1,2,1,2,2,2,2,item_level,6a32990e515b5fe6b9b773a9e65144deb44f20789f6804002a30914236879ca2
Opus 5.5,artifactspec-P83,Animations & Videos,Conceptual Understanding,50,19.55,69.55,15.2,19.0,20.8,25.0,100,,15,0,42,42,2,2,-1,1,2,2,2,2,1,2,2,2,2,-1,2,2,2,2,item_level,48dc681fc6fcec8dcb5733cb879dc6487f7e5af34a93851a8bcb25e97addfd64
GPT-6.1 Sol (OSS),artifactspec-P83,Animations & Videos,Conceptual Understanding,50,23.5,73.5,20.8,25.0,24.1,25.0,100,,15,0,42,42,2,2,1,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,26d33392f87f40bcb3a9ea672c6bc0678000c92829fe6de7589c5430609f4eda
GPT-6 Astra (OSS),artifactspec-P83,Animations & Videos,Conceptual Understanding,50,23.5,73.5,20.8,25.0,24.1,25.0,100,,15,0,42,42,2,2,1,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,6a6f5b8774095d49f0ca0910c0b479b1dc179c1936c03cd91e30ca4a77530f21
Sonnet (OSS),artifactspec-P83,Animations & Videos,Conceptual Understanding,46.666666666666664,2.9,49.56666666666666,12.6,3.3333333333333335,-4.7,16.0,93.33333333333333,,15,1,41,42,1,2,0,0,1,0,0,-1,-2,1,0,0,0,-1,0,2,1,1,item_level,d78da2e2277b4a9731fd467a99fa3580c4de3fe7252f21ce789b421bbd95fa91
Gemini (OSS),artifactspec-P83,Animations & Videos,Conceptual Understanding,50,-1.25,48.75,-14.2,10.0,-3.4,25.0,100,,15,0,42,42,-1,-1,-2,0,1,2,-1,0,-1,-1,0,-1,1,-1,1,2,2,2,item_level,40591a2cd483cd2c98b44daa5f637ee7e71145b297809212edaa78dbd7b4daa3
DeepSeek,artifactspec-P86,Presentations,Conceptual Understanding,47.22222222222222,11.799999999999999,59.02222222222222,8.2,21.0,11.7,7.5,94.44444444444444,,18,1,46,47,-1,2,1,2,2,1,2,1,-1,2,2,-1,1,1,2,0,0,2,item_level,d70676f7b199a196767cfc14667e20da177a3ee1ff58e5741d1b48c3a8bd5a82
Kimi K3,artifactspec-P86,Presentations,Conceptual Understanding,44.44444444444444,5.1,49.544444444444444,-7.2,14.0,9.0,3.0,88.88888888888889,,18,2,44,47,-1,-1,0,1,1,2,1,1,-1,1,2,0,2,1,1,0,0,1,item_level,c2d1103c28a315257c09b9b5d60efac9c2c81a6b9ab717beec2a0ea72a62c5f4
Qwen,artifactspec-P86,Presentations,Conceptual Understanding,41.66666666666667,3.95,45.616666666666674,-4.4,16.0,3.9,7.0,83.33333333333334,,18,3,43,47,-1,-1,1,2,1,1,1,0,-1,-1,1,0,2,-1,2,2,0,-1,item_level,1e9f84e33a2880e2dc590905cd66d5d5b659d43169d6732921f3111be7cc47fd
Kimi K3.1 Pro,artifactspec-P86,Presentations,Conceptual Understanding,47.22222222222222,9.899999999999999,57.12222222222222,8.2,20.0,8.2,7.5,94.44444444444444,,18,1,46,47,-1,2,1,2,1,2,2,1,-2,-1,2,0,2,1,2,0,0,2,item_level,f794fb232c47fdaac74d1dc25dba927a853287779c905d060ebd8ddc5d0831c8
Opus 5.5,artifactspec-P86,Presentations,Conceptual Understanding,47.22222222222222,17.7,64.92222222222222,15.4,14.0,20.5,15.0,94.44444444444444,,18,1,46,47,1,2,1,1,1,2,1,2,1,2,2,2,2,1,2,0,2,2,item_level,b6dd37749ff7e1b5b204a365c73a3865c3252970d8abd0b177ec77c6bb7ffb35
GPT-6.1 Sol (OSS),artifactspec-P86,Presentations,Conceptual Understanding,47.22222222222222,17.95,65.17222222222222,12.4,25.0,18.1,20.5,94.44444444444444,,18,1,46,47,-1,2,2,2,2,2,1,1,1,2,2,2,2,1,2,2,1,2,item_level,8d62ffac0d58d57ea28fd5a65114178343f5351571f76d14176ffe4caeb45b35
GPT-6 Astra (OSS),artifactspec-P86,Presentations,Conceptual Understanding,47.22222222222222,20.349999999999998,67.57222222222222,12.4,25.0,22.9,20.5,94.44444444444444,,18,1,46,47,-1,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,b2f0524234740aa0dc24488c31e2f93ad7c37d47080030b9d218a81eb590eb70
Sonnet (OSS),artifactspec-P86,Presentations,Conceptual Understanding,44.44444444444444,-2.8,41.644444444444446,-7.2,10.0,-4.4,-3.0,88.88888888888889,,18,2,44,47,-1,-1,0,0,1,2,0,-1,-2,2,0,-1,0,-1,0,0,0,-1,item_level,719113579dc2049732d36579965859a8763e79ea4fdea17e4ddeadae5a646dfc
Gemini (OSS),artifactspec-P86,Presentations,Conceptual Understanding,44.44444444444444,-6.199999999999999,38.24444444444444,-14.2,6.666666666666667,-8.7,7.0,88.88888888888889,,18,2,44,47,-1,-1,-2,0,0,2,-1,-2,-2,1,0,-1,2,-2,0,2,0,-1,item_level,e16894ec762699af066dd5a784c3885c35840cf20bedab280443e825051e3915
DeepSeek,artifactspec-P87,Static Graphics,Promotion & Engagement,47.22222222222222,16.95,64.17222222222222,20.8,25.0,11.9,20.5,94.44444444444444,,18,1,39,40,2,2,1,2,2,2,2,1,1,-1,2,-1,2,1,2,2,1,2,item_level,298e007491880748438944b2e4caed35c0ffe20db13fca147719e07528009a01
Kimi K3,artifactspec-P87,Static Graphics,Promotion & Engagement,50,16.7,66.7,2.6,25.0,20.5,20.5,100,,18,0,40,40,-1,2,-1,2,2,2,2,1,1,2,2,2,2,2,2,2,1,2,item_level,ce583b2d333c68f5ece9d827a159fdbbc197f71ffe2a4b4a8f240456b54d3983
Qwen,artifactspec-P87,Static Graphics,Promotion & Engagement,47.22222222222222,11.7,58.92222222222222,18.0,20.0,5.2,16.0,94.44444444444444,,18,1,39,40,2,2,0,2,1,2,2,-1,0,-1,1,-1,2,1,2,2,1,1,item_level,6481514a2c896dfd924cbf1195d70c31680f5b375517fc26adff1eb4625653e6
Kimi K3.1 Pro,artifactspec-P87,Static Graphics,Promotion & Engagement,50,17.700000000000003,67.7,19.6,20.0,16.6,15.0,100,,18,0,40,40,1,2,2,2,1,2,2,2,1,2,1,-1,2,2,2,0,2,2,item_level,3a0701513025c258b30e7afc7baa356ee400c5ffa1b84daeb85128aa72cd2749
Opus 5.5,artifactspec-P87,Static Graphics,Promotion & Engagement,50,22.75,72.75,25.0,25.0,20.5,25.0,100,,18,0,40,40,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,2,2,item_level,282eabe0439bafaa4ca4e9716d2866f96fbb97746ba00d070d6440fbded11800
GPT-6.1 Sol (OSS),artifactspec-P87,Static Graphics,Promotion & Engagement,50,22.5,72.5,25.0,25.0,22.0,15.0,100,,18,0,40,40,2,2,2,2,2,2,2,2,2,2,2,0,2,2,2,0,2,2,item_level,f9015971006a39b2ad4acad245de1224925bac3266a3feb9ee1ec304d7911db1
GPT-6 Astra (OSS),artifactspec-P87,Static Graphics,Promotion & Engagement,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,18,0,40,40,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,item_level,a466abb3f8cc8bb6658c675448422fdbbfcc846da326fd7eb8fc43eaac58e45c
Sonnet (OSS),artifactspec-P87,Static Graphics,Promotion & Engagement,47.22222222222222,9.55,56.772222222222226,20.8,20.0,0.6,10.5,94.44444444444444,,18,1,39,40,2,2,1,2,1,2,2,-1,-1,-1,0,-1,2,1,1,0,1,2,item_level,e314d5647cfb4d07a8d4a0554422c61f4f8d0f3432236e807a7d8b2050236b5b
Gemini (OSS),artifactspec-P87,Static Graphics,Promotion & Engagement,50,11.5,61.5,15.2,14.0,8.0,16.0,100,,18,0,40,40,2,2,-1,1,1,2,1,1,0,2,1,-1,2,0,1,2,1,1,item_level,62c6d4af32baa221648563ec33fc27037becb51e064b7176374f12a40a77ce50
DeepSeek,artifactspec-P88,Static Graphics,Practical Guidance,44.44444444444444,8.399999999999999,52.84444444444444,12.4,15.666666666666666,4.4,7.5,88.88888888888889,,18,2,51,53,-1,2,2,2,2,-1,1,0,-2,1,2,0,-1,0,2,0,0,2,item_level,22d33565f0d5d41ff0c73705f18eea3ece9fb2c5d66ee1bd50b59348083ab946
Kimi K3,artifactspec-P88,Static Graphics,Practical Guidance,47.22222222222222,3.8,51.02222222222222,-4.4,25.0,0.8,7.5,94.44444444444444,,18,1,52,53,-1,-1,1,2,2,2,1,0,-2,0,0,-1,2,0,2,0,0,2,item_level,ac8027fcafb7fd7c8061242d9aa23cbed20f8c222a1bb993e9b3e763be0a3892
Qwen,artifactspec-P88,Static Graphics,Practical Guidance,50,11.3,61.3,8.2,25.0,7.5,17.5,100,,18,0,53,53,-1,2,1,2,2,2,1,0,-2,2,0,2,2,0,2,2,0,2,item_level,5f5935a15966b9f1e8d3c8f0c2870695a7ddf04a6e7b691f07a32b29425d19bc
Kimi K3.1 Pro,artifactspec-P88,Static Graphics,Practical Guidance,50,14.8,64.8,15.4,25.0,12.9,7.5,100,,18,0,53,53,1,2,1,2,2,2,2,2,-2,2,2,0,2,-1,2,0,0,2,item_level,36924017494788e02b8447b2011cbfe4a112ac7b1060971fb690b64a906fae74
Opus 5.5,artifactspec-P88,Static Graphics,Practical Guidance,47.22222222222222,14.399999999999999,61.62222222222222,8.2,25.0,14.2,15.0,94.44444444444444,,18,1,52,53,-1,2,1,2,2,2,1,2,-1,2,0,2,2,1,2,0,2,2,item_level,ba1d01667bf9b04ece3ddc65a1a47d15edeaae7378dd03b978db781a32560de6
GPT-6.1 Sol (OSS),artifactspec-P88,Static Graphics,Practical Guidance,50,16.049999999999997,66.05,12.4,15.0,18.4,15.0,100,,18,0,53,53,-1,2,2,0,2,2,2,2,1,2,2,0,2,0,2,0,2,2,item_level,34293b85a78fff7edf12b84ef0ba152113cf6264a640fd1e5a0499ac54127df6
GPT-6 Astra (OSS),artifactspec-P88,Static Graphics,Practical Guidance,50,23.5,73.5,25.0,25.0,22.9,20.5,100,,18,0,53,53,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,4021f9da98f01857906b8ffe6716844884d98f4b2e4424ab2ea29b1191d40100
Sonnet (OSS),artifactspec-P88,Static Graphics,Practical Guidance,41.66666666666667,-5.25,36.41666666666667,-12.6,-6.0,-3.0,3.0,83.33333333333334,,18,3,50,53,-2,-1,0,0,-1,-1,0,0,-2,-1,0,0,2,0,0,0,0,1,item_level,0d8cdac2eeca2da7ec47eb473788ac83fcbbd1fdfc1b404859793d4c21d40e69
Gemini (OSS),artifactspec-P88,Static Graphics,Practical Guidance,41.66666666666667,2.5500000000000007,44.21666666666667,2.6,25.0,-5.1,7.0,83.33333333333334,,18,3,50,53,2,-1,-1,2,2,2,0,-1,-2,0,0,0,2,-2,0,2,0,-1,item_level,4bcbd1a7e11b23199a738a14cbd599905bf564a08d4b9030f1c4e274eec572d1
DeepSeek,artifactspec-P89,Presentations,Decision Support,46.15384615384615,11.149999999999999,57.30384615384615,8.2,16.0,10.2,16.0,92.3076923076923,,13,1,44,45,2,-1,1,2,1,1,1,1,-2,2,2,0,2,1,2,2,1,1,item_level,17b863610cc8fc85727713786de3eca9154bbf97a716c88bdbd7d14f61665188
Kimi K3,artifactspec-P89,Presentations,Decision Support,42.30769230769231,2.4000000000000004,44.707692307692305,-4.4,14.0,2.2,3.0,84.61538461538461,,13,2,43,45,-1,-1,1,1,1,2,1,1,-2,1,0,0,2,1,0,0,0,1,item_level,d0d3ddb8d4deebb060c74d1e414d1845190d553db960b55e5474661c2d1185d9
Qwen,artifactspec-P89,Presentations,Decision Support,38.46153846153847,0.7999999999999998,39.261538461538464,-9.8,4.666666666666667,5.1,0.0,76.92307692307693,,13,3,42,45,-2,-1,1,1,1,-1,1,1,0,1,0,0,2,0,0,0,1,-1,item_level,1767b9f5f079d1f8840773903eadf628d3cb1dedf3f6b0de680b17fba6c34ca4
Kimi K3.1 Pro,artifactspec-P89,Presentations,Decision Support,50,18.5,68.5,25.0,25.0,15.5,7.5,100,,13,0,45,45,2,2,2,2,2,2,2,2,0,2,2,0,2,2,0,0,0,2,item_level,60e022fab9f8dc2d4bd47f17754e6f2abe5e76b91efaee51991fd2897a741c33
Opus 5.5,artifactspec-P89,Presentations,Decision Support,50,10.3,60.3,9.8,14.0,7.4,20.5,100,,13,0,45,45,2,1,-1,1,1,2,1,0,-2,2,2,0,2,-1,2,2,1,2,item_level,a6210e71cab94ec9297a7cc0215b675b0d1ca0ba46a6a3c031bf480d385d4771
GPT-6.1 Sol (OSS),artifactspec-P89,Presentations,Decision Support,50,18.45,68.45,19.6,25.0,17.5,10.5,100,,13,0,45,45,1,2,2,2,2,2,2,1,1,2,2,0,2,2,2,0,1,2,item_level,7ec27c5511a27de0a7f914fcfeff05f06a598747f5eae89e4a2f1ef97e5c2de6
GPT-6 Astra (OSS),artifactspec-P89,Presentations,Decision Support,50,21.0,71.0,25.0,25.0,19.9,10.5,100,,13,0,45,45,2,2,2,2,2,2,2,2,1,2,2,0,2,2,2,0,1,2,item_level,2f00f212568a13d55c3c89b882afa71dab8fe06b1986a1ebbe2f989f24b967d8
Sonnet (OSS),artifactspec-P89,Presentations,Decision Support,34.61538461538461,-3.3,31.315384615384612,-15.4,-10.0,3.5,3.0,69.23076923076923,,13,4,41,45,-2,-1,-1,-1,-1,-1,1,0,0,1,0,0,2,0,0,0,1,0,item_level,afbbb3db5c3e7f018110b6da4195db1f1044eeb1ba3aa9f5f437c805960e603d
Gemini (OSS),artifactspec-P89,Presentations,Decision Support,42.30769230769231,-10.35,31.957692307692305,-14.2,-3.3333333333333335,-11.1,-7.5,84.61538461538461,,13,2,42,45,-1,-1,-2,0,-1,0,-2,-1,-3,0,0,0,2,-2,0,0,0,-2,item_level,8363ca395d2e021be880023fd652350c127025440af6b7a83170dcb5f53631da
DeepSeek,artifactspec-P90,Static Graphics,Public Information,50,17.9,67.9,20.8,25.0,14.7,16.0,100,,19,0,50,50,2,2,1,2,2,2,2,2,-1,1,2,0,2,1,2,2,1,1,item_level,b4942920578acd94bc3e9fef34e680c65058d135fe30894d7223a35d88f25b84
Kimi K3,artifactspec-P90,Static Graphics,Public Information,47.368421052631575,16.35,63.71842105263158,15.4,19.0,16.7,13.0,94.73684210526315,,19,1,49,50,1,2,1,1,2,2,1,1,0,2,2,2,2,1,2,2,0,1,item_level,f530da78fa442fe09ad2e3b1b9f656b48358965368120d95aef5371ea7bf52d9
Qwen,artifactspec-P90,Static Graphics,Public Information,50,7.250000000000001,57.25,5.4,14.0,4.7,14.5,100,,19,0,50,50,-1,2,0,1,1,2,1,-1,-2,-1,2,1,2,1,2,2,2,-1,item_level,455424361e776e4642cb2f812564d6c2bece6fbe407a791ca70d5f63ba5bae76
Kimi K3.1 Pro,artifactspec-P90,Static Graphics,Public Information,50,19.45,69.45,25.0,25.0,13.9,25.0,100,,19,0,50,50,2,2,2,2,2,2,2,1,1,1,2,-1,1,2,2,2,2,2,item_level,52bb48d05105740945a32cc3dad27f8f03896ce77c5f627fa5736acb4a30b8c9
Opus 5.5,artifactspec-P90,Static Graphics,Public Information,50,22.6,72.6,19.6,25.0,22.9,25.0,100,,19,0,50,50,1,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,ecfca60e13a18d1aae6efff1a6167a1b6867dcb2a4e57e9c5680231a07874574
GPT-6.1 Sol (OSS),artifactspec-P90,Static Graphics,Public Information,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,19,0,50,50,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,cc36b75fef7b770fc5d8187b5f8d565223286728405cd1f701f33b01b9cd4ac5
GPT-6 Astra (OSS),artifactspec-P90,Static Graphics,Public Information,50,23.2,73.2,25.0,25.0,21.4,25.0,100,,19,0,50,50,2,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,2,item_level,679e2aad95f8441a1676e139c375a7ca11a14884c82ddee59aaec553a275fc04
Sonnet (OSS),artifactspec-P90,Static Graphics,Public Information,47.368421052631575,2.75,50.118421052631575,15.4,0.0,-3.6,7.0,94.73684210526315,,19,1,49,50,1,2,1,0,0,0,-1,-1,-2,1,0,0,2,0,0,2,0,-1,item_level,acd8c4ab6a8931b0b5c67b918e6d020dc50fb573324ba68c5f53e72fb113b433
Gemini (OSS),artifactspec-P90,Static Graphics,Public Information,47.368421052631575,5.75,53.118421052631575,12.6,10.0,-1.0,16.0,94.73684210526315,,19,1,49,50,1,2,0,0,1,2,0,0,-2,1,0,0,2,0,0,2,1,1,item_level,e96c5ba14f008e9bf3ae31c4f087476f4fd0e7b896adc63ff44b2585316e080a
DeepSeek,artifactspec-P91,Animations & Videos,Conceptual Understanding,50,9.7,59.7,20.8,6.0,3.1,20.5,100,,19,0,46,46,2,2,1,-1,1,2,1,-1,-1,1,1,-1,2,-1,2,2,1,2,item_level,6c70dfa8b39b7f2dd208b05619117aabd71b80975ec672f13f32d0172972c776
Kimi K3,artifactspec-P91,Animations & Videos,Conceptual Understanding,42.10526315789473,3.4000000000000004,45.50526315789473,9.0,-0.6666666666666666,-1.6,20.5,84.21052631578947,,19,3,43,46,2,0,0,-1,-1,2,0,-1,-1,-1,0,0,0,-1,2,2,1,2,item_level,134009b3e0772661e71fbca61de6dbd37c68d2997fcff2db4497024e2be89aff
Qwen,artifactspec-P91,Animations & Videos,Conceptual Understanding,44.73684210526316,4.550000000000001,49.28684210526316,9.8,6.0,-1.7,20.5,89.47368421052632,,19,2,44,46,1,2,-1,-1,1,2,1,-1,-1,1,1,-1,-1,-2,1,2,1,2,item_level,17f5f09a803aae9800f90ee4d5a0e4f589a2eaa472696731e0a73d9f82d841a8
Kimi K3.1 Pro,artifactspec-P91,Animations & Videos,Conceptual Understanding,50,14.4,64.4,20.8,6.0,12.5,20.5,100,,19,0,46,46,2,2,1,-1,1,2,1,1,0,2,2,0,2,-1,2,2,1,2,item_level,0ae6fbb612fd4e2a9e971521ad1659f5740f96e656637f11f1a30a2ed0dd87e2
Opus 5.5,artifactspec-P91,Animations & Videos,Conceptual Understanding,50,20.1,70.1,18.0,11.0,22.9,25.0,100,,19,0,46,46,2,2,0,-1,2,2,2,2,2,2,2,2,2,-1,2,2,2,2,item_level,c5e101ae5dbaf9d13caa2ceeea5859c93741cdbf5e09a6d1e4e7b18a9a08837c
GPT-6.1 Sol (OSS),artifactspec-P91,Animations & Videos,Conceptual Understanding,50,18.2,68.2,20.8,11.0,18.6,20.5,100,,19,0,46,46,2,2,1,-1,2,2,0,2,2,2,2,1,2,-1,2,2,1,2,item_level,b955007c9e7459d162e376c0fd2d8dcafc720d09ae992d61393bed77e8a0cd7b
GPT-6 Astra (OSS),artifactspec-P91,Animations & Videos,Conceptual Understanding,50,20.05,70.05,15.4,19.0,22.6,20.5,100,,19,0,46,46,1,2,1,1,2,2,1,2,2,2,2,2,2,1,2,2,1,2,item_level,2ba690773f8f7c8f11a7bd7ddedd93e92ded562a92847e1e8e947df9847ffac7
Sonnet (OSS),artifactspec-P91,Animations & Videos,Conceptual Understanding,44.73684210526316,1.85,46.58684210526316,9.8,-10.0,-0.2,10.0,89.47368421052632,,19,2,44,46,1,2,-1,-1,-1,-1,1,-1,-1,0,0,0,-1,-1,2,2,1,-1,item_level,9f17f5e53d6a4c92dfeb6f5e234ad49886f64a273c9bcee4bafecfb8a597a5b5
Gemini (OSS),artifactspec-P91,Animations & Videos,Conceptual Understanding,50,7.799999999999999,57.8,15.2,11.0,0.6,20.5,100,,19,0,46,46,2,2,-1,-1,2,2,-1,-1,-1,2,0,0,2,-1,1,2,1,2,item_level,ce7f011a67f14c365d2c4b00658e0306ce35575605ed8cf35bb0961c8f436740
DeepSeek,artifactspec-P92,Presentations,Research Communication,46.875,9.5,56.375,8.2,14.0,8.7,10.0,93.75,,16,1,45,46,-1,2,1,1,1,2,1,1,-2,1,2,0,2,1,2,2,1,-1,item_level,d20c5e1ecfaff359cc5e05b31981c77cc2b0812542126c6f0640edbba6cb0466
Kimi K3,artifactspec-P92,Presentations,Research Communication,46.875,11.95,58.825,15.4,20.0,8.8,7.0,93.75,,16,1,45,46,1,2,1,2,1,2,1,1,-1,2,0,0,2,1,2,2,0,-1,item_level,4d837debb48611c323d61bd00e66085f97dc3b07a185f6cc79ffadbf5bc580be
Qwen,artifactspec-P92,Presentations,Research Communication,50,1.55,51.55,2.6,7.333333333333333,-1.0,3.0,100,,16,0,46,46,-1,2,-1,1,-1,2,0,0,0,-1,0,0,0,0,0,0,0,1,item_level,a7d771eba233ce6dc357b9f5cf27041e6bdee230f0c3e0a61e6c921df7fdee5e
Kimi K3.1 Pro,artifactspec-P92,Presentations,Research Communication,50,13.850000000000001,63.85,19.6,16.666666666666668,11.4,7.5,100,,16,0,46,46,1,2,2,2,0,2,2,2,1,-1,0,0,2,0,2,0,0,2,item_level,c3012ee694bc2625eb4c0939bc6e71f8f3c7e2447011d255ad788383a5b162e5
Opus 5.5,artifactspec-P92,Presentations,Research Communication,50,16.9,66.9,15.4,20.0,15.1,25.0,100,,16,0,46,46,1,2,1,2,1,2,1,0,0,2,2,2,2,1,2,2,2,2,item_level,c36acd18cb0bacb706b4e6e60ca0cd6503ea3a267e2646a2cfed6e5a2daf9cc5
GPT-6.1 Sol (OSS),artifactspec-P92,Presentations,Research Communication,50,22.3,72.3,25.0,25.0,20.5,20.5,100,,16,0,46,46,2,2,2,2,2,2,2,1,1,2,2,2,2,2,2,2,1,2,item_level,c14a66a42076ea0d4b64bbdcb282f8afd440b8cdb34c29280400f05a43628183
GPT-6 Astra (OSS),artifactspec-P92,Presentations,Research Communication,50,23.35,73.35,25.0,25.0,22.6,20.5,100,,16,0,46,46,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,1,2,item_level,56b7a3d9843f2025f8458301c440bfd1dd5ad1fe8040ce0316f31514074a54fb
Sonnet (OSS),artifactspec-P92,Presentations,Research Communication,43.75,-0.20000000000000018,43.55,-7.2,7.333333333333333,-1.0,10.0,87.5,,16,2,44,46,-1,-1,0,1,1,0,0,0,0,-1,0,0,0,0,0,2,1,-1,item_level,a50329987ac6bd1778a9fcafa13388035b45ea9771048a45dde74afaf1d3effc
Gemini (OSS),artifactspec-P92,Presentations,Research Communication,50,3.3000000000000003,53.3,8.2,14.0,-5.2,17.5,100,,16,0,46,46,-1,2,1,1,1,2,-1,0,-2,-1,0,-1,2,0,0,2,0,2,item_level,7fe1c94fd70e916483687cf1cbc7fabeef0a58e235b1ecdbe9de12c6fbd0e09e
DeepSeek,artifactspec-P93,Static Graphics,Public Information,50,11.5,61.5,15.4,14.0,7.0,20.5,100,,16,0,47,47,1,2,1,1,1,2,2,1,-1,-1,1,-1,2,1,2,2,1,2,item_level,b55ff404ec0e4882912e1a68cfba73991dd511f31e80a8eab77dd1645b57be09
Kimi K3,artifactspec-P93,Static Graphics,Public Information,50,7.199999999999999,57.2,15.4,10.0,-0.4,20.5,100,,16,0,47,47,1,2,1,0,1,2,1,-1,-2,1,0,-1,2,-1,2,2,1,2,item_level,c4fd70634fb806ffb28c7a5a9dc3c2cab616500a03a98f1e37e158df2f56e618
Qwen,artifactspec-P93,Static Graphics,Public Information,50,2.75,52.75,7.2,10.0,-5.2,20.5,100,,16,0,47,47,1,1,0,0,1,2,0,-1,-2,-1,0,-1,2,-1,1,2,1,2,item_level,5562d85d7084415a38f6070d6a6b3e9bc60c76c91036a6411b1adf45bb7d718e
Kimi K3.1 Pro,artifactspec-P93,Static Graphics,Public Information,50,18.849999999999998,68.85,20.8,20.0,17.2,20.5,100,,16,0,47,47,2,2,1,2,1,2,2,2,1,1,2,-1,2,2,2,2,1,2,item_level,b25003cb6346da6eeb86de11b797a595541b22a257f9165827500209e140ba5d
Opus 5.5,artifactspec-P93,Static Graphics,Public Information,50,20.349999999999998,70.35,15.4,20.0,22.9,20.5,100,,16,0,47,47,1,2,1,2,1,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,a36fb3bfa044fef58528bfa8d97db35ff739eec4a57475465a7020cd176bb929
GPT-6.1 Sol (OSS),artifactspec-P93,Static Graphics,Public Information,50,20.15,70.15,19.6,25.0,18.0,25.0,100,,16,0,47,47,1,2,2,2,2,2,2,2,-2,2,2,2,2,2,2,2,2,2,item_level,7d5337195fe1e9d66256127d633daff0f19747d622ae39e5331fce3d7785625d
GPT-6 Astra (OSS),artifactspec-P93,Static Graphics,Public Information,50,23.95,73.95,25.0,25.0,22.9,25.0,100,,16,0,47,47,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,f17403a1cd1439e12d542c3475f804017a201ffadaee15caf5e487575d055207
Sonnet (OSS),artifactspec-P93,Static Graphics,Public Information,43.75,5.65,49.4,15.4,10.666666666666666,-2.8,16.0,87.5,,16,2,45,47,1,2,1,1,0,2,0,-1,-2,-1,0,-1,2,0,2,2,1,1,item_level,9daaf3c0d76220ff91d24e245f4c27ba223db4f6271214c80aa8a60a620b1bfe
Gemini (OSS),artifactspec-P93,Static Graphics,Public Information,46.875,3.2,50.075,2.6,10.0,-2.0,20.5,93.75,,16,1,46,47,-1,2,-1,0,1,2,-1,0,-2,1,0,0,2,0,0,2,2,1,item_level,0c1d07e9e29c226aa28b3392aeb2fedd1e63b244117b2a49ebac822cb7e4d176
DeepSeek,artifactspec-P94,Static Graphics,Practical Guidance,47.05882352941176,12.1,59.15882352941176,15.4,16.0,8.5,16.0,94.11764705882352,,17,1,50,51,1,2,1,2,1,1,1,-1,-2,1,2,2,2,1,2,2,1,1,item_level,e03a74373fc393475feea3b39d31c90e95406fd21adda150e60c93f9fda5bd1c
Kimi K3,artifactspec-P94,Static Graphics,Practical Guidance,44.11764705882353,3.6,47.71764705882353,5.4,10.0,0.0,7.5,88.23529411764706,,17,2,48,51,2,-1,0,2,0,0,0,0,-2,-1,0,0,2,0,2,0,0,2,item_level,f02d8d2d8d78772bb1c4439ac00baf553dc844a7b9179757d34de51d46a6e903
Qwen,artifactspec-P94,Static Graphics,Practical Guidance,44.11764705882353,-0.95,43.167647058823526,-10.0,4.0,1.0,4.5,88.23529411764706,,17,2,48,51,-1,-1,-1,1,0,0,0,0,-2,0,0,0,2,0,2,0,2,-1,item_level,f52aebbc0d870f2d8d6342b064a90cca28cedc68f54b7d3314efcece4f26eaa2
Kimi K3.1 Pro,artifactspec-P94,Static Graphics,Practical Guidance,47.06,10.65,57.71,10.0,16.0,8.3,16.0,94.11764705882354,,,,,,,,,,,,,,,,,,,,,,,,score_summary,717ebdbbe7651f333a3e2e1a8df6e66265cf3666e2a5e92cb93b365b32b3afb9
Opus 5.5,artifactspec-P94,Static Graphics,Practical Guidance,47.05882352941176,13.6,60.65882352941176,8.2,20.0,12.1,25.0,94.11764705882352,,17,1,49,51,2,-1,1,2,1,2,1,2,-2,-1,2,2,2,1,2,2,2,2,item_level,3c95a85ad672c3d4f2f288be38c5e89ac74f66bbcbde26dd47d26c860b3ad4fc
GPT-6.1 Sol (OSS),artifactspec-P94,Static Graphics,Practical Guidance,50,20.5,70.5,20.8,20.0,19.6,25.0,100,,17,0,51,51,2,2,1,2,1,2,2,1,1,2,2,2,2,1,2,2,2,2,item_level,b3fd05d0f900d6d03f746717b255c59687a476ef004ac2f26b9179772c523bdf
GPT-6 Astra (OSS),artifactspec-P94,Static Graphics,Practical Guidance,50,22.0,72.0,25.0,20.0,20.5,25.0,100,,17,0,51,51,2,2,2,2,1,2,2,2,1,1,2,2,2,1,2,2,2,2,item_level,981813e4bbdd8da9fa60ca4d3af92e7af6115891cda6082627262e1c79449c2c
Sonnet (OSS),artifactspec-P94,Static Graphics,Practical Guidance,41.17647058823529,-2.0,39.17647058823529,-3.6,-3.3333333333333335,-2.6,7.0,82.35294117647058,,17,3,48,51,0,-1,0,0,-1,0,0,-1,-2,1,0,0,2,0,0,2,0,-1,item_level,ee8d7b3d2f5766ccd2242f14b10903d334ab8afe919398f351b8c259e4606cb4
Gemini (OSS),artifactspec-P94,Static Graphics,Practical Guidance,44.11764705882353,-4.449999999999999,39.66764705882353,-10.6,0.6666666666666666,-7.0,16.0,88.23529411764706,,17,2,48,51,-1,0,-2,1,-1,0,0,0,-3,0,0,0,2,-2,0,2,1,1,item_level,13b53fbc6eae282fcb5d3b6251747c0c8e1a6fcfa3d37c64fb7d1d5769330c93
DeepSeek,artifactspec-P95,Animations & Videos,Conceptual Understanding,50,9.4,59.4,-4.4,0.6666666666666666,15.8,25.0,100,,17,0,67,67,-1,-1,1,0,1,-1,1,2,1,-1,2,2,2,-1,2,2,2,2,item_level,51ab0e132294ee4a2a45544bee79cb0b889f68ca35955d89507a9a350166ade4
Kimi K3,artifactspec-P95,Animations & Videos,Conceptual Understanding,50,10.9,60.9,20.8,20.0,1.3,20.5,100,,17,0,67,67,2,2,1,2,1,2,1,-1,0,1,0,0,2,-1,0,2,1,2,item_level,a0a29c8734acd578e53a12d69ef5599e2dd3c6c99ffff2a7dcdbfff4128349ee
Qwen,artifactspec-P95,Animations & Videos,Conceptual Understanding,50,8.65,58.65,18.0,10.0,0.3,25.0,100,,17,0,67,67,2,2,0,0,1,2,1,-1,0,0,0,0,2,-1,0,2,2,2,item_level,82bc2cdd269188526714fb9163c0fb6c454ea9feb81c1da75203d633a7ef24c6
Kimi K3.1 Pro,artifactspec-P95,Animations & Videos,Conceptual Understanding,50.0,11.95,61.95,10.0,14.000000000000002,9.7,25.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,b92dbef0e80fad9e4d383c0099abdb87351632d5ad1e28bbf2a9fc46998fcbd6
Opus 5.5,artifactspec-P95,Animations & Videos,Conceptual Understanding,50,19.95,69.95,20.8,25.0,17.0,25.0,100,,17,0,67,67,2,2,1,2,2,2,1,-1,2,2,2,2,2,1,2,2,2,2,item_level,1b87d1e4f14fbe53b4f2dc2f729978b75d86fe0830448a432d9035d4fd306ccd
GPT-6.1 Sol (OSS),artifactspec-P95,Animations & Videos,Conceptual Understanding,50,21.1,71.1,25.0,20.0,19.6,20.5,100,,17,0,67,67,2,2,2,2,1,2,1,2,2,2,2,1,2,-1,2,2,1,2,item_level,6d934479e80d1e58744b93d4dcf8187002626e1ce939fc17c5107cec9aa10a1c
GPT-6 Astra (OSS),artifactspec-P95,Animations & Videos,Conceptual Understanding,50,22.450000000000003,72.45,19.6,20.0,24.1,25.0,100,,17,0,67,67,1,2,2,2,1,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,5bea3bdfae1019c5f088676b9487db9354e69243eeaea720aeddf73239aa2123
Sonnet (OSS),artifactspec-P95,Animations & Videos,Conceptual Understanding,50,-3.5,46.5,-7.2,3.3333333333333335,-6.4,10.0,100,,17,0,67,67,-1,-1,0,0,-1,2,0,-2,-1,-1,0,0,2,-2,0,2,1,-1,item_level,8fc60ed7d656641fc7beda6a760ec587116319b8db1454c8aaa4ab79c974a2e9
Gemini (OSS),artifactspec-P95,Animations & Videos,Conceptual Understanding,50,3.3,53.3,0.8,6.666666666666667,2.2,10.0,100,,17,0,67,67,0,1,-1,0,0,2,1,-1,-1,0,0,2,2,-2,1,2,1,-1,item_level,617958863d382e3834f53c6535458d6c98ebb0fd099634ee325363c20d5faf0a
DeepSeek,artifactspec-P97,Static Graphics,Conceptual Understanding,50,14.5,64.5,20.8,25.0,8.5,13.0,100,,18,0,59,59,2,2,1,2,2,2,1,1,-2,-1,2,2,2,-1,2,2,0,1,item_level,b3d90053dc37ed1d81d1debdba09765d120747af479eb072e34a4daa95c471e1
Kimi K3,artifactspec-P97,Static Graphics,Conceptual Understanding,50,11.7,61.7,18.0,13.333333333333334,8.9,7.5,100,,18,0,59,59,2,2,0,2,-1,2,2,-1,-2,-1,2,2,2,2,2,0,0,2,item_level,89ffe284181444bfaf935bdaf32a62946a1a86404d5d557dc35bf82e85e8c8c1
Qwen,artifactspec-P97,Static Graphics,Conceptual Understanding,50,11.95,61.95,20.8,25.0,3.9,10.5,100,,18,0,59,59,2,2,1,2,2,2,2,1,-2,0,0,-1,2,0,2,0,1,2,item_level,a8a3ff565270455f1a78b3a1bcc61fe58dfa5dd8a9cf1e9f219b149152bac51d
Kimi K3.1 Pro,artifactspec-P97,Static Graphics,Conceptual Understanding,50,18.8,68.8,19.6,25.0,16.2,20.5,100,,18,0,59,59,1,2,2,2,2,2,2,2,-2,2,2,2,1,1,2,2,1,2,item_level,58d127b128cba6c2aece105998d6e7569ea1532881068768d92094c7b1de117f
Opus 5.5,artifactspec-P97,Static Graphics,Conceptual Understanding,50,22.55,72.55,25.0,25.0,20.1,25.0,100,,18,0,59,59,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,74d7496c95f28f6010c10d99b8ed7c2e93ee0e4875aeb5ff09cb6b532be00e6b
GPT-6.1 Sol (OSS),artifactspec-P97,Static Graphics,Conceptual Understanding,50,21.35,71.35,25.0,25.0,17.7,25.0,100,,18,0,59,59,2,2,2,2,2,2,2,1,-1,2,2,2,2,2,2,2,2,2,item_level,87700da4e0609a86015e0bb6dab708f251cfd0acd9fba5d30799db536005080c
GPT-6 Astra (OSS),artifactspec-P97,Static Graphics,Conceptual Understanding,50,22.55,72.55,25.0,25.0,20.1,25.0,100,,18,0,59,59,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,062c72568743775a463b7493d891b7ec3c8a0d95ed19760304e5e6ac009b5476
Sonnet (OSS),artifactspec-P97,Static Graphics,Conceptual Understanding,47.22222222222222,-1.3,45.922222222222224,0.0,-3.3333333333333335,-2.2,3.0,94.44444444444444,,18,1,58,59,-1,1,0,0,-1,0,0,-1,-2,-1,0,0,2,-1,2,0,0,1,item_level,b748fd0a3084b7d7ae7b1a1159a64bc60879c0c9bb9aa2113fbacdca59a56603
Gemini (OSS),artifactspec-P97,Static Graphics,Conceptual Understanding,50,8.4,58.4,9.8,20.0,3.9,10.0,100,,18,0,59,59,1,2,-1,2,1,2,1,0,-2,-1,1,2,-1,1,2,1,1,1,item_level,ed0a67f57a9e46bdf55870ebb51602a3b08d8260c16b3da27acec43d03c38d78
DeepSeek,artifactspec-P98,Presentations,Decision Support,46.875,14.899999999999999,61.775,8.2,25.0,16.8,7.0,93.75,,16,1,64,65,2,-1,1,2,2,2,2,1,-1,2,2,2,2,1,2,2,0,-1,item_level,35602b5d5efea4cabf65d476062bd8241646410b259d7ae6078191097d0ea87d
Kimi K3,artifactspec-P98,Presentations,Decision Support,46.875,8.8,55.675,10.0,16.0,7.8,0.0,93.75,,16,1,64,65,1,1,1,2,1,1,2,1,0,2,0,0,1,1,0,0,1,-1,item_level,2303332bcaa234913e4f1113479b40e5e1e7a3e077dc48dd7e3d4c9cf6d94add
Qwen,artifactspec-P98,Presentations,Decision Support,43.75,6.5,50.25,2.6,20.0,4.3,7.0,87.5,,16,2,63,65,2,-1,-1,2,1,2,1,1,-1,1,0,0,2,1,0,2,0,-1,item_level,152b9469322582e0d6ad9e28862e4391d64c44246e900269674e611b09abacb3
Kimi K3.1 Pro,artifactspec-P98,Presentations,Decision Support,46.88,14.55,61.42,15.4,25.0,12.5,6.999999999999999,93.75,,,,,,,,,,,,,,,,,,,,,,,,score_summary,0deeaab9ade0fca3c3a54495a4b6b998b18512be9b289c293146d2a79886714a
Opus 5.5,artifactspec-P98,Presentations,Decision Support,50,14.1,64.1,8.2,25.0,11.6,25.0,100,,16,0,65,65,2,-1,1,2,2,2,2,1,1,1,0,0,2,1,2,2,2,2,item_level,69a13906fb116ca33e1705ccbc50d72e0232267ce43a846da9bb17ff9ba801e7
GPT-6.1 Sol (OSS),artifactspec-P98,Presentations,Decision Support,50,24.55,74.55,25.0,25.0,25.0,20.5,100,,16,0,65,65,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,item_level,3c2b5258bd379318cc2ab55ed06c8b43437b94c8136d29ff1a2936768dd9943e
GPT-6 Astra (OSS),artifactspec-P98,Presentations,Decision Support,50,22.9,72.9,20.8,25.0,22.9,25.0,100,,16,0,65,65,2,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,3abfd06f7f8b2dc070226c1b59def38da068bd5029d4f683c61e7c17f0367a4e
Sonnet (OSS),artifactspec-P98,Presentations,Decision Support,43.75,2.2499999999999996,46.0,-3.6,7.333333333333333,4.1,0.0,87.5,,16,2,62,65,0,-1,0,1,1,0,1,0,0,1,0,0,2,1,0,0,1,-1,item_level,65124948113d09b4eed2d0ccb408c27a704934ec524776d1738b2128e3594714
Gemini (OSS),artifactspec-P98,Presentations,Decision Support,43.75,-6.499999999999999,37.25,-10.6,-3.3333333333333335,-6.1,-3.0,87.5,,16,2,63,65,0,-1,-2,0,-1,0,0,-1,-2,-1,0,0,1,-1,0,0,0,-1,item_level,83cacb993472e0ded2d7e68e4d5f995ab1a1e47ed872da14fdce882c94fab77c
DeepSeek,artifactspec-P99,Static Graphics,Conceptual Understanding,50,10.700000000000001,60.7,20.8,16.666666666666668,5.4,3.0,100,,22,0,66,66,2,2,1,2,0,2,2,0,-2,-1,2,0,2,-1,2,0,0,1,item_level,2477a63432bb6eb8319a83d2dd046d8b97164163829fd3a170eecb36bb98eaa2
Kimi K3,artifactspec-P99,Static Graphics,Conceptual Understanding,43.18181818181818,-3.8499999999999996,39.33181818181818,6.2,-1.6666666666666667,-9.7,-3.0,86.36363636363636,,22,3,63,66,2,0,-1,0,-2,2,0,-1,-2,-2,0,-2,2,-1,0,0,0,-1,item_level,23bbf4b41827da6c396a432c7269d691f05a70c2ce6d54354d93478f60f93b3f
Qwen,artifactspec-P99,Static Graphics,Conceptual Understanding,43.18181818181818,0.0,43.18181818181818,-7.2,3.3333333333333335,1.8,4.0,86.36363636363636,,22,3,61,66,-1,-1,0,1,-1,1,1,0,-2,-1,2,-1,1,-1,2,2,-1,-1,item_level,3893e2a53cebf1d350cbf9f355569d13bb0ffa07e3a0e19228af06ffc9307a75
Kimi K3.1 Pro,artifactspec-P99,Static Graphics,Conceptual Understanding,50.0,10.05,60.05,15.4,20.0,4.4,10.0,100.0,,,,,,,,,,,,,,,,,,,,,,,,score_summary,88bf026974f161e4a614f7d5b475e3e792f15c3c40f141d2a0e92fdb0178ff20
Opus 5.5,artifactspec-P99,Static Graphics,Conceptual Understanding,50,15.5,65.5,18.0,20.0,11.0,25.0,100,,22,0,66,66,2,2,0,2,1,2,1,0,-2,2,2,2,2,0,2,2,2,2,item_level,0b53ee1c1e1045769ecdee04569b431c03eea2c68ad57bfe3ca714f97cc6fb80
GPT-6.1 Sol (OSS),artifactspec-P99,Static Graphics,Conceptual Understanding,50,21.650000000000002,71.65,25.0,25.0,19.2,20.5,100,,22,0,66,66,2,2,2,2,2,2,2,2,-1,2,2,2,2,1,2,2,1,2,item_level,c5912c47f6ed40903f994c401f391acd8a0a1d81b132e054915bc055dea2a16c
GPT-6 Astra (OSS),artifactspec-P99,Static Graphics,Conceptual Understanding,50,20.6,70.6,25.0,20.0,17.7,25.0,100,,22,0,66,66,2,2,2,2,1,2,2,2,-1,1,2,2,2,1,2,2,2,2,item_level,14cce98ea662fb9f8d8fe582731626d9cc066a72bc53cc18bef3885d39f31d2b
Sonnet (OSS),artifactspec-P99,Static Graphics,Conceptual Understanding,50,-5.55,44.45,-2.8,-2.0,-8.5,-3.0,100,,22,0,66,66,0,0,-1,1,-1,-1,0,-1,-2,-1,0,-1,-1,-1,0,0,0,-1,item_level,00c2e097e5755a0eb72cb47d664ca42322c701aa6ce38a4952341828c208f1f3
Gemini (OSS),artifactspec-P99,Static Graphics,Conceptual Understanding,47.72727272727273,-5.2,42.527272727272724,-7.0,10.0,-11.9,10.0,95.45454545454545,,22,1,65,66,0,0,-2,1,1,1,0,-2,-3,0,0,0,1,-2,0,2,1,-1,item_level,0d7c073a712284820df76767b9cc63d10a863e8311d810053942ac854f3aea3b
DeepSeek,webcraft-CON-002,Web Interfaces,,46.15384615384615,12.85,59.003846153846155,0.0,16.666666666666668,17.5,16.0,85.71428571428571,100,13,1,23,24,0,0,0,2,0,2,2,1,2,2,2,-1,2,1,2,2,1,1,item_level,3cbf2807f5b13846bc1f311aedcedabda5e295028efd569366bef06af100214b
Kimi K3,webcraft-CON-002,Web Interfaces,,30.76923076923077,4.65,35.41923076923077,0.0,8.333333333333334,6.0,4.0,85.71428571428571,33.33333333333333,13,5,18,24,0,0,0,0,2,0,0,1,-1,2,0,-1,2,0,2,2,-1,-1,item_level,8efd150318e6d381a3b328319d1e924a226b4d812174ca49f81ca0284d4ad6f0
Qwen,webcraft-CON-002,Web Interfaces,,26.923076923076923,-0.050000000000000266,26.873076923076923,0.0,-6.666666666666667,5.1,-16.0,42.857142857142854,66.66666666666666,13,6,18,24,0,0,0,-1,0,-1,1,0,-1,1,0,0,2,0,2,-2,-1,-1,item_level,bfc837a55103b7c978c8a412abceff87d68952a7bf15f7d0943c0c236f10a576
Kimi K3.1 Pro,webcraft-CON-002,Web Interfaces,,50,12.1,62.1,0.0,21.0,14.7,16.0,100,100,13,0,24,24,0,0,0,2,2,1,2,1,-1,1,2,2,2,0,2,2,1,1,item_level,a160f6931f2ef705bbc11e8bb985b02900dd655675c8660e229297767a1e2882
Opus 5.5,webcraft-CON-002,Web Interfaces,,50,4.7,54.7,3.6,10.0,2.6,10.0,100,100,13,0,24,24,0,1,0,1,1,1,1,0,0,1,0,-1,0,1,1,2,1,-1,item_level,7af89ca9751c12c386c28a0c86f9b7fc21bb72a474af99075c0dc87f10f9379a
GPT-6.1 Sol (OSS),webcraft-CON-002,Web Interfaces,,50,18.75,68.75,11.8,25.0,19.1,25.0,100,100,13,0,24,24,0,2,1,2,2,2,2,1,0,2,2,2,2,2,2,2,2,2,item_level,1878f6d248bd8039a7345777b54033ede147f08af58cdeeb84da49fb8224e233
GPT-6 Astra (OSS),webcraft-CON-002,Web Interfaces,,46.15384615384615,19.4,65.55384615384615,20.8,21.0,19.2,14.5,100,83.33333333333334,13,1,23,24,2,2,1,2,2,1,2,2,-1,2,2,2,2,1,2,2,-1,2,item_level,2dcc38d00bfed081b79836d7a9d1f1dc01fa950edf04daa61340d04a5d32f9f8
Sonnet (OSS),webcraft-CON-002,Web Interfaces,,30.76923076923077,-3.6500000000000004,27.119230769230768,0.0,-2.6666666666666665,-3.6,-14.5,71.42857142857143,50.0,13,5,17,24,0,0,0,0,0,-1,0,-1,-1,0,0,0,0,-1,0,-1,-1,-2,item_level,d481225969ae282b3959ecb8c5348abcbe44cd4c72123b2d23101e95efcfe797
Gemini (OSS),webcraft-CON-002,Web Interfaces,,34.61538461538461,1.0,35.61538461538461,-2.8,0.0,2.6,4.0,85.71428571428571,50.0,13,4,20,24,0,0,-1,0,0,0,0,0,-1,2,0,0,2,0,0,2,-1,-1,item_level,405634d8f551f4cf3a56a057923491131e0ef54a2692739e2475c3e8153d3504
DeepSeek,webcraft-CON-004,Web Interfaces,,46.15384615384615,10.0,56.15384615384615,-3.6,20.0,11.7,20.5,88.88888888888889,100,13,1,24,25,0,-1,0,2,1,2,1,1,0,1,0,2,2,1,2,2,1,2,item_level,a3d62ba08a351029191cd7b155877b5687c1e5da39f2f8f5cca803391003949c
Kimi K3,webcraft-CON-004,Web Interfaces,,42.30769230769231,5.05,47.357692307692304,-7.2,16.666666666666668,5.8,14.5,77.77777777777779,100,13,2,23,25,-1,-1,0,2,0,2,0,0,0,2,0,-1,2,0,2,2,-1,2,item_level,c7f2ce436656a575e541b1ec3b1e709115fc52bc903a8e6fa5bd69fc543e1a01
Qwen,webcraft-CON-004,Web Interfaces,,46.15384615384615,9.450000000000001,55.603846153846156,8.2,20.0,8.0,4.0,100,75.0,13,1,24,25,2,-1,1,2,1,2,1,0,0,2,0,0,2,0,2,2,-1,-1,item_level,ae0acffc7a7b1a29baddf78305d4e67242b00e67e09058059d8b807483a29425
Kimi K3.1 Pro,webcraft-CON-004,Web Interfaces,,50.0,12.35,62.35,6.4,20.0,11.4,20.499999999999996,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,294b7938702a60b67d0933ac733c2b3a3367ee69e60e276b8695375355995198
Opus 5.5,webcraft-CON-004,Web Interfaces,,46.15384615384615,12.7,58.85384615384615,-7.2,25.0,16.5,25.0,88.88888888888889,100,13,1,24,25,-1,-1,0,2,2,2,2,2,0,2,0,2,2,0,2,2,2,2,item_level,9f0d91585161b6ca637e358b3b2452c8d1f216c429ec4700795796e7fed1f391
GPT-6.1 Sol (OSS),webcraft-CON-004,Web Interfaces,,50,18.049999999999997,68.05,20.8,25.0,13.2,25.0,100,100,13,0,25,25,2,2,1,2,2,2,0,2,-1,2,0,2,2,1,2,2,2,2,item_level,724260ad2bee3d832945640225afac0f5094e16ecd26b5c88ce4151ef5d76887
GPT-6 Astra (OSS),webcraft-CON-004,Web Interfaces,,46.15384615384615,20.5,66.65384615384616,25.0,25.0,17.8,16.0,88.88888888888889,100,13,1,24,25,2,2,2,2,2,2,2,2,1,2,2,-1,2,1,2,2,1,1,item_level,68f75b33d340be7dc60cbbc018a8cc5dfd774d6d489913d8c401deddf6cb4cd7
Sonnet (OSS),webcraft-CON-004,Web Interfaces,,34.61538461538461,-3.3000000000000003,31.315384615384612,-7.2,0.0,-3.8,4.0,77.77777777777779,50.0,13,4,21,25,-1,-1,0,0,0,0,0,-1,0,-1,0,-1,0,0,0,2,-1,-1,item_level,cb4faccb65a63bdaf8e81b4baf962338ee2b949d8c7d364631de37002e4d580e
Gemini (OSS),webcraft-CON-004,Web Interfaces,,50,3.25,53.25,0.0,10.0,0.0,17.5,100,100,13,0,25,25,1,-1,0,0,1,2,0,0,0,0,0,0,0,0,0,2,0,2,item_level,71eddc0c8bc754db4a875637406787cc0658110995d282c8af129a709fa17e75
DeepSeek,webcraft-CON-005,Web Interfaces,,50,16.35,66.35,15.4,15.666666666666666,15.3,25.0,100,100,11,0,11,11,1,2,1,2,2,-1,1,1,-1,2,2,2,2,1,2,2,2,2,item_level,39eb1e504198ecb6e2d71d681eb3c3e8af22af0a0c73cb0794e4938563c20238
Kimi K3,webcraft-CON-005,Web Interfaces,,45.45454545454545,6.5,51.95454545454545,0.0,9.666666666666666,8.1,10.0,75.0,100,11,1,10,11,-1,1,0,1,2,-1,1,0,-1,1,0,2,2,0,2,2,-1,1,item_level,f4f50ef10001997293e18b826ab353df00dc3b7f337d8c833b8db8f0bd39bb53
Qwen,webcraft-CON-005,Web Interfaces,,50,12.75,62.75,7.2,15.666666666666666,13.1,20.5,100,100,11,0,11,11,1,1,0,2,2,-1,1,0,-1,2,2,2,2,0,2,2,1,2,item_level,a13c743bc1566e551d2f6e53e194344de5c619ea5c4830ac2bbd42a2752861c9
Kimi K3.1 Pro,webcraft-CON-005,Web Interfaces,,50.0,16.7,66.7,15.4,21.0,15.3,20.499999999999996,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,3c2a47f76b2a1f1a425943a7cb21abb3abc5b009cfd9e7158b58c7735fed8d69
Opus 5.5,webcraft-CON-005,Web Interfaces,,50,18.1,68.1,8.2,25.0,20.5,20.5,100,100,11,0,11,11,-1,2,1,2,2,2,2,1,1,2,2,2,2,2,2,2,1,2,item_level,b8070454bd3a676ac1d59099110250037d81aa73f66d1366df3873c05879638f
GPT-6.1 Sol (OSS),webcraft-CON-005,Web Interfaces,,50,19.85,69.85,25.0,25.0,15.6,20.5,100,100,11,0,11,11,2,2,2,2,2,2,2,1,-2,2,2,2,2,2,2,2,1,2,item_level,6d2a9bac3998f6c38cf486cdb518291784642b25e6b89305f8b79db4d9dc76f4
GPT-6 Astra (OSS),webcraft-CON-005,Web Interfaces,,45.45454545454545,19.849999999999998,65.30454545454545,20.8,25.0,17.7,20.5,100,85.71428571428571,11,1,10,11,2,2,1,2,2,2,2,1,-1,2,2,2,2,2,2,2,1,2,item_level,97f6f876a402162f552630588537dca9ff5d55d71be09abe237f83c3de9f9a65
Sonnet (OSS),webcraft-CON-005,Web Interfaces,,36.36363636363637,3.9,40.263636363636365,-3.6,9.666666666666666,4.7,10.0,75.0,71.42857142857143,11,3,8,11,0,-1,0,1,2,-1,0,1,-1,0,0,0,2,0,2,2,1,-1,item_level,dbc9c841c941db95fde72d4c2225da6e5035d2373e21853a87012cb6d5afdb31
Gemini (OSS),webcraft-CON-005,Web Interfaces,,50,11.75,61.75,0.0,15.0,16.1,14.5,100,100,11,0,11,11,0,0,0,0,2,2,1,1,0,2,2,2,2,0,2,2,-1,2,item_level,ae2f17b38855cbc5ddca151bbe65028cb5b172d71dd7a67e0fd8ea7962cd04ba
DeepSeek,webcraft-CON-007,Web Interfaces,,46.15384615384615,10.149999999999999,56.30384615384615,7.2,1.3333333333333333,13.4,14.5,87.5,100,13,1,25,26,1,1,0,1,0,-1,2,1,0,2,2,-1,2,0,2,2,-1,2,item_level,73982d0960b776ecbb7de685e9c69a525deffd8df75c84c607b5799a5fd4b21b
Kimi K3,webcraft-CON-007,Web Interfaces,,38.46153846153847,0.35,38.81153846153847,-3.6,0.0,1.7,4.0,75.0,80.0,13,3,23,26,0,-1,0,0,0,0,0,-1,0,0,0,-1,2,0,2,2,-1,-1,item_level,9116771f6ebedae7c499be27e1cc4c1dfd7757bb6c96ee8b6eaaf06a47b19f63
Qwen,webcraft-CON-007,Web Interfaces,,50,1.75,51.75,3.6,-4.0,0.9,10.0,100,100,13,0,26,26,1,0,0,-1,0,0,0,-1,-1,0,0,0,2,-1,2,2,-1,1,item_level,f95fd1b8285bbaa3bbf39153f4d663fcc11b817fb53900931232217bdbb6e215
Kimi K3.1 Pro,webcraft-CON-007,Web Interfaces,,50.0,9.55,59.55,10.0,10.0,8.5,13.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,af513d8a16f7b14cde8870dcca9eb282618c0ca2b7eded4071aff6c28c9cf81b
Opus 5.5,webcraft-CON-007,Web Interfaces,,50,21.400000000000002,71.4,20.8,19.0,23.5,16.0,100,100,13,0,26,26,2,2,1,1,2,2,1,2,2,2,2,2,2,2,2,2,1,1,item_level,fbcd1d89555a2ff73927e99d932208747942d03de17990501d831a029ce672e1
GPT-6.1 Sol (OSS),webcraft-CON-007,Web Interfaces,,46.15384615384615,18.2,64.35384615384615,25.0,21.0,13.5,20.5,87.5,100,13,1,25,26,2,2,2,2,2,1,2,1,-1,2,2,-1,2,2,2,2,1,2,item_level,d9326ebee5741ec179dfc584da3de58dabdc2109c991b1c5b4572ff5e126d28b
GPT-6 Astra (OSS),webcraft-CON-007,Web Interfaces,,50,20.900000000000002,70.9,25.0,25.0,17.7,20.5,100,100,13,0,26,26,2,2,2,2,2,2,2,1,-1,2,2,2,2,2,2,2,1,2,item_level,4c4dec770a9e314dba9d4dbc503bc00837f57e1304572ce6c4546be13031aaf7
Sonnet (OSS),webcraft-CON-007,Web Interfaces,,42.30769230769231,1.1,43.40769230769231,3.6,0.0,-1.0,7.0,75.0,100,13,2,24,26,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,2,-1,0,item_level,2bfd74f39bd8d856ff6c40144c356e4d301392159c4fb67ed17e3a1bc0d40c2c
Gemini (OSS),webcraft-CON-007,Web Interfaces,,34.61538461538461,4.7,39.315384615384616,9.8,10.0,0.7,4.0,75.0,60.0,13,4,21,26,1,2,-1,0,1,2,-1,-1,0,0,0,-1,2,0,2,2,-1,-1,item_level,f51c04221a2ab911b993e32cdddba2f8491f7ad4550b3f94ec9d0cba34f1b033
DeepSeek,webcraft-CON-031,Web Interfaces,,50,22.25,72.25,25.0,9.666666666666666,25.0,20.5,100,100,7,0,8,8,2,2,2,1,2,-1,2,2,2,2,2,2,2,2,2,2,2,1,item_level,7abd390d280f90b3bce357f4cdd777ba918c2b4c899c7e372a5df7a6ea332e2a
Kimi K3,webcraft-CON-031,Web Interfaces,,50,11.65,61.65,2.8,15.0,16.2,6.0,100,100,7,0,8,8,0,0,1,1,2,1,2,2,2,0,2,0,0,2,1,0,1,1,item_level,1d0cea5d5063cb0806d0344553a98636fb7e529050e02bb16e707fb7f0e4867d
Qwen,webcraft-CON-031,Web Interfaces,,50,20.200000000000003,70.2,15.4,15.0,25.0,16.0,100,100,7,0,8,8,1,2,1,1,2,1,2,2,2,2,2,2,2,2,2,2,1,1,item_level,0ce038d97c509b4aa3cc30bbd2bf93c03077ae6acf406fe9ce8aa667866db7b2
Kimi K3.1 Pro,webcraft-CON-031,Web Interfaces,,50.0,24.55,74.55,25.0,25.0,25.0,20.499999999999996,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,bce1e74881c3ee9080bc0eb4a9a96320ff2425179939f193c5e329b1151f5158
Opus 5.5,webcraft-CON-031,Web Interfaces,,42.857142857142854,22.55,65.40714285714286,25.0,15.666666666666666,25.0,14.5,100,66.66666666666666,7,1,7,8,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,2,2,-1,item_level,c5a82f3f5c41e4f48bf77de11f020ece430869be84c3e3c3b1b2b2e5ac3be914
GPT-6.1 Sol (OSS),webcraft-CON-031,Web Interfaces,,50,24.55,74.55,25.0,25.0,25.0,20.5,100,100,7,0,8,8,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,item_level,1e48e9cab74d605877cf023804905f83a75cbb05ab9a16b5d2ee6942b9b96ad0
GPT-6 Astra (OSS),webcraft-CON-031,Web Interfaces,,50,23.95,73.95,25.0,25.0,22.9,25.0,100,100,7,0,8,8,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,5b39558ab2e05cf9562b5dc4665458239ca5d9a30612cb1d7c795894b1122cff
Sonnet (OSS),webcraft-CON-031,Web Interfaces,,50,20.05,70.05,18.0,25.0,19.5,20.5,100,100,7,0,8,8,2,2,0,2,2,2,2,2,2,0,2,0,2,2,2,2,2,1,item_level,65d27fd92cb43cdf3aab46be3a96d35827e7b63bf89c8d3e90e824399f26b1ea
Gemini (OSS),webcraft-CON-031,Web Interfaces,,50,17.6,67.6,15.4,19.0,16.8,25.0,100,100,7,0,8,8,1,2,1,1,2,2,2,1,-1,2,2,2,2,1,2,2,2,2,item_level,442a9990bdeb35df277b1b64105439849c801cbdc970c45085b3369ab3029d80
DeepSeek,webcraft-CON-032,Web Interfaces,,50,15.2,65.2,18.0,19.0,12.5,16.0,100,100,12,0,21,21,2,2,0,1,2,2,0,2,-1,2,2,-1,2,1,2,2,1,1,item_level,50da0e32b0ba3002309ec21f801951d98fd407a23c324a380d344c88f3e42cd2
Kimi K3,webcraft-CON-032,Web Interfaces,,41.66666666666667,13.65,55.31666666666667,20.8,15.666666666666666,9.6,13.0,77.77777777777779,100,12,2,19,21,2,2,1,2,2,-1,1,1,-1,1,2,-1,2,1,2,2,0,1,item_level,86b9a76605cedf9224ed53b61a2d059b81349eba76ae7b10d4f01a4d5c0e6579
Qwen,webcraft-CON-032,Web Interfaces,,41.66666666666667,12.15,53.81666666666667,18.0,7.333333333333333,12.3,4.0,88.88888888888889,66.66666666666666,12,2,19,21,2,2,0,1,1,0,1,1,-1,2,2,0,2,1,2,2,-1,-1,item_level,2dd464877a631b52b40499176beb1a5e534b595ec788f5c91bbf773ef1a9213f
Kimi K3.1 Pro,webcraft-CON-032,Web Interfaces,,50.0,17.15,67.15,20.8,21.0,14.4,16.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,0e0f2822a36ee625c6798bcff926e5020393035c737318314018da10a1d7589c
Opus 5.5,webcraft-CON-032,Web Interfaces,,50,21.1,71.1,20.8,21.0,20.5,25.0,100,100,12,0,21,21,2,2,1,2,2,1,2,1,1,2,2,2,2,2,2,2,2,2,item_level,06c7cb9fccbf03c1caaf7a1f672af9c8f034aa5d9425ab159ade0f3642b0b43d
GPT-6.1 Sol (OSS),webcraft-CON-032,Web Interfaces,,50,21.500000000000004,71.5,25.0,21.0,20.1,20.5,100,100,12,0,21,21,2,2,2,2,2,1,2,2,-1,2,2,2,2,2,2,2,2,1,item_level,cc428f470e5d16163f18a753eecd356f40a203190c0a5cade0abdd06b6dff011
GPT-6 Astra (OSS),webcraft-CON-032,Web Interfaces,,45.83333333333333,19.55,65.38333333333333,20.8,25.0,17.1,20.5,88.88888888888889,100,12,1,20,21,2,2,1,2,2,2,1,2,-1,1,2,2,2,2,2,2,1,2,item_level,abb705a087060669c1ec04d768a24bf46eb456a562fe56763ca86b5dad658418
Sonnet (OSS),webcraft-CON-032,Web Interfaces,,33.33333333333333,5.7,39.03333333333333,7.2,12.333333333333334,4.7,-3.0,66.66666666666666,66.66666666666666,12,4,17,21,1,1,0,1,2,0,0,1,-1,0,0,0,2,0,2,0,-1,0,item_level,4b2012170d6a46b7b0fc2a4aa8d43ebd14459a07f996a493ffda7d3a4c4d8be3
Gemini (OSS),webcraft-CON-032,Web Interfaces,,37.5,2.35,39.85,9.8,1.6666666666666667,-1.5,4.0,88.88888888888889,33.33333333333333,12,3,17,21,1,2,-1,-1,2,-1,0,-2,-1,0,0,0,2,-1,2,2,-1,-1,item_level,ffb00ed451322bff03112f93bcbd5c0a28ac23b16ef3d3e94b20533b0524473b
DeepSeek,webcraft-CON-033,Web Interfaces,,50,23.05,73.05,20.8,25.0,24.1,20.5,100,100,12,0,20,20,2,2,1,2,2,2,2,2,2,2,2,2,2,1,2,2,1,2,item_level,f580cbd3bb0ef359a804b027449ec2444ef4142242308fa2d4513a4e5583b886
Kimi K3,webcraft-CON-033,Web Interfaces,,45.83333333333333,10.799999999999999,56.633333333333326,6.4,20.0,11.6,4.0,100,66.66666666666666,12,1,19,20,0,1,1,2,1,2,1,1,1,-1,2,0,2,1,2,2,-1,-1,item_level,050267d600c47b8916d10a4e3a2de06461a923c3eb2e709f7d789194676f6d72
Qwen,webcraft-CON-033,Web Interfaces,,45.83333333333333,6.9,52.73333333333333,7.2,10.666666666666666,6.2,4.0,100,66.66666666666666,12,1,19,20,1,1,0,2,1,-1,1,-1,0,0,2,-1,2,0,2,2,-1,-1,item_level,fd98709553836c72aae2f81256168aa85cf63f5296646fd9f941a38af53d47b9
Kimi K3.1 Pro,webcraft-CON-033,Web Interfaces,,45.83,17.05,62.88,20.8,25.0,13.6,13.0,100.0,66.66666666666667,,,,,,,,,,,,,,,,,,,,,,,score_summary,4f56b3f237d3252b83b2d29c60a0b9c7f67306b9cdd5f4f6d6b21ba8d89873e7
Opus 5.5,webcraft-CON-033,Web Interfaces,,45.83333333333333,15.0,60.83333333333333,12.6,20.0,16.9,4.0,100,66.66666666666666,12,1,19,20,1,2,0,2,1,2,1,1,2,2,2,-1,2,2,2,2,-1,-1,item_level,7df6d772cf8b92bd7f54256c12919c1041bbfecf48042ee68d0b2e3e60f4511b
GPT-6.1 Sol (OSS),webcraft-CON-033,Web Interfaces,,45.83333333333333,20.05,65.88333333333333,20.8,25.0,19.3,14.5,88.88888888888889,100,12,1,19,20,2,2,1,2,2,2,2,2,2,1,2,-1,2,2,2,2,-1,2,item_level,ef199dcabaf7a60dcb74c27f4c87f3ba810de0a7684fa5707f7c9a09f7bbaee1
GPT-6 Astra (OSS),webcraft-CON-033,Web Interfaces,,45.83333333333333,19.4,65.23333333333332,25.0,25.0,15.9,14.5,88.88888888888889,100,12,1,19,20,2,2,2,2,2,2,2,2,-1,2,2,-1,2,2,2,2,-1,2,item_level,6df54719ac67c93b2601c6007811c7e7326611dbf5a35c733e306192e8e2bedd
Sonnet (OSS),webcraft-CON-033,Web Interfaces,,45.83333333333333,4.000000000000001,49.83333333333333,18.0,6.0,-3.6,4.0,100,66.66666666666666,12,1,19,20,2,2,0,0,1,1,-1,0,-1,0,0,-1,0,0,0,2,-1,-1,item_level,0e80f9d856fa2d08daaec41175c440719e9b08f2cb3a66b68592fd8bbecec9c8
Gemini (OSS),webcraft-CON-033,Web Interfaces,,45.83333333333333,6.25,52.08333333333333,9.8,20.0,0.2,7.0,100,66.66666666666666,12,1,19,20,1,2,-1,2,1,2,0,-1,-1,0,1,0,1,0,1,2,0,-1,item_level,662aeef919dbb530db74af17a8dd549ed6dd0706769674fbe4a87456064a7cb3
DeepSeek,webcraft-CON-034,Web Interfaces,,42.857142857142854,7.1,49.957142857142856,3.6,6.666666666666667,9.6,4.0,90.0,75.0,14,2,25,27,1,0,0,1,0,1,1,1,-1,1,2,0,2,-1,2,2,-1,-1,item_level,b60e980b14b28af9684da369859d26f6df14d4e5ec660514a60f284ff9ef633c
Kimi K3,webcraft-CON-034,Web Interfaces,,46.42857142857143,7.45,53.87857142857143,10.6,18.333333333333332,2.7,7.0,90.0,100,14,1,26,27,0,1,2,2,2,0,0,-1,0,-1,2,-1,0,0,2,2,-1,0,item_level,45377ceecddc2f9c659150447aeca614fa1d88f6f12aba3dca4205abf15cbdf7
Qwen,webcraft-CON-034,Web Interfaces,,46.42857142857143,1.75,48.17857142857143,-3.6,0.0,3.9,7.0,90.0,100,14,1,26,27,0,-1,0,0,0,0,0,0,-1,0,2,-1,0,0,2,2,-1,0,item_level,bbe682ce39b1182671b2c1b8d0d3eeff963c2c561c497177871f3b38a2fe550b
Kimi K3.1 Pro,webcraft-CON-034,Web Interfaces,,50.0,10.75,60.75,10.0,16.0,9.7,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,181ab7a91efcd0cc4dfaea88c68701457f32b27ab4ce3daf7fc1e4142578e7ea
Opus 5.5,webcraft-CON-034,Web Interfaces,,46.42857142857143,17.5,63.92857142857143,12.4,20.0,20.8,10.0,90.0,100,14,1,26,27,-1,2,2,2,1,2,2,2,2,2,2,-1,2,2,2,2,-1,1,item_level,76e87afd369215639eb0b688ee395a4283dcca06a4fc9573487882ff548fcd8e
GPT-6.1 Sol (OSS),webcraft-CON-034,Web Interfaces,,50,18.55,68.55,20.8,21.0,16.3,20.5,100,100,14,0,27,27,2,2,1,2,2,1,2,1,1,2,2,-1,2,2,2,2,1,2,item_level,3cfb94a6e73a533e0a7117d8e8b8e0728054065c06ad51a6b9b8041154e2ede5
GPT-6 Astra (OSS),webcraft-CON-034,Web Interfaces,,50,20.2,70.2,19.6,19.0,20.8,20.5,100,100,14,0,27,27,2,1,2,1,2,2,2,1,2,2,2,1,2,2,2,2,2,1,item_level,a3a2a93f2f0508324a8220e56eefa1e526bc69dc789aba49b4420b5b636bf821
Sonnet (OSS),webcraft-CON-034,Web Interfaces,,46.42857142857143,-3.4,43.02857142857143,-3.6,-6.0,-2.0,-6.0,100,75.0,14,1,25,27,-1,0,0,0,-1,-1,0,0,-1,0,0,0,0,-1,0,0,-1,-1,item_level,59fb89be7df1f6b33e59e2c676d34e811b09a3954363d267d9350048de4a7cf9
Gemini (OSS),webcraft-CON-034,Web Interfaces,,46.42857142857143,5.0,51.42857142857143,0.8,10.666666666666666,5.0,7.0,100,75.0,14,1,26,27,0,1,-1,2,1,-1,0,-1,-1,0,2,0,2,0,2,2,-1,0,item_level,5f1304a45b0776f069fe282e7b4271d8eb59fdee009e61665d7fa89829029544
DeepSeek,webcraft-CON-036,Web Interfaces,,47.22222222222222,6.95,54.172222222222224,9.0,8.333333333333334,5.5,7.0,100,85.71428571428571,18,1,33,34,0,2,0,0,2,0,0,0,0,-1,2,0,0,0,2,2,0,-1,item_level,cf2ac9ccd804679b613583bf4bb48e4fb08b186c6a6b6fb8feb052a882c4bc56
Kimi K3,webcraft-CON-036,Web Interfaces,,36.11111111111111,-0.5000000000000002,35.61111111111111,12.6,-2.6666666666666665,-4.4,-10.5,90.9090909090909,42.857142857142854,18,5,27,34,1,2,0,0,0,-1,-1,-1,0,0,0,-1,0,-1,0,0,-1,-2,item_level,34e1a14b45a5f0249152451542fe4a456ae12d5bf6f388f2eef706c4dc2e3939
Qwen,webcraft-CON-036,Web Interfaces,,41.66666666666667,6.35,48.01666666666667,18.0,5.666666666666667,3.2,-6.0,90.9090909090909,71.42857142857143,18,3,30,34,2,2,0,0,2,-1,-1,-1,0,-1,2,-1,2,0,2,0,-1,-1,item_level,7c0f0dc3dcbeb16fad4b7cf22fad507cb8b5d33d799b2b9bfeefe2bc5fc3cebe
Kimi K3.1 Pro,webcraft-CON-036,Web Interfaces,,50.0,8.75,58.75,15.4,9.666666666666666,7.3,-2.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,111f36d8f2a3937247248ab64ed0c7b751e6a12a974ac667d3d78a45760aec13
Opus 5.5,webcraft-CON-036,Web Interfaces,,44.44444444444444,0.29999999999999993,44.74444444444444,-3.6,-2.6666666666666665,2.4,4.0,90.9090909090909,85.71428571428571,18,2,32,34,-1,0,0,0,0,-1,0,0,0,0,0,0,0,-1,2,2,-1,-1,item_level,58254dc050db17a23497a5ef8f5b1c3fad7c5b4d8ca431ffe2a0894b1f0a36f4
GPT-6.1 Sol (OSS),webcraft-CON-036,Web Interfaces,,47.22222222222222,15.950000000000001,63.172222222222224,19.6,15.666666666666666,16.6,4.0,100,85.71428571428571,18,1,33,34,1,2,2,2,2,-1,-1,2,-1,2,2,2,2,2,2,2,-1,-1,item_level,10316c68e861cab559a5ce6bfe39b56757d4fdab1c99fe04b92b7da643235141
GPT-6 Astra (OSS),webcraft-CON-036,Web Interfaces,,47.22222222222222,9.799999999999999,57.02222222222222,11.8,15.666666666666666,10.2,-6.0,100,85.71428571428571,18,1,33,34,0,2,1,2,2,-1,-1,1,-1,0,2,2,2,0,2,0,-1,-1,item_level,55978395ba13ed1e44b9870da28715ca084144e6ee7984bc7acee96049f09e5f
Sonnet (OSS),webcraft-CON-036,Web Interfaces,,30.555555555555557,-3.95,26.605555555555558,0.0,-2.6666666666666665,-4.2,-14.5,81.81818181818183,28.57142857142857,18,7,27,34,0,0,0,0,0,-1,-1,-1,0,-1,0,0,0,-1,0,-1,-1,-2,item_level,15b596235e7b27b099477b80036cfede89aad85238202de36f35abe29d12a7a4
Gemini (OSS),webcraft-CON-036,Web Interfaces,,41.66666666666667,7.75,49.41666666666667,12.6,15.666666666666666,3.7,4.0,100,57.14285714285714,18,3,31,34,1,2,0,2,2,-1,0,0,0,-1,1,-1,2,0,2,2,-1,-1,item_level,2ad7013299f5556840dd1d6737830e5d6b4b09e1e41fd6b36814fd457568230a
DeepSeek,webcraft-CON-038,Web Interfaces,,42.857142857142854,10.649999999999999,53.50714285714285,0.0,10.0,16.9,7.0,90.0,75.0,14,2,22,24,0,0,0,1,1,1,2,1,2,2,2,-1,2,0,2,2,-1,0,item_level,f6776697e07a06b12a44b72e180d9d8c8c0f22770cf6b3be3360b698ce7a3efd
Kimi K3,webcraft-CON-038,Web Interfaces,,28.57142857142857,-2.7,25.87142857142857,-3.6,-2.6666666666666665,-1.6,-6.0,70.0,25.0,14,6,18,24,-1,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,-1,-1,item_level,36e726ce3bcdd4d8a532034cf95534c3a0599f04771753eea13652aeb39b8050
Qwen,webcraft-CON-038,Web Interfaces,,42.857142857142854,5.9,48.75714285714285,0.0,10.0,8.0,4.0,90.0,75.0,14,2,22,24,0,0,0,2,0,0,0,0,2,0,0,0,2,0,2,2,-1,-1,item_level,1bd64cafd507dedea1329706db498debe76f25a194cd58320c9eee781d4e7020
Kimi K3.1 Pro,webcraft-CON-038,Web Interfaces,,42.857142857142854,8.25,51.107142857142854,5.4,15.666666666666666,8.3,4.0,90.0,75.0,14,2,22,24,-1,2,0,2,2,-1,2,0,0,-1,2,-1,2,0,2,2,-1,-1,item_level,2dba16f02349829d6f29543e12ee61e006bdd007e5dcbd6e23ff6c1975212c8e
Opus 5.5,webcraft-CON-038,Web Interfaces,,39.285714285714285,16.45,55.73571428571428,10.0,25.0,17.8,13.0,90.0,50.0,14,3,21,24,1,1,1,2,2,2,2,1,2,2,1,1,2,1,2,2,0,1,item_level,73c5b5444a1068e5e8dafeb2b649cd7f674c86186897ba46868f2a693506630a
GPT-6.1 Sol (OSS),webcraft-CON-038,Web Interfaces,,42.857142857142854,17.45,60.30714285714285,12.4,9.666666666666666,25.0,4.0,90.0,75.0,14,2,22,24,-1,2,2,1,2,-1,2,2,2,2,2,2,2,2,2,2,-1,-1,item_level,8130e2724f812ee87efdf818ccaa751ad1ac38661b1f2e073b15a784b18c6d35
GPT-6 Astra (OSS),webcraft-CON-038,Web Interfaces,,46.42857142857143,20.4,66.82857142857142,12.6,25.0,25.0,10.0,90.0,100,14,1,23,24,1,2,0,2,2,2,2,2,2,2,2,2,2,2,2,2,-1,1,item_level,640ce42a61f276da453169f9c432b4c7b9bd5355855d3f780640929eafae4ff2
Sonnet (OSS),webcraft-CON-038,Web Interfaces,,35.714285714285715,-1.5,34.214285714285715,-2.8,4.0,-3.6,4.0,90.0,25.0,14,4,20,24,0,0,-1,1,0,0,0,-1,-1,0,0,0,0,-1,0,2,-1,-1,item_level,4ed5933456afcbc992f35fa700a6ae3e37d0e00a49ff6dd1a9f5f165cbec5ae9
Gemini (OSS),webcraft-CON-038,Web Interfaces,,42.857142857142854,-0.30000000000000004,42.55714285714286,-3.6,1.3333333333333333,0.0,4.0,90.0,75.0,14,2,22,24,-1,0,0,1,0,-1,0,0,0,0,0,-1,0,0,1,2,-1,-1,item_level,36bc47f1c530961a2c3ada35b57c9a8290d7ebe8808ef392c34506893198d344
DeepSeek,webcraft-DAT-002,Web Interfaces,,50,20.5,70.5,15.4,21.0,22.9,20.5,100,100,15,0,24,24,2,1,1,2,2,1,2,2,1,2,2,2,2,2,2,2,1,2,item_level,4a499f788f58283dba43e41881a2419cb81fb787b283acd898b07f8fca618936
Kimi K3,webcraft-DAT-002,Web Interfaces,,46.666666666666664,0.6999999999999997,47.36666666666667,7.2,3.3333333333333335,-2.6,-3.0,88.88888888888889,100,15,1,23,24,1,1,0,0,1,0,0,0,-1,0,0,-1,0,0,0,0,0,-1,item_level,f2dc5b9ad812f3b49a4421db02a8c610d158f9016b05abac5faf0859fdd0d16e
Qwen,webcraft-DAT-002,Web Interfaces,,46.666666666666664,8.05,54.71666666666667,18.0,11.0,2.4,7.0,100,83.33333333333334,15,1,23,24,2,2,0,0,2,1,0,-1,0,2,0,0,2,0,0,2,0,-1,item_level,9e0c0449c1ab6effa0c41323e3339994d8b0d35cb28933c3836e07b8b229f56e
Kimi K3.1 Pro,webcraft-DAT-002,Web Interfaces,,43.333333333333336,11.4,54.733333333333334,25.0,15.0,7.0,-6.0,88.88888888888889,83.33333333333334,15,2,22,24,2,2,2,1,2,1,1,1,-1,-1,2,-1,2,0,2,0,-1,-1,item_level,97312a50f74e065f69f68bf881b6053358a75fc49f2710caf5dff2cda5c68593
Opus 5.5,webcraft-DAT-002,Web Interfaces,,46.666666666666664,15.25,61.916666666666664,25.0,19.0,8.2,20.5,88.88888888888889,100,15,1,23,24,2,2,2,1,2,2,1,1,-1,2,0,0,2,0,2,2,1,2,item_level,7be6c5bbc3a5f297dc1a318e69546749f6774e55c36b5ccd3de758765a1bf4bd
GPT-6.1 Sol (OSS),webcraft-DAT-002,Web Interfaces,,50,22.75,72.75,25.0,25.0,23.5,10.0,100,100,15,0,24,24,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,1,-1,item_level,5210abf2eec9930a409b6fa6372161bde6d0b5fcaec6e542192dedeeb23995af
GPT-6 Astra (OSS),webcraft-DAT-002,Web Interfaces,,46.666666666666664,23.349999999999998,70.01666666666667,25.0,21.0,25.0,14.5,88.88888888888889,100,15,1,23,24,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,2,-1,2,item_level,4c55f9f848389e509a549cfa6dd03db812bfab6706ae7c94cbf91c377b55d679
Sonnet (OSS),webcraft-DAT-002,Web Interfaces,,33.33333333333333,-0.8000000000000002,32.53333333333333,3.6,0.0,-4.2,4.0,77.77777777777779,50.0,15,5,19,24,1,0,0,0,0,0,0,-1,-1,0,0,-1,0,0,0,2,-1,-1,item_level,59b429a39022e8b089dbc8dbd480541683031c2c90b7d6f5fcd3ad7ab3208535
Gemini (OSS),webcraft-DAT-002,Web Interfaces,,40.0,1.5499999999999998,41.55,2.6,5.666666666666667,1.3,-6.0,88.88888888888889,66.66666666666666,15,3,21,24,2,-1,-1,0,2,-1,0,-1,-1,2,0,-1,0,0,2,0,-1,-1,item_level,08a2052a91ab900277f635d4fe1861f526dcb9c7d8136efea810afc9a8a0f354
DeepSeek,webcraft-DAT-003,Web Interfaces,,42.857142857142854,10.5,53.357142857142854,12.6,10.0,8.2,17.5,87.5,83.33333333333334,14,2,20,22,1,2,0,0,1,2,1,1,-1,-1,2,0,2,0,2,2,2,0,item_level,d5038802774c8c1c6b5760c2aac903f95fbe77d45f3af261a7d43e04e65e7d37
Kimi K3,webcraft-DAT-003,Web Interfaces,,35.714285714285715,-0.8,34.91428571428572,3.6,-4.0,-1.0,-6.0,87.5,50.0,14,4,17,22,0,1,0,-1,0,0,0,-1,0,0,0,0,1,0,0,0,-1,-1,item_level,24f17febfb25e8834bf22ec8116d5547ca0f3b06ad54ab426b2bb97d7a4f78a9
Qwen,webcraft-DAT-003,Web Interfaces,,42.857142857142854,0.8500000000000002,43.707142857142856,7.2,-2.6666666666666665,-1.9,4.0,87.5,83.33333333333334,14,2,20,22,1,1,0,0,0,-1,0,-1,0,0,0,-1,2,-1,0,2,-1,-1,item_level,8b5525ee4bc4f3bb927a286be5cda49437c4580c388b59beb660d2ae062ab582
Kimi K3.1 Pro,webcraft-DAT-003,Web Interfaces,,46.43,7.8,54.23,12.6,3.3333333333333335,6.3,10.0,100.0,83.33333333333333,,,,,,,,,,,,,,,,,,,,,,,score_summary,fe896818ddd4310d16d61846c355c82cd15e21a5ed02b4db09bcdf872fb93640
Opus 5.5,webcraft-DAT-003,Web Interfaces,,46.42857142857143,6.200000000000001,52.62857142857143,18.0,-0.6666666666666666,2.8,4.0,87.5,100,14,1,21,22,2,2,0,-1,1,0,0,0,0,2,0,-1,2,0,0,2,-1,-1,item_level,e8a2738360d6fd17c1601bb20778ef8323f7e4c70ebea22a03da64813cf47bcc
GPT-6.1 Sol (OSS),webcraft-DAT-003,Web Interfaces,,46.42857142857143,10.1,56.52857142857143,20.8,0.6666666666666666,8.8,4.0,87.5,100,14,1,21,22,2,2,1,0,1,-1,1,2,-1,2,0,-1,2,-1,2,2,-1,-1,item_level,8f22c1ce51a98b6fdc63b61189253660264dd34d05f3a1b29044fd53f88acc87
GPT-6 Astra (OSS),webcraft-DAT-003,Web Interfaces,,50,20.45,70.45,20.8,21.0,20.1,20.5,100,100,14,0,22,22,2,2,1,2,2,1,2,2,-1,2,2,2,2,2,2,2,1,2,item_level,0a39d2b5acf180630a530c7d9429e92c415d096e29082f22a258abd76862dbdc
Sonnet (OSS),webcraft-DAT-003,Web Interfaces,,35.714285714285715,-2.4,33.31428571428572,0.0,-2.6666666666666665,-4.8,4.0,87.5,50.0,14,4,18,22,0,0,0,0,0,-1,0,-1,-1,0,0,-1,0,-1,0,2,-1,-1,item_level,e0bf4f089b09b13d4c57dcfedf7f206f5a8db1f7a067007bea0a770ac254bab1
Gemini (OSS),webcraft-DAT-003,Web Interfaces,,42.857142857142854,-1.45,41.40714285714285,9.8,-6.666666666666667,-5.2,-3.0,87.5,83.33333333333334,14,2,20,22,1,2,-1,-1,0,-1,-1,-1,-1,0,0,-1,0,0,0,0,-1,0,item_level,617c9dfac63f457b6d297a26f795c68cb2739b0d22ea64c145b6605f581c7c21
DeepSeek,webcraft-DAT-007,Web Interfaces,,50,4.1000000000000005,54.1,9.0,6.666666666666667,0.9,4.0,100,100,13,0,23,23,0,2,0,0,0,2,0,-1,0,2,0,0,0,0,0,2,-1,-1,item_level,9082574137328f45232b2bc2c2b2f674e9ce4972c20438e6eb36e2b4778ef5c4
Kimi K3,webcraft-DAT-007,Web Interfaces,,38.46153846153847,1.25,39.71153846153847,-3.6,6.666666666666667,1.5,4.0,87.5,60.0,13,3,20,23,-1,0,0,0,0,2,-1,-1,-1,2,0,0,0,0,2,2,-1,-1,item_level,6064d565c54f515ab518b94bf37b1c57b2edd30778fc31d1ac9ab1b0bc77463c
Qwen,webcraft-DAT-007,Web Interfaces,,46.15384615384615,2.0,48.15384615384615,6.2,-0.6666666666666666,0.3,4.0,100,80.0,13,1,22,23,0,2,-1,0,-1,1,0,-1,0,2,0,0,-1,0,0,2,-1,-1,item_level,3e38bef0572132152bb512d8b8ff8d39892035a13c7bd730caaf90b6202f68fa
Kimi K3.1 Pro,webcraft-DAT-007,Web Interfaces,,46.15,6.9,53.05,12.6,14.000000000000002,1.3,10.0,100.0,80.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,a77f85a8fda3b70acd2fa5599311ac23bcd80d21031c8f09bafc17ffb3f12846
Opus 5.5,webcraft-DAT-007,Web Interfaces,,50,8.75,58.75,9.0,15.0,3.5,25.0,100,100,13,0,23,23,0,2,0,0,2,2,1,0,0,2,0,0,0,0,0,2,2,2,item_level,bff8600b079173aae681ff942ab2edd6ab96bbf909001d218cf517ef771aabf3
GPT-6.1 Sol (OSS),webcraft-DAT-007,Web Interfaces,,50,16.3,66.3,20.8,25.0,11.5,16.0,100,100,13,0,23,23,2,2,1,2,2,2,0,0,-1,2,2,2,2,-1,2,2,1,1,item_level,375fb2ca574476609af3b8f73bdec080dfe36ee5e3a3abc31e23b909f9b9be5f
GPT-6 Astra (OSS),webcraft-DAT-007,Web Interfaces,,50,9.450000000000001,59.45,12.6,25.0,1.0,20.5,100,100,13,0,23,23,1,2,0,2,2,2,0,-1,-1,2,0,0,2,0,0,2,1,2,item_level,30fa45b60be9d599fc35e7b328eb02bf3564ccfb0b236891e381dc0b4426a81c
Sonnet (OSS),webcraft-DAT-007,Web Interfaces,,0,-50.0,-50.0,-50.0,-50.0,-50.0,-50.0,0,0,13,13,0,23,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,item_level,f0ebdbfbc8d7495f00da75b40960c86e1fca3aebf6cd934476768f2bf4e8d43f
Gemini (OSS),webcraft-DAT-007,Web Interfaces,,46.15384615384615,6.0,52.15384615384615,12.6,6.0,2.5,7.0,100,80.0,13,1,22,23,1,2,0,0,1,1,0,0,0,2,0,0,0,0,0,2,-1,0,item_level,c2fbed043c9d642b91f29a22cc1aeecc74fe5cab1402e24608b3fccf2dd23df5
DeepSeek,webcraft-DAT-008,Web Interfaces,,50,14.75,64.75,15.4,21.0,12.3,16.0,100,100,14,0,21,21,1,2,1,2,2,1,1,1,-1,2,2,0,2,1,2,2,1,1,item_level,a5660a0629c5d3907e256377c58fd8052c662d1534bbed0a139da46a0c172c9f
Kimi K3,webcraft-DAT-008,Web Interfaces,,42.857142857142854,0.5,43.357142857142854,0.0,-2.6666666666666665,1.0,4.0,100,60.0,14,2,19,21,0,0,0,0,0,-1,0,-1,-1,2,0,0,2,0,0,2,-1,-1,item_level,67ff7a222fc6b21837e132d8ec1661d4e2d8b8c7985fb52e40f040a6d3fa07f5
Qwen,webcraft-DAT-008,Web Interfaces,,42.857142857142854,1.7000000000000002,44.55714285714286,4.4,-0.6666666666666666,0.6,4.0,88.88888888888889,80.0,14,2,19,21,1,1,-1,-1,1,0,0,-1,0,2,0,-1,2,-1,0,2,-1,-1,item_level,a41b4034d191f84322780fde6b56669016dabcfa3fc9a9ce4a80adefc1785ade
Kimi K3.1 Pro,webcraft-DAT-008,Web Interfaces,,50,14.6,64.6,19.6,21.0,9.9,16.0,100,100,14,0,21,21,2,1,2,2,2,1,1,1,-2,2,2,-1,2,2,2,2,1,1,item_level,675253c2507d91c5b8c9f3a9ea56610c4030841f9d926c2fbbe26301481331a1
Opus 5.5,webcraft-DAT-008,Web Interfaces,,50,6.65,56.65,18.0,4.333333333333333,-0.2,16.0,100,100,14,0,21,21,2,2,0,-1,2,0,0,-1,-1,2,0,-1,2,0,0,2,1,1,item_level,0bd5f16158f105e7a1e67916460b384eead135e8d2ec79ae875438025b05608a
GPT-6.1 Sol (OSS),webcraft-DAT-008,Web Interfaces,,50,16.0,66.0,25.0,25.0,7.9,20.5,100,100,14,0,21,21,2,2,2,2,2,2,0,0,-1,2,2,-1,2,0,2,2,1,2,item_level,07b0778c982ead107303015359bca1139f36ce9c68dce3b01d60812c6f64288e
GPT-6 Astra (OSS),webcraft-DAT-008,Web Interfaces,,46.42857142857143,18.5,64.92857142857143,19.6,21.0,18.0,14.5,88.88888888888889,100,14,1,20,21,1,2,2,2,2,1,2,2,-1,2,2,2,2,-1,2,2,-1,2,item_level,09f930e34d451bc1bad6672092886f254c73e033140ca833eb9ad1ff6ab37b3f
Sonnet (OSS),webcraft-DAT-008,Web Interfaces,,39.285714285714285,-0.09999999999999998,39.18571428571428,3.6,-2.6666666666666665,-2.6,7.0,88.88888888888889,60.0,14,3,17,21,0,1,0,0,0,-1,0,0,-1,0,0,-1,0,0,0,2,-1,0,item_level,d2b88298c80ded43f3b78979956303bd38eb95a0c5fc9fd573f789571ba9bdfc
Gemini (OSS),webcraft-DAT-008,Web Interfaces,,35.714285714285715,1.3,37.01428571428571,0.0,5.666666666666667,1.0,-0.5,88.88888888888889,40.0,14,4,17,21,1,-1,0,0,2,-1,0,-1,-1,2,0,0,2,0,0,2,-1,-2,item_level,75b6b67dfbb2a50608a45d9046319292f23c0fa3036a4c15ea36befa8d09be96
DeepSeek,webcraft-DAT-011,Web Interfaces,,50,12.649999999999999,62.65,15.4,25.0,8.1,10.0,100,100,9,0,10,10,1,2,1,2,2,2,2,0,-1,2,0,0,2,0,2,2,0,0,item_level,b687ee0c0b002b6a9145b2db16b622f3d7226ee7a1d820b5321361cd22d099be
Kimi K3,webcraft-DAT-011,Web Interfaces,,44.44444444444444,3.45,47.894444444444446,3.6,-2.6666666666666665,4.5,7.0,100,80.0,9,1,9,10,0,1,0,0,0,-1,0,0,0,0,0,0,2,0,2,2,-1,0,item_level,2907e08ef4bb44e4d89539dff28713d4c8d5412810bc7883eaac984f1d52b2b2
Qwen,webcraft-DAT-011,Web Interfaces,,44.44444444444444,9.45,53.894444444444446,6.4,19.0,8.0,10.0,75.0,100,9,1,9,10,0,1,1,1,2,2,1,0,0,2,0,0,2,0,2,2,0,0,item_level,8ed93d2de23a89775313feef7073db2de9345cf7d95491622a63443b4d9dec5f
Kimi K3.1 Pro,webcraft-DAT-011,Web Interfaces,,44.44444444444444,7.05,51.49444444444444,15.4,10.0,2.6,4.0,75.0,100,9,1,9,10,2,1,1,0,1,2,0,0,-1,1,0,0,0,0,2,2,-1,-1,item_level,70ffd7a5895ba4a7a5e43c45676bc196eb31c33db116df55e58386e4db3d85b5
Opus 5.5,webcraft-DAT-011,Web Interfaces,,50,9.2,59.2,10.0,14.0,6.6,13.0,100,100,9,0,10,10,1,1,1,1,1,2,1,0,-1,2,0,0,2,0,2,2,1,0,item_level,7d12f454cc2c96dad3b793d49749231af19298e26d85eeaaf3d3b63e48f0890e
GPT-6.1 Sol (OSS),webcraft-DAT-011,Web Interfaces,,50,17.1,67.1,15.4,25.0,14.0,25.0,100,100,9,0,10,10,2,1,1,2,2,2,2,0,0,2,0,2,2,2,2,2,2,2,item_level,d2e74cbd7529a9920ce95fa248b9fe27ba4ce23ad459f49ed60f2f334c073d8f
GPT-6 Astra (OSS),webcraft-DAT-011,Web Interfaces,,50,18.95,68.95,19.6,25.0,15.6,25.0,100,100,9,0,10,10,2,1,2,2,2,2,2,1,0,2,0,2,2,2,2,2,2,2,item_level,3b0f06e46c43400be0b738849522552fb7c189c42e802e783b3e42dea2f6bb7e
Sonnet (OSS),webcraft-DAT-011,Web Interfaces,,50,2.75,52.75,0.0,6.666666666666667,1.5,10.0,100,100,9,0,10,10,0,0,0,0,0,2,0,-1,-1,0,0,0,2,0,2,2,0,0,item_level,019080bf7a24c2239ef2474b1f49a732c316326d9117df097f15d8caa0b72640
Gemini (OSS),webcraft-DAT-011,Web Interfaces,,44.44444444444444,2.0999999999999996,46.544444444444444,-7.2,2.6666666666666665,5.0,10.0,75.0,100,9,1,9,10,-1,-1,0,0,0,1,1,-1,-1,2,0,0,2,0,2,2,0,0,item_level,c12069b87032e93bac1d5761957a1514209fab23845d08c844770c3203455bbd
DeepSeek,webcraft-DAT-014,Web Interfaces,,50,19.65,69.65,20.8,21.0,19.4,16.0,100,100,10,0,10,10,2,2,1,2,2,1,2,-1,2,2,2,2,2,2,2,2,1,1,item_level,85a1914729960118642813e0cbaef06b485d803e81217708ec67dbc1eb219973
Kimi K3,webcraft-DAT-014,Web Interfaces,,45.0,-3.0,42.0,-3.6,-6.666666666666667,-3.0,4.0,100,83.33333333333334,10,1,9,10,0,-1,0,-1,0,-1,0,-1,-1,0,0,0,0,0,0,2,-1,-1,item_level,f122809620a4764c71795db383d041969fad10634c4acaa7ce97351d1981787d
Qwen,webcraft-DAT-014,Web Interfaces,,50,9.0,59.0,18.0,19.0,-0.8,20.5,100,100,10,0,10,10,2,2,0,1,2,2,1,-1,-1,0,0,-1,-1,0,2,2,1,2,item_level,75ab90136e70370fd901081c1f5f84c6a8636fa5226c1bbbb5a4354afaabdf9d
Kimi K3.1 Pro,webcraft-DAT-014,Web Interfaces,,50,17.45,67.45,15.4,21.0,17.7,16.0,100,100,10,0,10,10,2,1,1,2,2,1,2,1,-1,2,2,2,2,2,2,2,1,1,item_level,82d8270dc96ae1597f2769bc1070e6164f5ef6e7cc8ddb42634b8eed3ee03882
Opus 5.5,webcraft-DAT-014,Web Interfaces,,50,19.85,69.85,20.8,25.0,16.8,25.0,100,100,10,0,10,10,2,2,1,2,2,2,2,1,-1,2,2,2,1,2,2,2,2,2,item_level,a8e58d10a87d8ee1f65f28f4c04cc7dc2207c845d892f2724cbade2151d04ed5
GPT-6.1 Sol (OSS),webcraft-DAT-014,Web Interfaces,,40.0,17.15,57.15,20.8,19.0,16.2,10.0,100,66.66666666666666,10,2,8,10,2,2,1,1,2,2,2,1,-1,2,2,2,2,0,2,2,-1,1,item_level,91463781674d8ce4bfeb00be73d6c7d8bce3e709a04c6905abf0e9fb776c2f1f
GPT-6 Astra (OSS),webcraft-DAT-014,Web Interfaces,,50,22.900000000000002,72.9,25.0,25.0,21.7,20.5,100,100,10,0,10,10,2,2,2,2,2,2,2,1,2,2,2,2,2,1,2,2,2,1,item_level,74517c4c667fc9bf7f891446107ae933e41d197e07aa09426b6acec5a75d4210
Sonnet (OSS),webcraft-DAT-014,Web Interfaces,,25.0,-3.25,21.75,0.0,-4.0,-3.2,-10.5,75.0,33.33333333333333,10,5,5,10,0,0,0,-1,0,0,0,0,-1,0,0,-1,0,-1,0,0,-1,-2,item_level,d060258d48584107039947ce915e4bff7bf32af76dea1e1aa27e498609034eb8
Gemini (OSS),webcraft-DAT-014,Web Interfaces,,50,2.6999999999999997,52.7,9.0,-4.0,1.3,4.0,100,100,10,0,10,10,0,2,0,-1,0,0,0,-1,-1,2,0,-1,0,0,2,2,-1,-1,item_level,1127297362974acce53582d2a24394b078be62bfdf62da0e29089b57c5794138
DeepSeek,webcraft-DAT-016,Web Interfaces,,45.83333333333333,9.049999999999999,54.883333333333326,5.4,15.0,9.5,7.0,87.5,100,12,1,21,22,-1,2,0,0,2,2,2,0,0,2,0,0,2,0,2,2,-1,0,item_level,07238b4cbd746a2b7a5ed9b50980c93ed7da430b14157f736d98f46fa7423fa3
Kimi K3,webcraft-DAT-016,Web Interfaces,,33.33333333333333,-2.5,30.83333333333333,-3.6,-2.6666666666666665,-1.2,-6.0,87.5,25.0,12,4,18,22,-1,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,-1,-1,item_level,ecc44ef56ae733ed037752c689c632e13453d80bb8a8088d779069a19873686a
Qwen,webcraft-DAT-016,Web Interfaces,,41.66666666666667,0.4,42.06666666666667,3.6,0.0,-1.8,4.0,87.5,75.0,12,2,20,22,0,1,0,0,0,0,0,0,0,0,0,-1,0,-1,0,2,-1,-1,item_level,e03e5e12c75e004080ebfdb113bda49bd908f6d20dcbd28b704a2b327238058f
Kimi K3.1 Pro,webcraft-DAT-016,Web Interfaces,,50.0,6.75,56.75,10.0,12.333333333333334,2.8,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,b4ddd6abea0080d9fa091487e22e740ad5c7d721e04397bdb10186a8328d12c0
Opus 5.5,webcraft-DAT-016,Web Interfaces,,41.66666666666667,6.050000000000001,47.71666666666667,18.0,8.333333333333334,-0.2,4.0,87.5,75.0,12,2,20,22,2,2,0,0,2,0,0,0,0,1,0,-1,0,0,0,2,-1,-1,item_level,7f5274169e919e8f40961ee13eaf76a164ea461234ef1a4f4f22bb69898828e0
GPT-6.1 Sol (OSS),webcraft-DAT-016,Web Interfaces,,45.83333333333333,15.200000000000001,61.03333333333333,25.0,9.666666666666666,10.9,20.5,87.5,100,12,1,21,22,2,2,2,1,2,-1,2,2,-1,2,0,-1,2,0,2,2,1,2,item_level,2d90826c55589a3e5f3405958dd9a287fef5859f40e9e051f7220fd6aed05772
GPT-6 Astra (OSS),webcraft-DAT-016,Web Interfaces,,45.83333333333333,14.75,60.58333333333333,20.8,15.666666666666666,9.4,25.0,87.5,100,12,1,21,22,2,2,1,2,2,-1,2,2,-1,1,0,-1,2,0,2,2,2,2,item_level,acb09e89941c711784304855a5bb4a61387633d9b3108911572bbaa525e48475
Sonnet (OSS),webcraft-DAT-016,Web Interfaces,,37.5,-3.0000000000000004,34.5,-3.6,-2.6666666666666665,-4.2,4.0,87.5,50.0,12,3,17,22,-1,0,0,0,0,-1,0,-1,-1,0,0,-1,0,0,0,2,-1,-1,item_level,373b921ec2c550e9897d80a2ad0baa5150f55136e434e453cda9e86749f5e38c
Gemini (OSS),webcraft-DAT-016,Web Interfaces,,29.166666666666668,-0.7000000000000001,28.46666666666667,-7.2,8.333333333333334,-0.2,-0.5,87.5,0,12,5,15,22,-1,-1,0,0,2,0,0,-1,-1,1,0,-1,0,0,2,2,-1,-2,item_level,2991c731c9d7cbc42c809e643f011ee1043df1241650aa1350dea7fe535a736d
DeepSeek,webcraft-DAT-017,Web Interfaces,,46.15384615384615,5.3,51.45384615384615,-7.2,19.0,5.9,13.0,87.5,100,13,1,22,23,-1,-1,0,1,2,2,2,-1,-1,-1,2,0,2,-1,2,2,1,0,item_level,247f12e297757b95db2fa7a2a7bc0c8fcb7261e58a657f19d43ab85b83920de6
Kimi K3,webcraft-DAT-017,Web Interfaces,,38.46153846153847,-3.6000000000000005,34.861538461538466,-7.2,-2.6666666666666665,-4.2,7.0,75.0,80.0,13,3,20,23,-1,-1,0,0,0,-1,0,-1,-1,0,0,-1,0,0,0,2,-1,0,item_level,2f526ab74066550269ab7fa356bba6d638b200e5e17e16db012c4b1b1cc9a1f3
Qwen,webcraft-DAT-017,Web Interfaces,,38.46153846153847,-0.35,38.111538461538466,-3.6,-2.6666666666666665,1.1,4.0,87.5,60.0,13,3,20,23,0,-1,0,0,0,-1,1,0,-1,0,0,0,2,0,0,2,-1,-1,item_level,e5f74f449f87f60c060241af0a6a71332193881861a10051dddc536d1b58ed73
Kimi K3.1 Pro,webcraft-DAT-017,Web Interfaces,,42.30769230769231,10.1,52.40769230769231,15.4,21.0,5.4,4.0,87.5,80.0,13,2,21,23,1,2,1,2,2,1,2,0,-1,1,0,-1,2,0,2,2,-1,-1,item_level,781d3eb63141f422f752cf46a4aa08ce316e38120eb4ce3461cbfe3ec9b342ea
Opus 5.5,webcraft-DAT-017,Web Interfaces,,50,7.6,57.6,9.0,15.0,2.7,17.5,100,100,13,0,23,23,0,2,0,1,2,1,1,0,-1,2,0,0,0,1,0,2,0,2,item_level,2b81c8f2e7912a2c8fec246e925ede263c19d2e1bae942d622e2ffa44b752a7b
GPT-6.1 Sol (OSS),webcraft-DAT-017,Web Interfaces,,46.15384615384615,16.0,62.15384615384615,20.8,15.666666666666666,14.9,10.0,87.5,100,13,1,22,23,2,2,1,2,2,-1,2,2,0,1,2,-1,2,1,2,2,1,-1,item_level,3702e2cf0316646bd6e6dcc486b695c1bb85dd94ba53648a5094ce635741cab5
GPT-6 Astra (OSS),webcraft-DAT-017,Web Interfaces,,50,10.450000000000001,60.45,10.0,21.0,6.4,16.0,100,100,13,0,23,23,1,1,1,2,2,1,1,-1,-1,1,2,-1,2,1,2,2,1,1,item_level,730677e778445b0c39f8f5bc53428cfc2198712988476156db9b73de2d0256b7
Sonnet (OSS),webcraft-DAT-017,Web Interfaces,,30.76923076923077,-4.9,25.869230769230768,-7.2,-2.6666666666666665,-4.2,-6.0,62.5,60.0,13,5,18,23,-1,-1,0,0,0,-1,0,-1,-1,0,0,-1,0,0,0,0,-1,-1,item_level,12f9671fdda384d1e14a27b6af7b30b9e5e587cd0830d5ef6caf3d0bcedb22bb
Gemini (OSS),webcraft-DAT-017,Web Interfaces,,38.46153846153847,-2.2,36.261538461538464,0.0,3.3333333333333335,-4.2,-6.0,100,40.0,13,3,20,23,0,0,0,0,1,0,0,-1,-1,0,0,-1,0,0,0,0,-1,-1,item_level,886dbd30f787225306dc6cf4cb551bb2f29bed5ea1e0b26d8613e00b01644a1d
DeepSeek,webcraft-DAT-018,Web Interfaces,,50,20.5,70.5,18.0,21.0,25.0,3.5,100,100,13,0,23,23,2,2,0,2,2,1,2,2,2,2,2,2,2,2,2,-1,2,0,item_level,c377adc42fdd9e343cc8ece89e34ff31bdbf10b843dd066a76672f206d71d275
Kimi K3,webcraft-DAT-018,Web Interfaces,,26.923076923076923,-1.7000000000000002,25.223076923076924,3.6,-2.6666666666666665,-5.2,4.0,62.5,40.0,13,6,17,23,1,0,0,0,0,-1,0,-1,-1,-1,0,-1,0,0,0,2,-1,-1,item_level,0d30a8a08e78fd4143105991427ecf7ed21b45c5e5cec599ffbc2068ca328191
Qwen,webcraft-DAT-018,Web Interfaces,,42.30769230769231,3.95,46.25769230769231,7.2,6.0,1.7,4.0,87.5,80.0,13,2,21,23,1,1,0,-1,1,2,0,-1,0,0,0,-1,2,0,2,2,-1,-1,item_level,1f8cd6c7b2b40eb8ab20cf6d22e565b3d3b8eb2a2fa78d2080c0cc836efdb942
Kimi K3.1 Pro,webcraft-DAT-018,Web Interfaces,,50.0,11.85,61.85,15.4,15.0,10.1,6.999999999999999,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,643f4082b57c9ab6db952682671a541b99018d8363917f202468a25cd7938010
Opus 5.5,webcraft-DAT-018,Web Interfaces,,50,22.3,72.3,20.8,25.0,22.6,20.5,100,100,13,0,23,23,2,2,1,2,2,2,2,1,2,2,2,2,2,2,2,2,2,1,item_level,dfa5c5e2c0e1cac5fff99a6c513adcb6e47000e7d68c8498923cb48212ecf42a
GPT-6.1 Sol (OSS),webcraft-DAT-018,Web Interfaces,,46.15384615384615,15.05,61.20384615384616,19.6,15.0,12.9,14.5,87.5,100,13,1,22,23,1,2,2,1,2,1,2,2,-1,1,2,-1,2,0,2,2,-1,2,item_level,ffbdc7f46cdb1543c8788ce3f47a94b935bef440c94586e1fc2713e5747d07bb
GPT-6 Astra (OSS),webcraft-DAT-018,Web Interfaces,,50,19.1,69.1,25.0,19.0,15.0,25.0,100,100,13,0,23,23,2,2,2,1,2,2,2,2,-1,2,2,-1,2,1,2,2,2,2,item_level,0e2fc61c37483089f76279d18bcf48096e0891d898030eb94f5190ef088e20c1
Sonnet (OSS),webcraft-DAT-018,Web Interfaces,,30.76923076923077,-1.65,29.11923076923077,9.0,-6.666666666666667,-4.6,-6.0,75.0,40.0,13,5,18,23,0,2,0,-1,0,-1,-1,0,-1,-1,0,-1,0,0,0,0,-1,-1,item_level,d0e74d681e58dbad18981aa8ff105c5c0fb9072d4cd7cd6c37a099ebeb5a18d6
Gemini (OSS),webcraft-DAT-018,Web Interfaces,,38.46153846153847,3.75,42.21153846153847,9.0,4.333333333333333,0.3,7.0,75.0,80.0,13,3,20,23,0,2,0,-1,2,0,0,-1,-1,0,0,-1,2,0,2,2,-1,0,item_level,ca1cf5b941e8f0aa7aa826b6703c21abc8152e33e3e926337aae1e3aa00ca396
DeepSeek,webcraft-DAT-028,Web Interfaces,,42.857142857142854,5.85,48.707142857142856,-2.8,15.0,6.6,10.0,88.88888888888889,80.0,14,2,21,23,1,-1,-1,0,2,2,1,0,-1,2,0,2,2,0,0,2,0,0,item_level,01d4ec42437bc7db7c9609789d4c652b058b451437a8454852df57115b8559fd
Kimi K3,webcraft-DAT-028,Web Interfaces,,46.42857142857143,3.55,49.97857142857143,12.6,2.6666666666666665,-1.4,7.0,88.88888888888889,100,14,1,22,23,2,1,0,0,0,1,0,0,-1,0,0,0,0,0,0,2,-1,0,item_level,326f4f3760d31afc24333520929255749206125de15b4908cdc325025c588cca
Qwen,webcraft-DAT-028,Web Interfaces,,42.857142857142854,-1.7999999999999998,41.05714285714286,-7.2,0.0,-2.0,10.0,77.77777777777779,100,14,2,21,23,-1,-1,0,0,0,0,1,-1,-1,0,0,0,0,0,0,2,-1,1,item_level,aa8435457452f4e003495cff5f56f4d9943c0ca1b68cf82cf6176ed2d660272a
Kimi K3.1 Pro,webcraft-DAT-028,Web Interfaces,,50.0,8.8,58.8,12.6,15.0,3.6,16.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,8bdc2dae83028ea7eec6a71abe67e9f95546a942c84e5b821df026f22f8259d2
Opus 5.5,webcraft-DAT-028,Web Interfaces,,46.42857142857143,8.85,55.27857142857143,18.0,8.333333333333334,4.2,10.0,88.88888888888889,100,14,1,22,23,2,2,0,0,2,0,-1,0,0,2,0,-1,2,-1,2,2,-1,1,item_level,88fa0416359c5cc66af08e6fd58f2f06a03fc30209a79b225cf7b92cdeb4c137
GPT-6.1 Sol (OSS),webcraft-DAT-028,Web Interfaces,,50,18.950000000000003,68.95,20.8,19.0,16.8,25.0,100,100,14,0,23,23,2,2,1,1,2,2,2,1,-1,2,2,2,2,1,2,2,2,2,item_level,a5bbcee2287065b37fbd0f3046b1b9c22f36a36857a89ddece0f6759f1a657ac
GPT-6 Astra (OSS),webcraft-DAT-028,Web Interfaces,,50,17.8,67.8,20.8,25.0,13.6,20.5,100,100,14,0,23,23,2,2,1,2,2,2,1,2,-1,2,0,2,2,0,2,2,2,1,item_level,3d855ddaba1c13f721b0af1edda72f98da401aa9406b0fa4bfccf9e1f7860288
Sonnet (OSS),webcraft-DAT-028,Web Interfaces,,39.285714285714285,-1.6,37.68571428571428,0.8,0.6666666666666666,-2.6,-6.0,77.77777777777779,80.0,14,3,20,23,1,0,-1,0,1,-1,0,0,-1,0,0,-1,0,0,0,0,-1,-1,item_level,64cdb59afd22b3451660131899b4c5b4aa8682290b543b1c6f9055da5d8f933c
Gemini (OSS),webcraft-DAT-028,Web Interfaces,,39.285714285714285,-1.75,37.535714285714285,0.8,0.6666666666666666,-4.0,-0.5,88.88888888888889,60.0,14,3,20,23,0,1,-1,0,1,-1,0,-1,-1,-1,0,0,0,0,0,2,-1,-2,item_level,62083b89f2c40948f734fadb24013eb23a8ac0402a9dab30879070153431196d
DeepSeek,webcraft-DIS-010,Web Interfaces,,46.42857142857143,16.25,62.67857142857143,18.0,15.0,17.6,7.0,100,83.33333333333334,14,1,26,27,2,2,0,0,2,2,2,1,0,2,2,2,2,0,2,2,0,-1,item_level,2fee027e06af971bcaa8d90a78e1a1ac628208c7dca9d29cb53503c42ef08cff
Kimi K3,webcraft-DIS-010,Web Interfaces,,28.57142857142857,-1.7000000000000002,26.87142857142857,-6.4,0.0,-1.0,4.0,75.0,33.33333333333333,14,6,20,27,-1,0,-1,0,0,0,-1,-1,-1,0,0,0,1,-1,2,2,-1,-1,item_level,5162d67e710519fa845cc010bb8cf38378f249deca4d65c00cce27e2da8ad5e7
Qwen,webcraft-DIS-010,Web Interfaces,,46.42857142857143,10.450000000000001,56.87857142857143,18.0,20.0,5.1,4.0,87.5,100,14,1,26,27,2,2,0,2,1,2,1,0,-1,1,0,0,2,0,2,2,-1,-1,item_level,276da61f3682ec75350d059f580fa987a2005fa2423863a9a787531d61ea5484
Kimi K3.1 Pro,webcraft-DIS-010,Web Interfaces,,50.0,11.55,61.55,15.4,19.0,7.7,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,5bd26ae2d918d9d3798e9407c0a4b29fd77caa560636b0f637a24b75fd34d628
Opus 5.5,webcraft-DIS-010,Web Interfaces,,39.285714285714285,5.25,44.535714285714285,7.2,10.666666666666666,4.9,-6.0,87.5,66.66666666666666,14,3,24,27,1,1,0,1,0,2,1,0,1,1,0,0,2,0,0,0,-1,-1,item_level,cf5d012d0ba7af430ed0998914d8d81e8cac5ca5af6991688d8ba01d66597286
GPT-6.1 Sol (OSS),webcraft-DIS-010,Web Interfaces,,50,17.45,67.45,20.8,21.0,15.0,16.0,100,100,14,0,27,27,2,2,1,2,2,1,2,1,-1,2,2,1,2,1,2,2,1,1,item_level,a38b2f9fb27cab4dd22df7cc87f3c4ac5312b1ccdead38532fc37f49c72f1986
GPT-6 Astra (OSS),webcraft-DIS-010,Web Interfaces,,46.42857142857143,19.55,65.97857142857143,25.0,25.0,16.2,14.5,87.5,100,14,1,26,27,2,2,2,2,2,2,1,1,-1,2,2,2,2,2,2,2,-1,2,item_level,46fbe8922506878745bddaa22592835f35f5dd1200311106a0cb552c73d733a9
Sonnet (OSS),webcraft-DIS-010,Web Interfaces,,35.714285714285715,-3.9,31.814285714285717,0.0,-2.6666666666666665,-5.8,-6.0,75.0,66.66666666666666,14,4,23,27,0,0,0,0,0,-1,-1,-1,-1,0,0,-1,0,-1,0,0,-1,-1,item_level,ed6d2315a7d282b7459d50501304cbf5e208bd599c9c78a4c72287192d1c358d
Gemini (OSS),webcraft-DIS-010,Web Interfaces,,46.42857142857143,0.75,47.17857142857143,-2.8,6.666666666666667,1.5,-3.0,87.5,100,14,1,26,27,-1,1,-1,0,0,2,0,-1,-1,0,0,0,2,0,2,0,-1,0,item_level,4ba641f6d288ad2a6196cf996b0f8242fe0ee98f8fd3bc084aaa2e1c833e9251
DeepSeek,webcraft-DIS-011,Web Interfaces,,50,9.5,59.5,15.4,1.6666666666666667,7.9,14.5,100,100,16,0,32,32,2,1,1,-1,2,-1,2,-1,-1,2,2,-1,1,0,2,2,-1,2,item_level,a484a75ae03c4ac4e342fa9565df230ca6e0006249a167eef025d68cc223cfdc
Kimi K3,webcraft-DIS-011,Web Interfaces,,46.875,4.05,50.925,19.6,5.666666666666667,-4.2,4.0,88.88888888888889,100,16,1,31,32,2,1,2,0,2,-1,0,-1,-1,0,0,-1,0,0,0,2,-1,-1,item_level,de8c719943c05d1e240e3a895f1faf67e0fffd11d63a943349aae17c61e70890
Qwen,webcraft-DIS-011,Web Interfaces,,50,2.4000000000000004,52.4,5.4,1.6666666666666667,-0.4,10.0,100,100,16,0,32,32,-1,2,0,-1,2,-1,0,-1,0,0,0,-1,0,-1,2,2,-1,1,item_level,adb145affb8aa3f393362c934e42739cc7dfeaa1266ceefd402dfa70ac96f22a
Kimi K3.1 Pro,webcraft-DIS-011,Web Interfaces,,50.0,8.5,58.5,15.4,15.0,2.8,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,c243fcaf7e397ba24fa090b7a45327d6cb86f176dac0af6b6d83f9ee3cf39947
Opus 5.5,webcraft-DIS-011,Web Interfaces,,50,12.549999999999999,62.55,18.0,11.0,9.6,16.0,100,100,16,0,32,32,2,2,0,0,2,1,2,1,0,2,0,-1,1,1,2,2,1,1,item_level,bb3332dda10ff4eb60e49b72163fcf14002aeb69164225b641ca073d2f70c8b3
GPT-6.1 Sol (OSS),webcraft-DIS-011,Web Interfaces,,43.75,10.0,53.75,10.0,19.0,5.2,20.5,77.77777777777779,100,16,2,30,32,1,1,1,1,2,2,1,-1,-1,1,2,-1,2,-1,2,2,1,2,item_level,91d0831971ed28f11e3a7ed82bca5a069afef1a96dd52bca615fcfb359a1176d
GPT-6 Astra (OSS),webcraft-DIS-011,Web Interfaces,,46.875,16.85,63.725,19.6,25.0,13.5,14.5,88.88888888888889,100,16,1,31,32,2,1,2,2,2,2,2,1,-1,2,2,-1,2,2,2,2,-1,2,item_level,fb1ce77806ec2c280b860d82d28be5036c112491468ed15183f15bce9d32e64c
Sonnet (OSS),webcraft-DIS-011,Web Interfaces,,37.5,-3.4000000000000004,34.1,0.0,0.0,-6.2,-3.0,66.66666666666666,85.71428571428571,16,4,26,32,0,0,0,0,0,0,-1,-1,-1,-1,0,-1,0,0,0,0,-1,0,item_level,b04e892cd33479dd81977b726de464de7c60af207f9a0dfb6ba9876eba2da98d
Gemini (OSS),webcraft-DIS-011,Web Interfaces,,43.75,6.1000000000000005,49.85,9.8,15.0,2.0,4.0,88.88888888888889,85.71428571428571,16,2,30,32,1,2,-1,0,2,2,0,0,-1,1,0,-1,1,0,2,2,-1,-1,item_level,bf5f5346cf4524e5283b487be926075a67447ce2bb532951267a5275f1c32546
DeepSeek,webcraft-DIS-014,Web Interfaces,,50,14.05,64.05,12.6,15.0,14.7,13.0,100,100,13,0,25,25,1,2,0,1,2,1,1,1,-1,2,2,2,2,0,2,2,0,1,item_level,9a50f144ef479cdc9e3e99da19cf437d4e0acf367c708bb590916a17688d02fb
Kimi K3,webcraft-DIS-014,Web Interfaces,,46.15384615384615,9.5,55.65384615384615,18.0,10.0,5.6,7.0,87.5,100,13,1,24,25,2,2,0,0,1,2,0,0,-1,2,0,0,2,0,2,2,-1,0,item_level,6989f697d350ea75ec6ac08807f361fa7e9ecbc79ceb26fb1fa2aed5d6598bed
Qwen,webcraft-DIS-014,Web Interfaces,,34.61538461538461,-1.2999999999999998,33.315384615384616,-7.2,0.6666666666666666,-1.2,10.0,62.5,80.0,13,4,19,25,-1,-1,0,0,1,-1,0,0,0,0,0,-1,0,0,0,2,-1,1,item_level,838c6a808cddc080b77a4e7a5b7cf358849c565388f40cb0b907b8c9bba14c06
Kimi K3.1 Pro,webcraft-DIS-014,Web Interfaces,,50.0,12.2,62.2,18.0,10.0,9.8,13.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,edc10e7fa3f8a3e989ceffeea1e713ef5936204c290abebfd28c7feac4f9e92a
Opus 5.5,webcraft-DIS-014,Web Interfaces,,42.30769230769231,12.1,54.40769230769231,18.0,15.0,9.3,7.0,87.5,80.0,13,2,23,25,2,2,0,0,2,2,0,0,0,2,2,-1,2,0,2,2,-1,0,item_level,a04e5393a271ec73a431e7e9aae097104692cdb0029f8342d9cfe8294c37bea6
GPT-6.1 Sol (OSS),webcraft-DIS-014,Web Interfaces,,46.15384615384615,16.799999999999997,62.95384615384615,20.8,25.0,13.7,10.0,87.5,100,13,1,24,25,2,2,1,2,2,2,0,1,-1,2,2,2,2,0,2,2,-1,1,item_level,28e4af39c34f0903ccdc1270a2b74b50ed19c026051433b3d61ac877e92f0876
GPT-6 Astra (OSS),webcraft-DIS-014,Web Interfaces,,50,17.549999999999997,67.55,20.8,20.0,13.7,25.0,100,100,13,0,25,25,2,2,1,2,1,2,1,1,0,2,2,0,2,1,2,2,2,2,item_level,2ad5c22ca5e2ffe8ab1a332edf6d1db0beef01b143b2555761cdb3f4dbea05e4
Sonnet (OSS),webcraft-DIS-014,Web Interfaces,,34.61538461538461,1.25,35.86538461538461,0.0,-2.6666666666666665,2.5,4.0,75.0,60.0,13,4,21,25,-1,1,0,0,0,-1,0,-1,-1,2,0,0,0,0,2,2,-1,-1,item_level,57ccb8474b06fbf9cc83f8ecb615ecd155fa62a3c81863b82dde0dd55279f911
Gemini (OSS),webcraft-DIS-014,Web Interfaces,,38.46153846153847,0.20000000000000007,38.66153846153847,-2.8,0.0,1.0,4.0,75.0,80.0,13,3,22,25,1,-1,-1,0,0,0,0,0,-1,0,0,-1,1,0,2,2,-1,-1,item_level,3349ba6e61b9f1ea5844dc3415c9b986122734244c92c6a9dc31ec46cf83e818
DeepSeek,webcraft-DIS-020,Web Interfaces,,46.42857142857143,5.8999999999999995,52.32857142857143,3.6,10.0,5.6,7.0,100,83.33333333333334,14,1,26,27,0,1,0,1,1,1,0,0,-1,2,0,0,2,0,2,2,-1,0,item_level,55431070e4dbdd437834b07e3f277a0e5f0c5ea5ac98578c75ed6ab6f28aefcb
Kimi K3,webcraft-DIS-020,Web Interfaces,,39.285714285714285,-1.9,37.385714285714286,0.0,0.0,-4.6,4.0,87.5,66.66666666666666,14,3,24,27,0,0,0,0,0,0,0,-1,0,0,0,-2,0,0,0,2,-1,-1,item_level,e2ad8328125928d18b8c2993a9a5455c1a240198143f91a046def28e1f939d4b
Qwen,webcraft-DIS-020,Web Interfaces,,35.714285714285715,-2.2,33.51428571428571,0.0,-2.6666666666666665,-1.6,-10.0,62.5,83.33333333333334,14,4,23,27,1,-1,0,0,0,-1,0,-1,0,0,0,0,0,0,0,-1,-1,-1,item_level,abfa7291bbd713dbdd165b7e76b8d2a45701f136994ae524c80122c43b00ec7e
Kimi K3.1 Pro,webcraft-DIS-020,Web Interfaces,,46.43,5.0,51.43,7.2,10.0,1.4,10.0,100.0,83.33333333333333,,,,,,,,,,,,,,,,,,,,,,,score_summary,983fe3bedd8639a8a284fc3707ab9c0bf3d0c7de82f9041cfad1e28c394ca876
Opus 5.5,webcraft-DIS-020,Web Interfaces,,39.285714285714285,1.5499999999999998,40.83571428571428,3.6,0.6666666666666666,0.3,4.0,87.5,66.66666666666666,14,3,24,27,0,1,0,0,1,-1,0,0,0,0,0,-1,2,0,0,2,-1,-1,item_level,f09e7746c3e18283b2d414dd4c7581a25ea918e74cfa79fa70818c0eb6744b9f
GPT-6.1 Sol (OSS),webcraft-DIS-020,Web Interfaces,,50,9.1,59.1,20.8,10.0,1.6,16.0,100,100,14,0,27,27,2,2,1,1,1,1,1,0,-1,-1,0,0,0,0,2,2,1,1,item_level,1221cc777126d759c4035fba72dd31a8642d5996acb938a8fe3541c933b67056
GPT-6 Astra (OSS),webcraft-DIS-020,Web Interfaces,,50,18.75,68.75,20.8,21.0,16.7,20.5,100,100,14,0,27,27,2,2,1,2,2,1,1,1,0,2,2,2,2,1,2,2,1,2,item_level,8a14066a13bc550a81c55c40aa0ef4916b0ce55b0555f2051500859e8eec4a54
Sonnet (OSS),webcraft-DIS-020,Web Interfaces,,35.714285714285715,-1.3,34.41428571428572,0.0,0.0,-1.4,-6.0,87.5,50.0,14,4,21,27,-1,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,-1,item_level,b6c59dc05c39924da1996a9de3b4a943de746d374521e728582d6b04c7d2ab4e
Gemini (OSS),webcraft-DIS-020,Web Interfaces,,35.714285714285715,-0.7999999999999999,34.91428571428572,4.4,-4.0,-1.4,-6.0,87.5,50.0,14,4,23,27,1,1,-1,-1,0,0,0,0,-1,0,0,0,0,0,0,0,-1,-1,item_level,8f8399510753fed862d873d1c9f1466f6631d1574faa129a3c3a8a2d09ae1ba7
DeepSeek,webcraft-DIS-023,Web Interfaces,,40.0,18.099999999999998,58.099999999999994,8.2,21.0,25.0,4.0,100,57.14285714285714,15,3,21,26,-1,2,1,2,2,1,2,2,2,2,2,2,2,2,2,2,-1,-1,item_level,a238f2c0f4e6dc24740996d3c5b4eb0fc6df46d1222b9753b422cf2b7672c3a5
Kimi K3,webcraft-DIS-023,Web Interfaces,,40.0,5.3500000000000005,45.35,9.0,18.333333333333332,-0.1,4.0,100,57.14285714285714,15,3,23,26,0,2,0,2,2,0,-1,0,0,0,0,0,2,-1,0,2,-1,-1,item_level,10117561bed807325ba0df087c0f066706403f70c8143b003461054e6934b77c
Qwen,webcraft-DIS-023,Web Interfaces,,43.333333333333336,2.1,45.43333333333334,-3.6,0.0,5.2,4.0,100,71.42857142857143,15,2,24,26,0,-1,0,0,0,0,0,0,0,2,0,0,2,0,1,2,-1,-1,item_level,ca9b7054607f13973cb4b54883a0c7723446dd941997bd06be06f4c80704d262
Kimi K3.1 Pro,webcraft-DIS-023,Web Interfaces,,46.67,15.1,61.77,15.4,21.0,14.2,10.0,100.0,85.71428571428571,,,,,,,,,,,,,,,,,,,,,,,score_summary,529adfada78582e45571f1c957fa493f6fffa5b647f94e9069ac4c8da72c8d91
Opus 5.5,webcraft-DIS-023,Web Interfaces,,43.333333333333336,6.2,49.53333333333334,9.0,18.333333333333332,1.0,7.0,100,71.42857142857143,15,2,24,26,0,2,0,2,2,0,0,0,0,1,0,0,0,0,0,2,0,-1,item_level,c8588eae30f991009c4120fc2448d678e9d801a9abb53e77a1d189cf7d9654ac
GPT-6.1 Sol (OSS),webcraft-DIS-023,Web Interfaces,,50,25.0,75.0,25.0,25.0,25.0,25.0,100,100,15,0,26,26,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,b9c1c18e7a3c67e7f2d8be1961e11cf54f9c81955a03ffaf41a60e1acec7c743
GPT-6 Astra (OSS),webcraft-DIS-023,Web Interfaces,,46.666666666666664,22.900000000000002,69.56666666666666,25.0,21.0,22.9,20.5,100,85.71428571428571,15,1,25,26,2,2,2,2,2,1,2,2,1,2,2,2,2,2,2,2,2,1,item_level,9710f43642fd9544f33b491abaa0c879e50c11b2d440ea7c4b9c99a49baf268e
Sonnet (OSS),webcraft-DIS-023,Web Interfaces,,33.33333333333333,-1.5,31.83333333333333,-3.6,0.0,0.0,-6.0,100,28.57142857142857,15,5,20,26,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,item_level,180e54ad68dd05347f28950f5425a1b78c9efd5077dc160e6ac5d1e4bdc94f84
Gemini (OSS),webcraft-DIS-023,Web Interfaces,,40.0,5.7,45.7,9.0,15.666666666666666,1.4,4.0,100,57.14285714285714,15,3,23,26,0,2,0,2,2,-1,-1,-2,0,2,0,0,2,-1,2,2,-1,-1,item_level,878a437540eded7b4104e0ab44520286256856d61b139fb57d27829e6271b13d
DeepSeek,webcraft-DIS-031,Web Interfaces,,44.44444444444444,21.5,65.94444444444444,20.8,25.0,20.1,25.0,75.0,100,9,1,8,9,2,2,1,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,73d7a871b307a5be3ae56ab01f18a392423b0543026c9f52f3fe1bc70603b2ef
Kimi K3,webcraft-DIS-031,Web Interfaces,,38.88888888888889,-0.20000000000000007,38.68888888888889,12.6,-6.666666666666667,-5.5,4.0,100,60.0,9,2,7,9,1,2,0,-1,0,-1,0,-2,0,0,0,-2,0,-2,2,2,-1,-1,item_level,f422e83fc29c7af676cf2b9f423bad6c87a8ddf02c7aefeb93f271e70c91f995
Qwen,webcraft-DIS-031,Web Interfaces,,50,18.900000000000002,68.9,20.8,25.0,15.8,20.5,100,100,9,0,9,9,2,2,1,2,2,2,2,-1,1,2,2,2,2,0,2,2,1,2,item_level,28af4146945ccdc32569c185623e87ccc21d43b100841077be8b80e56b66be51
Kimi K3.1 Pro,webcraft-DIS-031,Web Interfaces,,50.0,17.7,67.7,20.8,20.0,14.9,20.499999999999996,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,17be2e3751b79401d386c5abbd51ee0d90e73a3de33920f4d2d65ab6a0bb399e
Opus 5.5,webcraft-DIS-031,Web Interfaces,,50,22.9,72.9,20.8,25.0,22.9,25.0,100,100,9,0,9,9,2,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,b74151534e0cb2598dd898e48d1be6a98a379ca0588b1ffc90ada9caab8e3c75
GPT-6.1 Sol (OSS),webcraft-DIS-031,Web Interfaces,,50,21.7,71.7,20.8,20.0,22.9,20.5,100,100,9,0,9,9,2,2,1,2,1,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,a856a24cea7eb5529aea79fed6b502a313df2fd17ddd1038f3cf36f033abff22
GPT-6 Astra (OSS),webcraft-DIS-031,Web Interfaces,,50,22.55,72.55,25.0,25.0,20.1,25.0,100,100,9,0,9,9,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,5f4d1a147d2d6a082a1d6adcd12cdb0ca8c1ce3042a1c52e89ff3ff5be665668
Sonnet (OSS),webcraft-DIS-031,Web Interfaces,,22.22222222222222,2.15,24.37222222222222,3.6,-2.6666666666666665,2.5,4.0,25.0,60.0,9,5,4,9,1,0,0,0,0,-1,0,0,0,2,0,-2,0,0,2,2,-1,-1,item_level,538990e6cde09695402bdd3e06742a2618df5cfbb29d936f219302959fcb072e
Gemini (OSS),webcraft-DIS-031,Web Interfaces,,27.77777777777778,9.05,36.82777777777778,6.2,12.666666666666666,8.3,14.5,75.0,40.0,9,4,5,9,0,2,-1,2,0,1,-1,0,0,2,2,-1,2,0,2,2,-1,2,item_level,34d5831d4cdbd487a40592678868d35b93b7708ce4b72ad1dbd16f52f12ab5e9
DeepSeek,webcraft-DIS-032,Web Interfaces,,46.15384615384615,16.1,62.253846153846155,8.2,15.666666666666666,21.7,8.5,100,75.0,13,1,23,24,-1,2,1,2,2,-1,2,1,2,2,2,2,2,1,2,1,2,-1,item_level,68e12fc56d5af1ee4467bac01e222692d8ba3f01caf57157406d57c10fb4d2a3
Kimi K3,webcraft-DIS-032,Web Interfaces,,42.30769230769231,2.8,45.107692307692304,9.0,-6.666666666666667,4.3,-6.0,77.77777777777779,100,13,2,22,24,0,2,0,-1,0,-1,1,0,0,0,0,-1,2,0,2,0,-1,-1,item_level,3e2006c427b95e6946d143feedd1074c5fc5992cfd22e3f09e42720e12695337
Qwen,webcraft-DIS-032,Web Interfaces,,46.15384615384615,2.95,49.103846153846156,3.6,0.0,2.7,7.0,88.88888888888889,100,13,1,23,24,0,1,0,0,0,0,0,-1,0,2,0,-1,0,0,2,2,0,-1,item_level,a75b3a7717af8d506997fb38e581b9210f735cbc41a7bca0d92c5885a722da79
Kimi K3.1 Pro,webcraft-DIS-032,Web Interfaces,,50.0,12.45,62.45,15.4,7.333333333333334,13.0,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,a19f5bc43a5a43a18cb5c74531d705a62e19b7f4d120550326789372af6f4c12
Opus 5.5,webcraft-DIS-032,Web Interfaces,,42.30769230769231,19.45,61.75769230769231,15.4,20.0,20.2,25.0,88.88888888888889,75.0,13,2,22,24,1,2,1,2,1,2,1,1,2,2,2,2,2,1,2,2,2,2,item_level,918620367b103566dd3847862b3be2110e3e666e7e40787d60c24214b96954d8
GPT-6.1 Sol (OSS),webcraft-DIS-032,Web Interfaces,,46.15384615384615,16.9,63.05384615384615,20.8,15.666666666666666,15.8,14.5,88.88888888888889,100,13,1,23,24,2,2,1,2,2,-1,1,2,0,2,2,-1,2,2,2,2,-1,2,item_level,3673b7d86577e11e103677244101b70b1becd9423919ae640d3e2d74ade2aa89
GPT-6 Astra (OSS),webcraft-DIS-032,Web Interfaces,,42.30769230769231,17.8,60.107692307692304,25.0,21.0,14.8,10.0,77.77777777777779,100,13,2,22,24,2,2,2,2,2,1,2,1,2,2,1,-1,2,0,2,2,-1,1,item_level,d1cf2c202c7efd6d430753641be48e6cc7ad598a18e0a0529ec56e5a10135304
Sonnet (OSS),webcraft-DIS-032,Web Interfaces,,34.61538461538461,0.4,35.01538461538461,0.0,0.0,0.0,4.0,77.77777777777779,50.0,13,4,20,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-1,-1,item_level,f4f6cc055c022363004190551b25c7cf9a05d00b8841b2b10abdd3bd1a9a37f5
Gemini (OSS),webcraft-DIS-032,Web Interfaces,,38.46153846153847,5.15,43.611538461538466,6.2,0.0,6.4,4.0,77.77777777777779,75.0,13,3,21,24,0,2,-1,0,0,0,0,0,0,2,0,0,2,-1,2,2,-1,-1,item_level,45705a8904ae830d5bfb3ed0a85702a8137c9eb0558725f1d90a1d73c453c177
DeepSeek,webcraft-DIS-033,Web Interfaces,,46.42857142857143,12.8,59.22857142857143,18.0,20.0,9.8,4.0,88.88888888888889,100,14,1,24,25,2,2,0,2,1,2,1,2,-1,0,2,-1,-1,2,2,2,-1,-1,item_level,49cc9941746b6ed90732b59069baeb0adaab47c6a9bd13ea4432caf30fdde970
Kimi K3,webcraft-DIS-033,Web Interfaces,,39.285714285714285,-3.3,35.98571428571429,0.0,-2.6666666666666665,-4.6,-6.0,88.88888888888889,60.0,14,3,22,25,0,0,0,0,0,-1,0,-1,-1,-1,0,0,0,-1,0,0,-1,-1,item_level,ca3dc59fc23ea14bf8c8f9c435e4217ac5bec13c53fddd0d8b38539cbdd5bc80
Qwen,webcraft-DIS-033,Web Interfaces,,46.42857142857143,6.200000000000001,52.62857142857143,12.6,8.333333333333334,2.8,4.0,88.88888888888889,100,14,1,24,25,1,2,0,0,2,0,0,-1,-1,2,0,-1,2,0,2,2,-1,-1,item_level,1daf82de7d51219fa23fb5b23975080b419391770add9d3ffd531e729c797ce6
Kimi K3.1 Pro,webcraft-DIS-033,Web Interfaces,,46.43,12.35,58.78,20.8,19.0,6.6,10.0,88.88888888888889,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,dfeb0c47b45230ca7e5699042df0176c285fdb4872616f50c434b25a3bcd56dc
Opus 5.5,webcraft-DIS-033,Web Interfaces,,50,12.25,62.25,12.6,19.0,8.4,20.5,100,100,14,0,25,25,1,2,0,1,2,2,1,1,0,2,0,-1,2,0,2,2,1,2,item_level,486352ce8bfc2f79c4e0d2da90e8588d20a5b84631d2c7f5f0346ce025e46686
GPT-6.1 Sol (OSS),webcraft-DIS-033,Web Interfaces,,50,20.45,70.45,25.0,25.0,15.9,25.0,100,100,14,0,25,25,2,2,2,2,2,2,2,2,-1,2,2,-1,2,2,2,2,2,2,item_level,334959a0bb6cf64a896b475ffc3ab023efc29ed6ac85029b340668acf5430cfe
GPT-6 Astra (OSS),webcraft-DIS-033,Web Interfaces,,50,19.650000000000002,69.65,20.8,25.0,17.3,20.5,100,100,14,0,25,25,2,2,1,2,2,2,2,2,0,2,2,-1,2,2,2,2,1,2,item_level,57f6f0bd18c9a853d87f0366c9db9edc776eafb3e876720c12fceb57490d720f
Sonnet (OSS),webcraft-DIS-033,Web Interfaces,,46.42857142857143,-1.9000000000000001,44.52857142857143,0.0,0.0,-2.6,-6.0,88.88888888888889,100,14,1,24,25,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,-1,-1,item_level,530a492f4772e63c29d42f3a98e564a2538a5e52a31d9f4700b8d1ee87b4dd08
Gemini (OSS),webcraft-DIS-033,Web Interfaces,,39.285714285714285,5.75,45.035714285714285,9.8,10.0,2.8,4.0,88.88888888888889,60.0,14,3,22,25,1,2,-1,0,1,2,0,-1,-1,2,0,-1,2,0,2,2,-1,-1,item_level,7f31e1736afe02578679752eba9462afbd99e1e98e2afe3630690916dba3ea8f
DeepSeek,webcraft-DIS-035,Web Interfaces,,50,18.200000000000003,68.2,20.8,9.666666666666666,21.1,10.0,100,100,8,0,9,9,2,2,1,1,2,-1,2,1,2,2,2,2,2,0,2,2,1,-1,item_level,ec54eba6944b9ffd61c2a6388d66631828a5d24a9706ba2055ed7cfcc912c8df
Kimi K3,webcraft-DIS-035,Web Interfaces,,43.75,10.549999999999999,54.3,25.0,-2.6666666666666665,8.0,7.0,100,75.0,8,1,8,9,2,2,2,0,0,-1,0,0,2,0,0,0,2,0,2,2,-1,0,item_level,7f2add1e8c0de9e0f8a7013bd7599f48092906c63108645e15bce8bb7225b306
Qwen,webcraft-DIS-035,Web Interfaces,,43.75,10.15,53.9,16.0,12.333333333333334,7.8,4.0,100,75.0,8,1,8,9,2,0,2,1,2,0,1,-1,1,2,0,0,2,0,2,2,-1,-1,item_level,d5c72ab8e91c9ee4b83130f3640ef57360251384fdda060178afe5c69a16ad5c
Kimi K3.1 Pro,webcraft-DIS-035,Web Interfaces,,50.0,17.35,67.35,25.0,15.0,15.7,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,528c29d4c1501832e70239f48e1652a60bff35efe7da4b55b608dbd503a8dd74
Opus 5.5,webcraft-DIS-035,Web Interfaces,,50,11.500000000000002,61.5,20.8,0.0,11.8,4.0,100,100,8,0,9,9,2,2,1,0,0,0,2,0,2,2,0,-1,2,0,2,2,-1,-1,item_level,d15fa3aca525ca75ff6a10012c336f3a6f8c35c0a4c4baca1529fc3e9b8e3ab3
GPT-6.1 Sol (OSS),webcraft-DIS-035,Web Interfaces,,50,22.75,72.75,25.0,25.0,23.5,10.0,100,100,8,0,9,9,2,2,2,2,2,2,2,2,2,2,2,2,2,0,2,2,1,-1,item_level,de61ca1d3121cc8c73f59247435c944db8d49e308c4a259aae080216e9f40b70
GPT-6 Astra (OSS),webcraft-DIS-035,Web Interfaces,,50,24.55,74.55,25.0,25.0,25.0,20.5,100,100,8,0,9,9,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,item_level,e28afa2c5edc8e531737ae5af0091edc026a0173bf110160fa43aa4add18b782
Sonnet (OSS),webcraft-DIS-035,Web Interfaces,,31.25,0.04999999999999993,31.3,7.0,0.0,-2.0,-7.0,100,25.0,8,3,6,9,0,0,2,0,0,0,0,0,-1,0,0,0,0,-1,0,-1,-1,0,item_level,d90a92c4f703828e1fd26cb62ca66264922351857de0009266e1e5475351824e
Gemini (OSS),webcraft-DIS-035,Web Interfaces,,43.75,8.700000000000001,52.45,12.6,10.0,9.5,-7.0,100,75.0,8,1,8,9,1,2,0,1,1,1,1,0,0,1,0,2,2,0,2,-1,-1,0,item_level,c9d679f599ecdbf8092b728488591e02db9655a9ae54374e0491fedeab5b130c
DeepSeek,webcraft-DIS-036,Web Interfaces,,38.46153846153847,11.7,50.16153846153847,5.4,10.0,16.9,4.0,87.5,60.0,13,3,17,22,-1,2,0,2,0,0,2,1,2,2,2,-1,2,0,2,2,-1,-1,item_level,707f6591aa83df69f8ce32ab86fc8434fdd2f8c34ab1f71949ea27343863e283
Kimi K3,webcraft-DIS-036,Web Interfaces,,34.61538461538461,5.1000000000000005,39.715384615384615,9.0,2.6666666666666665,3.5,7.0,87.5,40.0,13,4,17,22,0,2,0,0,0,1,-1,0,0,0,0,0,2,0,2,2,-1,0,item_level,27005fc66539b0be46445cd29c31e8509f5393decc069177f1ece351e9f1666f
Qwen,webcraft-DIS-036,Web Interfaces,,34.61538461538461,2.6,37.215384615384615,0.0,0.0,4.4,4.0,87.5,40.0,13,4,16,22,0,0,0,0,0,0,0,0,-1,2,0,-1,2,0,2,2,-1,-1,item_level,d7f39fd71ebf223384a187eb02ef84cfa6c762f10fb77bfa67f59d41b217b953
Kimi K3.1 Pro,webcraft-DIS-036,Web Interfaces,,50.0,10.2,60.2,5.4,16.0,10.9,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,2d97189f49cc38df1fc54ec6e37af274c28779352ba009f45553201741f14252
Opus 5.5,webcraft-DIS-036,Web Interfaces,,42.30769230769231,10.1,52.40769230769231,9.0,21.0,8.0,7.0,87.5,80.0,13,2,20,22,0,2,0,2,2,1,2,2,0,0,0,0,2,0,0,2,-1,0,item_level,a06df8176e37b9a156d9bc10b70bdc125ea5e7003623e090d57092f37f07d2a1
GPT-6.1 Sol (OSS),webcraft-DIS-036,Web Interfaces,,46.15384615384615,15.299999999999999,61.45384615384615,8.2,21.0,15.2,25.0,100,80.0,13,1,21,22,-1,2,1,2,2,1,2,1,0,2,2,0,2,1,2,2,2,2,item_level,da8afa7b7a43f182ca8074a5fc16daf16bf24468085c5316511ec6bc72edaef8
GPT-6 Astra (OSS),webcraft-DIS-036,Web Interfaces,,46.15384615384615,14.2,60.35384615384615,8.2,21.0,16.0,10.0,100,80.0,13,1,21,22,-1,2,1,2,2,1,1,1,2,2,2,-1,2,1,2,2,1,-1,item_level,74ecae20bbe9b4212b939e332ed8cdeed9de0f04402faa440415dbc5af800700
Sonnet (OSS),webcraft-DIS-036,Web Interfaces,,30.76923076923077,-1.4000000000000001,29.36923076923077,0.0,0.0,-1.6,-6.0,75.0,40.0,13,5,15,22,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,-1,item_level,860cdbff1c156edb54b5187fa767204494fd6ee3fa142e780471cee150dbc52a
Gemini (OSS),webcraft-DIS-036,Web Interfaces,,46.15384615384615,4.4,50.55384615384615,2.6,7.333333333333333,4.5,4.0,100,80.0,13,1,20,22,-1,2,-1,2,0,-1,0,0,0,0,0,0,2,0,2,2,-1,-1,item_level,fec0391c4ea0b0b9ba66f52032af29a0e6619b508080d38758ad4076a4444fc5
DeepSeek,webcraft-MAR-001,Web Interfaces,,47.368421052631575,14.8,62.16842105263157,7.2,18.333333333333332,18.5,10.0,90.0,100,19,1,34,35,1,1,0,2,2,0,2,-1,2,2,2,2,2,1,2,2,1,-1,item_level,3780c49d5921878fff98999a5d70b5807b5f94abcbfd6034c48502ea8eea3096
Kimi K3,webcraft-MAR-001,Web Interfaces,,47.368421052631575,2.0500000000000003,49.41842105263157,4.4,4.0,1.9,-6.0,100,88.88888888888889,19,1,34,35,1,1,-1,1,0,0,0,-1,-1,2,0,0,0,-1,2,0,-1,-1,item_level,dbc124ad186f81a16d864fa91191b0b36e57139792ec38736c2f9259ab9ed140
Qwen,webcraft-MAR-001,Web Interfaces,,47.368421052631575,6.6499999999999995,54.018421052631574,0.8,2.6666666666666665,9.5,13.0,90.0,100,19,1,33,35,0,1,-1,0,0,1,2,0,0,2,0,0,2,0,2,2,1,0,item_level,54dec29368fa72d4e6fa1d01587e71a74943dcad621936299fa02b7c66a83177
Kimi K3.1 Pro,webcraft-MAR-001,Web Interfaces,,50.0,12.9,62.9,12.6,21.0,11.2,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,8fbfbfcb28b65c5c32aa27fa30c239403e263c01bd31d339c3b9f858c470eef4
Opus 5.5,webcraft-MAR-001,Web Interfaces,,50,20.0,70.0,20.8,15.666666666666666,21.1,19.0,100,100,19,0,35,35,2,2,1,2,2,-1,2,1,2,2,2,2,2,0,2,1,2,2,item_level,a2235940b207548a62837be1410e25ada6c8751b0b7a6b3ba5be015f0089f1be
GPT-6.1 Sol (OSS),webcraft-MAR-001,Web Interfaces,,50,20.150000000000002,70.15,25.0,25.0,16.2,20.5,100,100,19,0,35,35,2,2,2,2,2,2,2,1,-1,1,2,2,2,2,2,2,1,2,item_level,1de4965fdd3673343afdc1530982280d6321dd41c11dc452a474b74d3a89ef0a
GPT-6 Astra (OSS),webcraft-MAR-001,Web Interfaces,,50,22.9,72.9,20.8,25.0,22.9,25.0,100,100,19,0,35,35,2,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,02934632531b20352b8a87229557787bdd45cb9c4741d60cecfa5cd6c17db06f
Sonnet (OSS),webcraft-MAR-001,Web Interfaces,,42.10526315789473,2.0999999999999996,44.205263157894734,0.8,0.6666666666666666,5.6,-10.0,90.0,77.77777777777779,19,3,32,35,0,1,-1,0,1,-1,0,0,-1,2,0,0,2,0,2,-1,-1,-1,item_level,631a89cfbdb5f38a209208ddc848a69d39d67131fd15f04a364ee488abc68ab1
Gemini (OSS),webcraft-MAR-001,Web Interfaces,,47.368421052631575,4.8,52.16842105263157,6.2,10.0,4.1,-3.0,100,88.88888888888889,19,1,34,35,0,2,-1,0,1,2,0,0,-1,2,0,0,0,0,2,0,-1,0,item_level,0905fd4f1243d0dced362b61b2230ab19474f05fa21e10acf0e8d5c486b5af7d
DeepSeek,webcraft-MAR-002,Web Interfaces,,50,21.55,71.55,20.8,25.0,21.1,20.5,100,100,14,0,26,26,2,2,1,2,2,2,2,2,1,2,2,1,2,2,2,2,2,1,item_level,1bd22a3a4b382e65777f69e99aa109ed656d8972fccb3b05613919e3991de8b1
Kimi K3,webcraft-MAR-002,Web Interfaces,,42.857142857142854,5.0,47.857142857142854,12.6,0.6666666666666666,5.5,-10.0,88.88888888888889,80.0,14,2,24,26,1,2,0,0,1,-1,1,0,0,0,0,0,2,0,2,-1,-1,-1,item_level,1e03c9c94592ae2c0091fac5f70e5b9d6edf6b60b484fc30742c0e6aeaa91813
Qwen,webcraft-MAR-002,Web Interfaces,,39.285714285714285,8.299999999999999,47.58571428571428,18.0,10.666666666666666,5.0,-3.0,77.77777777777779,80.0,14,3,23,26,2,2,0,2,1,-1,0,-1,-1,0,2,0,2,0,2,0,-1,0,item_level,e6641611f12cb848a71293bf0e8c3cdccdfd85273097a36a75336dd8bbc31865
Kimi K3.1 Pro,webcraft-MAR-002,Web Interfaces,,46.43,16.0,62.43,20.8,25.0,12.7,6.999999999999999,100.0,80.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,0f2bcf49974acfd47e4202227d5122f1f7c068bdefed25dad9e73d59c7e4f413
Opus 5.5,webcraft-MAR-002,Web Interfaces,,50,17.35,67.35,20.8,25.0,14.8,10.0,100,100,14,0,26,26,2,2,1,2,2,2,1,1,1,2,2,-1,2,2,2,2,1,-1,item_level,20e1766bf2d89cbeacad4dc6a2add0597af3bca3cc50d11b1a9a2165d086c6be
GPT-6.1 Sol (OSS),webcraft-MAR-002,Web Interfaces,,50,22.150000000000002,72.15,25.0,25.0,20.2,20.5,100,100,14,0,26,26,2,2,2,2,2,2,2,1,2,1,2,2,2,1,2,2,2,1,item_level,6be2b0121e38eebcd9079750265fa953eeb2fce46461dd47bee2842d75d436f2
GPT-6 Astra (OSS),webcraft-MAR-002,Web Interfaces,,50,23.35,73.35,25.0,25.0,22.6,20.5,100,100,14,0,26,26,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,1,item_level,5e6ecf7582907a379ab1c930b936d334123d829b56db5c24f0f9694049217731
Sonnet (OSS),webcraft-MAR-002,Web Interfaces,,32.142857142857146,2.1,34.24285714285715,18.0,0.0,-2.8,-10.0,100,0,14,5,21,26,2,2,0,0,0,0,0,-1,-1,-1,0,-1,0,-1,2,-1,-1,-1,item_level,eeb57035ff8b71bd72de3840190d015ca57dabc7cb166a621a1d68df1add8d9f
Gemini (OSS),webcraft-MAR-002,Web Interfaces,,46.42857142857143,0.24999999999999978,46.67857142857143,-6.4,6.666666666666667,2.9,-6.0,100,80.0,14,1,25,26,0,-1,-1,0,0,2,0,0,-1,1,0,-1,2,0,2,0,-1,-1,item_level,596e9016af8f720f1b7afa48019befd04895cfc25334a60068e695cc34ec62af
DeepSeek,webcraft-MAR-003,Web Interfaces,,45.0,16.55,61.55,20.8,19.0,12.9,20.5,100,80.0,10,1,11,12,2,2,1,1,2,2,1,1,-1,2,2,1,2,0,2,2,1,2,item_level,f227ba5c66a9323b430abd53505365c5ba30f9cc70ab8a5e81537a8cecbb731e
Kimi K3,webcraft-MAR-003,Web Interfaces,,40.0,2.75,42.75,-3.6,6.666666666666667,3.3,10.0,80.0,80.0,10,2,10,12,0,-1,0,0,0,2,0,0,0,0,0,-1,2,0,2,2,0,0,item_level,5e2c5379bde8992f1b864c4eec396c70fb7cf82b8b38ad2d790e77022f2f157b
Qwen,webcraft-MAR-003,Web Interfaces,,45.0,7.3,52.3,9.8,6.0,6.5,7.0,100,80.0,10,1,11,12,1,2,-1,0,1,1,1,0,0,1,0,0,2,0,2,2,0,-1,item_level,f5a2bcea92348a09b63c4d37eed5a4570c93eee5bd169567df456dcce3b29eef
Kimi K3.1 Pro,webcraft-MAR-003,Web Interfaces,,50.0,12.8,62.8,15.4,19.0,9.6,13.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,0f67bd588d1d09cfe35dd2764f409309ff26a8a8ea51be381b3e78d6772b8b2e
Opus 5.5,webcraft-MAR-003,Web Interfaces,,50,18.3,68.3,20.8,25.0,14.6,20.5,100,100,10,0,12,12,2,2,1,2,2,2,1,1,2,2,0,2,1,-1,2,2,1,2,item_level,2499e2ee1576a4f9c4b60ba0af711cbbe24b3a8b4aa7e3e5503eeee65357a518
GPT-6.1 Sol (OSS),webcraft-MAR-003,Web Interfaces,,45.0,15.95,60.95,20.8,25.0,12.6,7.0,100,80.0,10,1,11,12,2,2,1,2,2,2,2,1,-1,2,2,-1,2,1,2,2,-1,0,item_level,eed526e743b2814981d644117d4e2debb9b51b24ee248cd894254bc7c0407614
GPT-6 Astra (OSS),webcraft-MAR-003,Web Interfaces,,50,18.200000000000003,68.2,20.8,25.0,15.3,16.0,100,100,10,0,12,12,2,2,1,2,2,2,1,1,-1,2,2,2,2,1,2,2,1,1,item_level,264ce58aa6d97f09a9b63e3b8ea83beb5f273654c2415b8d33491451ee51da7a
Sonnet (OSS),webcraft-MAR-003,Web Interfaces,,45.0,1.7,46.7,3.6,0.0,2.2,-3.0,80.0,100,10,1,11,12,0,1,0,0,0,0,0,0,0,2,0,-1,2,-1,0,0,-1,0,item_level,cec91cc364fb5cacad2b2b8202b8feab5e64c6e0b0b99e7dd0436e4d9fc475dc
Gemini (OSS),webcraft-MAR-003,Web Interfaces,,50,-1.8499999999999999,48.15,-2.8,-2.6666666666666665,-1.5,0.0,100,100,10,0,12,12,0,0,-1,0,0,-1,0,-1,-1,0,0,0,2,0,0,0,0,0,item_level,7b32a34850d80a3829a21a099b6572256dbb28721b101089dc9855714e3977e0
DeepSeek,webcraft-MAR-005,Web Interfaces,,46.15384615384615,13.2,59.35384615384615,12.6,16.0,12.7,13.0,83.33333333333334,100,13,1,20,21,1,2,0,2,1,1,0,0,-1,2,2,2,2,1,2,2,1,0,item_level,4111dcd4d2c7f976dc22d5266d8973639598f7f262eac9e75494c36b2e807520
Kimi K3,webcraft-MAR-005,Web Interfaces,,50,1.9500000000000002,51.95,5.4,-4.0,1.0,7.0,100,100,13,0,21,21,-1,2,0,-1,0,0,0,0,0,1,0,0,0,0,0,2,-1,0,item_level,25be30aa09b6bb9889d6d73e57c48ed9063a12c6e21db2f9ae77a839a8f5ee0c
Qwen,webcraft-MAR-005,Web Interfaces,,50,0.4,50.4,3.6,-2.6666666666666665,-1.6,7.0,100,100,13,0,21,21,0,1,0,0,0,-1,0,0,-1,1,0,-1,0,0,0,2,-1,0,item_level,528fbe8819ffb34ebc362b2324efd8fb6da7c969dfa96fac4287e8b93579f270
Kimi K3.1 Pro,webcraft-MAR-005,Web Interfaces,,50.0,10.0,60.0,15.4,10.0,7.3,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,06570cfb78ec7cbc4763b9b29708fad3a923c8554fedd134b78ce2cdc02ae3a3
Opus 5.5,webcraft-MAR-005,Web Interfaces,,46.15384615384615,11.55,57.70384615384616,18.0,20.0,4.0,20.5,83.33333333333334,100,13,1,20,21,2,2,0,2,1,2,0,-1,-1,2,0,0,2,0,2,2,2,1,item_level,7463f6a287162377d244be74c0e441be0cd53b681b3004ee1b9d1d717eceffb1
GPT-6.1 Sol (OSS),webcraft-MAR-005,Web Interfaces,,50,17.05,67.05,25.0,25.0,12.1,10.0,100,100,13,0,21,21,2,2,2,2,2,2,0,0,-1,2,2,2,2,0,2,2,-1,1,item_level,07ad9b37e7b9e898168e1e1b1e58916aeac1ac2eda310e92319b73f1d118eef6
GPT-6 Astra (OSS),webcraft-MAR-005,Web Interfaces,,50,18.35,68.35,25.0,25.0,14.7,10.0,100,100,13,0,21,21,2,2,2,2,2,2,1,2,-1,2,2,0,2,1,2,2,1,-1,item_level,bd1c124254cf564b14fffeb9aa2e510f609064b09a05685bdd076076596ff1c9
Sonnet (OSS),webcraft-MAR-005,Web Interfaces,,34.61538461538461,-2.3000000000000003,32.315384615384616,-7.2,-2.6666666666666665,1.8,-10.0,83.33333333333334,57.14285714285714,13,4,15,21,-1,-1,0,0,0,-1,0,0,0,0,0,-1,0,0,2,-1,-1,-1,item_level,11e8e626b02e2181c7847aa535480c10d6288a419d0ce0844d6077ac7aff4b1a
Gemini (OSS),webcraft-MAR-005,Web Interfaces,,50,-0.9,49.1,-7.2,10.0,-2.0,4.0,100,100,13,0,21,21,-1,-1,0,1,1,1,0,-1,-1,1,0,-1,0,0,1,2,-1,-1,item_level,4e382fb45a8c24c8af2bbcb1389d99c13f5eb59316f8131fa4e561aa3be00a22
DeepSeek,webcraft-MAR-012,Web Interfaces,,50,13.95,63.95,12.6,16.0,15.4,7.0,100,100,12,0,27,27,1,2,0,2,1,1,2,1,1,2,2,-1,2,1,2,2,-1,0,item_level,71321caae95c7727659f5fac21a1865b560204e94194abbb0636e1f7e7de6e92
Kimi K3,webcraft-MAR-012,Web Interfaces,,45.83333333333333,12.649999999999999,58.48333333333333,18.0,12.333333333333334,11.2,7.0,88.88888888888889,100,12,1,26,27,2,2,0,1,2,0,0,1,0,1,2,0,2,1,2,2,-1,0,item_level,ba03c25d1e8fb69cadbff0b2c60fcc7659f8802fb8ae413bd8982c256dc2091f
Qwen,webcraft-MAR-012,Web Interfaces,,41.66666666666667,4.8500000000000005,46.51666666666667,3.6,12.333333333333334,3.4,4.0,88.88888888888889,66.66666666666666,12,2,25,27,1,0,0,1,2,0,0,0,0,1,0,-1,0,1,2,2,-1,-1,item_level,3a67a0253b70c59e0cc3a08310086100c8a39b2af02c1fdb0f0928e944698a07
Kimi K3.1 Pro,webcraft-MAR-012,Web Interfaces,,50.0,15.0,65.0,15.4,21.0,13.4,13.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,78e3067a89fc786213b494bd49a45e20d9b8a53a328c53f6df25054a7ee15232
Opus 5.5,webcraft-MAR-012,Web Interfaces,,45.83333333333333,20.799999999999997,66.63333333333333,20.8,25.0,21.7,10.0,88.88888888888889,100,12,1,26,27,2,2,1,2,2,2,2,1,2,2,2,2,2,1,2,2,-1,1,item_level,7e30669dcf12cc87ec9f48a8da2c155940508c15c504fe5919a21fe6761456d1
GPT-6.1 Sol (OSS),webcraft-MAR-012,Web Interfaces,,50,21.25,71.25,25.0,21.0,20.5,16.0,100,100,12,0,27,27,2,2,2,2,2,1,1,2,1,2,2,2,2,1,2,2,1,1,item_level,a9b6044bb253d433d484e1e565e441fa4b8dc81f044bc2143d1a4d1e6a1104c6
GPT-6 Astra (OSS),webcraft-MAR-012,Web Interfaces,,50,21.750000000000004,71.75,25.0,21.0,20.6,20.5,100,100,12,0,27,27,2,2,2,2,2,1,2,2,0,2,2,2,2,1,2,2,1,2,item_level,4c2f5a6cae96676e0c9bceab99ea836f45ed64ed9c040022b7e5277a1da7b64e
Sonnet (OSS),webcraft-MAR-012,Web Interfaces,,45.83333333333333,2.9,48.73333333333333,-3.6,7.333333333333333,4.0,7.0,88.88888888888889,100,12,1,26,27,-1,0,0,1,1,0,1,0,0,0,0,0,0,0,2,2,-1,0,item_level,8e61c4b8b58450964c121d84cbb885090a671ef4a0381f89c91cd030ddc22ab8
Gemini (OSS),webcraft-MAR-012,Web Interfaces,,41.66666666666667,1.4,43.06666666666667,-1.6,3.3333333333333335,1.8,4.0,88.88888888888889,66.66666666666666,12,2,25,27,-1,2,-2,0,1,0,0,0,0,0,0,-1,0,0,2,2,-1,-1,item_level,c61e6be476256b4b1d64cc4ba664cf1900a0689869ba92155b939ae5d761cce3
DeepSeek,webcraft-MAR-026,Web Interfaces,,39.285714285714285,8.600000000000001,47.885714285714286,6.2,19.0,6.4,10.0,77.77777777777779,80.0,14,3,24,27,0,2,-1,1,2,2,1,0,-1,0,2,-1,2,0,2,2,1,-1,item_level,cf967ec23739cc206d17b5842bf61837c560cc1be7f7d50649ac99d9d4ecb1c8
Kimi K3,webcraft-MAR-026,Web Interfaces,,50,2.1,52.1,3.6,0.0,0.4,10.0,100,100,14,0,27,27,0,1,0,0,0,0,0,0,-1,0,0,-1,0,0,2,2,0,0,item_level,f9669d616951ab12b7cb91628161e816be6be120a150073e1e8e049530a93afe
Qwen,webcraft-MAR-026,Web Interfaces,,50,7.199999999999999,57.2,9.0,7.333333333333333,4.5,16.0,100,100,14,0,27,27,0,2,0,1,1,0,1,1,0,2,0,-1,0,-1,1,2,1,1,item_level,7a44746df77e6fe7e9e2dbeb41fc117071c57a57387797bc9074012b8b497121
Kimi K3.1 Pro,webcraft-MAR-026,Web Interfaces,,50.0,10.0,60.0,12.6,15.0,6.0,16.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,3e39674a75856297315f3b995b14d81763ffe6b07adfc4bd56d5cc92d038e37b
Opus 5.5,webcraft-MAR-026,Web Interfaces,,50,19.45,69.45,20.8,20.0,18.4,20.5,100,100,14,0,27,27,2,2,1,2,1,2,1,1,2,2,2,1,2,1,2,2,1,2,item_level,73fef5ead1314b7d09971c5b5c112fa7f6b14d3d8e953f4992b5b7de6d6de03f
GPT-6.1 Sol (OSS),webcraft-MAR-026,Web Interfaces,,50,16.95,66.95,20.8,25.0,11.9,20.5,100,100,14,0,27,27,2,2,1,2,2,2,1,1,0,2,2,-1,2,0,2,2,1,2,item_level,2135ea3bc1fa6728f7bdc9803bab3e79f87caea72196784e9ae0fb3b682c5851
GPT-6 Astra (OSS),webcraft-MAR-026,Web Interfaces,,50,15.200000000000001,65.2,11.8,25.0,12.9,20.5,100,100,14,0,27,27,0,2,1,2,2,2,1,2,-1,2,2,-1,2,0,2,2,1,2,item_level,4185580ac88047813c265b9c5eecdaaf20665eb447a4fa052566e4dd6e229d88
Sonnet (OSS),webcraft-MAR-026,Web Interfaces,,35.714285714285715,0.4,36.114285714285714,0.0,0.6666666666666666,-0.2,4.0,66.66666666666666,80.0,14,4,23,27,0,0,0,1,-1,0,0,0,-1,0,0,0,0,0,1,2,-1,-1,item_level,2a3f2a30a26ea888635d04aca5a1514bed3758f0addf86b94e94b4470e39d241
Gemini (OSS),webcraft-MAR-026,Web Interfaces,,35.714285714285715,1.3000000000000003,37.01428571428571,0.8,4.666666666666667,0.0,4.0,88.88888888888889,40.0,14,4,23,27,0,1,-1,1,1,-1,0,0,-1,0,1,-1,0,0,1,2,-1,-1,item_level,53f8af3308d9dbbec3dcc1b7ea1bd951ab9c1446453a2873e171f6f08d5b83c4
DeepSeek,webcraft-MAR-031,Web Interfaces,,42.857142857142854,14.65,57.50714285714285,20.8,10.0,15.1,4.0,90.0,75.0,14,2,19,21,2,2,1,1,1,1,2,1,1,1,2,0,2,1,2,2,-1,-1,item_level,8c78533c4be2b72c50657589f8d6d98192aa3ab10d983ddc3aa34a643a86dfd3
Kimi K3,webcraft-MAR-031,Web Interfaces,,35.714285714285715,11.25,46.964285714285715,12.6,12.333333333333334,11.7,4.0,80.0,50.0,14,4,16,21,1,2,0,1,2,0,2,1,-1,1,2,0,2,0,2,2,-1,-1,item_level,d73e1d52b2b96327240f6ec2f16e877e8ffa505703944066375fa4ee54fe7919
Qwen,webcraft-MAR-031,Web Interfaces,,32.142857142857146,11.200000000000001,43.34285714285715,9.0,12.333333333333334,13.4,4.0,70.0,50.0,14,5,16,21,2,0,0,1,2,0,2,1,2,-1,2,-1,2,0,2,2,-1,-1,item_level,b7b2fd85de190949db71c1785f1cf3babe19d2cd9bd9152208307322fe94873c
Kimi K3.1 Pro,webcraft-MAR-031,Web Interfaces,,46.43,15.7,62.13,20.8,15.0,15.1,6.999999999999999,100.0,75.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,ec37850eec463e15167fdfdac42e2aac1f178a7662a5796acf5f44ea138f9b2f
Opus 5.5,webcraft-MAR-031,Web Interfaces,,46.42857142857143,22.45,68.87857142857143,20.8,25.0,22.9,20.5,100,75.0,14,1,20,21,2,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,1,item_level,643a9fad8a07dfe9f9a94a4bd302472d470e6d36252ffd575a5b9eb9d5a348e9
GPT-6.1 Sol (OSS),webcraft-MAR-031,Web Interfaces,,50,23.5,73.5,25.0,25.0,22.9,20.5,100,100,14,0,21,21,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,da6da90fd3786c575eedaca1f2f2ce7e401334c8488302acb9df1d220afdbf4f
GPT-6 Astra (OSS),webcraft-MAR-031,Web Interfaces,,46.42857142857143,19.95,66.37857142857143,25.0,25.0,17.0,14.5,100,75.0,14,1,20,21,2,2,2,2,2,2,2,2,0,1,2,0,2,2,2,2,-1,2,item_level,2fa7dbf189fe16b256eda490eb94d874afdbdef3b4db6d62980887576c591a73
Sonnet (OSS),webcraft-MAR-031,Web Interfaces,,39.285714285714285,12.85,52.135714285714286,18.0,0.6666666666666666,15.7,4.0,80.0,75.0,14,3,18,21,2,2,0,0,1,-1,1,1,2,1,2,0,2,1,2,2,-1,-1,item_level,f61fbc6664fcbb8b37c9627d24cfdd752d3009179eb27579e96cd6ed7347b767
Gemini (OSS),webcraft-MAR-031,Web Interfaces,,32.142857142857146,5.050000000000001,37.19285714285715,0.8,-3.3333333333333335,9.9,4.0,80.0,25.0,14,5,16,21,0,1,-1,0,-1,0,2,1,2,-1,0,-1,2,0,2,2,-1,-1,item_level,b7d7afc7a7154dbdfa0d1c548f361b497e4947e11d307b6ad3f2d1edac6f7a31
DeepSeek,webcraft-MAR-032,Web Interfaces,,42.857142857142854,22.9,65.75714285714285,20.8,25.0,22.9,25.0,80.0,100,7,1,7,8,2,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,c430ef5c50449a137745ea6c270bb746ee32808f87080697a39496014e626dd7
Kimi K3,webcraft-MAR-032,Web Interfaces,,50,17.05,67.05,15.4,19.0,17.5,16.0,100,100,7,0,8,8,1,2,1,1,2,2,2,1,1,2,2,0,2,2,2,2,1,1,item_level,14bfc4c0c637deac1a82e8ca4b519002e82c6366ca7338d49a544dec987928de
Qwen,webcraft-MAR-032,Web Interfaces,,35.714285714285715,9.9,45.614285714285714,-0.2,4.333333333333333,16.6,10.0,80.0,50.0,7,2,5,8,-1,-1,2,-1,2,0,1,1,2,2,2,0,2,0,2,2,-1,1,item_level,9e5715640cb19b095b2e9dc1fc3e229dd1d8d49119b79140804887eaa0dadd38
Kimi K3.1 Pro,webcraft-MAR-032,Web Interfaces,,50.0,21.55,71.55,20.8,25.0,21.1,20.499999999999996,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,683d4d36513842dfa98b2f87dea0414baeebbad29da3465efc024fde04033800
Opus 5.5,webcraft-MAR-032,Web Interfaces,,50,21.7,71.7,20.8,20.0,22.9,20.5,100,100,7,0,8,8,2,2,1,2,1,2,2,2,1,2,2,2,2,2,2,2,2,1,item_level,601da56353ebc81587c9292ec212889ff105c2175f71315803d08bb3361603e7
GPT-6.1 Sol (OSS),webcraft-MAR-032,Web Interfaces,,50,25.0,75.0,25.0,25.0,25.0,25.0,100,100,7,0,8,8,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,item_level,d02f2db4ae9f504a2288aa3111f40515675b78cba1320a0c8c607c70fa782604
GPT-6 Astra (OSS),webcraft-MAR-032,Web Interfaces,,50,22.1,72.1,25.0,25.0,20.1,20.5,100,100,7,0,8,8,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,1,2,item_level,9449ca4e40aeb4d4d2c94382e6c47d94acd36782f13600769ee0c30c2fd611d4
Sonnet (OSS),webcraft-MAR-032,Web Interfaces,,35.714285714285715,5.5,41.214285714285715,-7.2,15.0,8.0,10.5,60.0,100,7,2,6,8,-1,-1,0,1,2,1,2,0,0,1,0,0,2,0,2,0,1,2,item_level,d88cc9e71d1728ed2e7de24b7c305546b627a0bfb7dd69fa67588a7a12377b73
Gemini (OSS),webcraft-MAR-032,Web Interfaces,,50,12.55,62.55,9.8,10.0,15.9,6.5,100,100,7,0,8,8,1,2,-1,1,1,1,2,2,-1,2,2,-1,2,2,2,-1,1,2,item_level,9e299ca80100c880d2ff206633aa4ae3e5f816927e590e54c31d2445bbd49a33
DeepSeek,webcraft-MAR-033,Web Interfaces,,46.666666666666664,18.0,64.66666666666666,9.8,25.0,18.6,25.0,91.66666666666666,100,15,1,18,19,1,2,-1,2,2,2,1,2,-1,2,2,2,2,2,2,2,2,2,item_level,ef51a72b9a7f618069db07b3420ad9c1b7444c2314c33d54e7858a9248dbdb01
Kimi K3,webcraft-MAR-033,Web Interfaces,,46.666666666666664,8.45,55.11666666666666,0.0,20.0,5.9,25.0,91.66666666666666,100,15,1,18,19,1,-1,0,2,1,2,2,-1,-1,-1,2,-1,2,1,2,2,2,2,item_level,c8c9f09e67b65f89a9485acb1c985417463f549b83c127394ed785d977a9520a
Qwen,webcraft-MAR-033,Web Interfaces,,40.0,10.7,50.7,-10.0,21.0,17.2,14.5,83.33333333333334,66.66666666666666,15,3,16,19,-1,-1,-1,2,2,1,2,1,1,2,2,1,2,0,2,2,2,-1,item_level,54eda21c4e8b6f04d7bdac084a6c9e98032d81b18beb7dc448a96de492b99e86
Kimi K3.1 Pro,webcraft-MAR-033,Web Interfaces,,46.67,16.2,62.87,10.0,25.0,14.9,25.0,91.66666666666667,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,444cefc799fe59656898c9e09beeacac0805653c36688c5ffc42c9314f9e0846
Opus 5.5,webcraft-MAR-033,Web Interfaces,,46.666666666666664,17.2,63.86666666666666,8.2,25.0,18.7,20.5,91.66666666666666,100,15,1,18,19,-1,2,1,2,2,2,2,2,1,2,2,-1,2,2,2,2,1,2,item_level,2e26529e5d654c82a903d038eb63dd884249339a7651e17039ef33e27671f01f
GPT-6.1 Sol (OSS),webcraft-MAR-033,Web Interfaces,,50,23.5,73.5,25.0,25.0,22.9,20.5,100,100,15,0,19,19,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,1,2,item_level,b9a089e803c9c751297dc6a61aa548f0edaf4a92757688cc0ba358ada26bd596
GPT-6 Astra (OSS),webcraft-MAR-033,Web Interfaces,,50,22.55,72.55,25.0,25.0,20.1,25.0,100,100,15,0,19,19,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,e728b9500db9bac644eaa5d3be8a39805e711a5fdac05ca61240c92d8212efa6
Sonnet (OSS),webcraft-MAR-033,Web Interfaces,,36.666666666666664,7.000000000000001,43.666666666666664,9.8,25.0,0.3,6.5,75.0,66.66666666666666,15,4,15,19,2,1,-1,2,2,2,-1,-1,-1,1,0,-1,2,0,2,-1,1,2,item_level,c76a32e6dbe894285f0aaafdf2702f2bc52f8f7fc11ae284f05659aff0a5ba4a
Gemini (OSS),webcraft-MAR-033,Web Interfaces,,40.0,2.3500000000000005,42.35,-14.2,20.0,3.2,13.0,83.33333333333334,66.66666666666666,15,3,16,19,-1,-1,-2,2,1,2,1,-1,-1,-1,2,-1,2,-1,2,2,1,0,item_level,d818aedb1a778e865fc4711840551def705564eba6ee193dda08bcdb6c011866
DeepSeek,webcraft-MAR-034,Web Interfaces,,42.30769230769231,13.15,55.457692307692305,18.0,21.0,10.2,4.0,80.0,100,13,2,17,19,2,2,0,2,2,1,2,-1,0,2,2,-1,2,0,2,2,-1,-1,item_level,b0088d5964b619cc7bebb49c5e6ee6a396485f4fc6dd63eca69b648571b27bc3
Kimi K3,webcraft-MAR-034,Web Interfaces,,46.15384615384615,3.95,50.103846153846156,3.6,10.0,3.7,-3.0,90.0,100,13,1,18,19,0,1,0,2,0,0,1,-1,0,-1,2,-1,0,0,2,0,-1,0,item_level,a8343968d48489c46745a7493b52c3b003db8a652a9438236dc5103c9ac08d49
Qwen,webcraft-MAR-034,Web Interfaces,,42.30769230769231,9.25,51.55769230769231,9.8,18.333333333333332,7.3,4.0,80.0,100,13,2,17,19,2,1,-1,2,2,0,1,-1,-1,2,2,-1,2,0,2,2,-1,-1,item_level,336fd6803f1b6391fce9a0d27e9930b44bade94ff23a38cf2d08eefdbf3b7492
Kimi K3.1 Pro,webcraft-MAR-034,Web Interfaces,,50.0,13.35,63.35,18.0,21.0,10.6,4.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,8802c9ae3ec0d17b008b608f5042144cbd517f000f967ab1daea8860722d1e5b
Opus 5.5,webcraft-MAR-034,Web Interfaces,,50,23.5,73.5,20.8,25.0,24.1,25.0,100,100,13,0,19,19,2,2,1,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,348f29284f2b9a93613c7ab152f272ed4208c05b2e09044d122e4b845818e73e
GPT-6.1 Sol (OSS),webcraft-MAR-034,Web Interfaces,,46.15384615384615,15.250000000000002,61.40384615384615,18.0,21.0,14.4,4.0,100,66.66666666666666,13,1,18,19,2,2,0,2,2,1,1,2,-1,2,2,-1,2,2,2,2,-1,-1,item_level,759455e2ba3fbeec708b5a0ecb396a9a0816da5e255b714b7edfc7d75087f650
GPT-6 Astra (OSS),webcraft-MAR-034,Web Interfaces,,50,22.9,72.9,20.8,25.0,22.9,25.0,100,100,13,0,19,19,2,2,1,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,item_level,b3104452dd9a37c433cb65718b455191efb966309ce9d251daa10b95e2cf8fad
Sonnet (OSS),webcraft-MAR-034,Web Interfaces,,23.076923076923077,-0.7000000000000001,22.376923076923077,3.6,4.0,-3.0,-7.0,50.0,33.33333333333333,13,7,12,19,0,1,0,1,0,0,0,-1,-1,0,0,-2,0,0,2,-1,-1,0,item_level,2bbdfb9f3eee88131b4fcd30821b08e4b3998da301e93802053388e4ff2e3d59
Gemini (OSS),webcraft-MAR-034,Web Interfaces,,38.46153846153847,-1.0499999999999998,37.41153846153847,0.8,4.0,-1.7,-10.0,80.0,66.66666666666666,13,3,16,19,0,1,-1,1,0,0,-1,-1,-1,-1,0,-1,2,0,2,-1,-1,-1,item_level,b01d55dd35038edae96677c55c91bd42c77a0d5e1e4590fc33c6da3221ad27a5
DeepSeek,webcraft-TOO-002,Web Interfaces,,46.15384615384615,12.55,58.70384615384616,15.4,14.0,11.2,10.0,100,83.33333333333334,13,1,23,24,1,2,1,1,1,2,2,-1,-1,2,2,1,2,0,2,2,1,-1,item_level,e5e20efeed1eca30f16b8deae54c9f4d5a41151a8886b056967d8dfc17dfd044
Kimi K3,webcraft-TOO-002,Web Interfaces,,42.30769230769231,-1.5999999999999996,40.707692307692305,-3.6,-2.6666666666666665,-2.0,7.0,100,66.66666666666666,13,2,22,24,0,-1,0,0,0,-1,0,0,-1,0,0,0,0,-1,0,2,-1,0,item_level,983aaa9111e92295403c88639f39b4b26345cf44eeeba42d1be500d9a527c9de
Qwen,webcraft-TOO-002,Web Interfaces,,42.30769230769231,4.35,46.65769230769231,9.0,2.6666666666666665,2.0,7.0,71.42857142857143,100,13,2,22,24,0,2,0,0,0,1,1,-1,-1,1,0,0,0,0,2,2,0,-1,item_level,ef1d57b3d7d65c0fbdbf9eb0e96beb02b24a547a680f1b0560001ecbc518b917
Kimi K3.1 Pro,webcraft-TOO-002,Web Interfaces,,50.0,7.95,57.95,15.4,10.0,4.4,4.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,ecabe6b945b43c677bc58c0fc87f1a8c31587417c413b0c2c4e789616ac79acd
Opus 5.5,webcraft-TOO-002,Web Interfaces,,42.30769230769231,4.6000000000000005,46.90769230769231,12.6,0.0,2.1,4.0,71.42857142857143,100,13,2,21,24,1,2,0,0,0,0,2,0,-1,1,0,0,0,0,0,2,-1,-1,item_level,4f6c3b85dea29cc99f6148cee900a29adb7c95fde0d315024d400726465c14a3
GPT-6.1 Sol (OSS),webcraft-TOO-002,Web Interfaces,,46.15384615384615,9.75,55.90384615384615,9.8,19.0,7.7,6.0,100,83.33333333333334,13,1,23,24,1,2,-1,1,2,2,0,0,-1,1,0,2,2,1,2,0,1,1,item_level,160cc9802030429b88ac7f5f32c2e39619bb4da3f1151b799f38cbba0081bcc6
GPT-6 Astra (OSS),webcraft-TOO-002,Web Interfaces,,46.15384615384615,14.2,60.35384615384615,25.0,25.0,10.4,-10.0,85.71428571428571,100,13,1,22,24,2,2,2,2,2,2,1,0,-1,2,2,-1,2,2,2,-1,-1,-1,item_level,7e68d8ef05f7560ed9e8d6430ac589272e280298bd20792133d250b9be6801bb
Sonnet (OSS),webcraft-TOO-002,Web Interfaces,,34.61538461538461,-1.1,33.51538461538461,-3.6,0.0,-1.2,4.0,71.42857142857143,66.66666666666666,13,4,19,24,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,2,-1,-1,item_level,fc7d9b5e84d265f943c7d32c537dcaec7a4a48133938090b04405d067435570c
Gemini (OSS),webcraft-TOO-002,Web Interfaces,,38.46153846153847,0.6000000000000002,39.06153846153847,9.0,0.0,-4.1,4.0,85.71428571428571,66.66666666666666,13,3,19,24,0,2,0,0,0,0,0,-1,-2,1,0,0,0,0,0,2,-1,-1,item_level,df50c03768f315727fa8740d42d0d1869881e6c23f597fb0ab938e0ab1893652
DeepSeek,webcraft-TOO-007,Web Interfaces,,50,11.45,61.45,10.0,19.0,9.0,16.0,100,100,13,0,20,20,1,1,1,1,2,2,1,1,-1,1,2,-1,2,0,2,2,1,1,item_level,aa3c4f8d30ef772182dc3210e508c4f8649c81d7cb435163a0d46702306623e2
Kimi K3,webcraft-TOO-007,Web Interfaces,,46.15384615384615,-2.4,43.753846153846155,0.0,-2.6666666666666665,-4.2,1.0,100,80.0,13,1,19,20,0,0,0,0,0,-1,0,-1,-1,0,0,-1,0,0,0,1,-1,0,item_level,ad613e8ffcc38525c62bfa7ccc4d7c259f9ab9e5fba306a1b22da5ff22add53e
Qwen,webcraft-TOO-007,Web Interfaces,,42.30769230769231,-1.1,41.207692307692305,-7.2,8.333333333333334,-1.9,4.0,100,60.0,13,2,18,20,-1,-1,0,0,2,0,0,-1,0,0,0,-1,2,-1,0,2,-1,-1,item_level,6dbfb7af597f36f8c3a52d33eee580e294d06fce8b35c6f08f77253de8146b04
Kimi K3.1 Pro,webcraft-TOO-007,Web Interfaces,,50.0,8.1,58.1,10.0,15.0,4.7,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,6345261fff115ef43386c9377fae3432c2dd0cb32d52b1cb165ba72e213fccbe
Opus 5.5,webcraft-TOO-007,Web Interfaces,,50,7.9,57.9,12.6,8.333333333333334,3.8,16.0,100,100,13,0,20,20,1,2,0,0,2,0,1,0,0,2,0,-1,2,0,0,2,1,1,item_level,10778a2fcaad604431fed776c7c9e79993b085674cac8adf5c45386fe50d8496
GPT-6.1 Sol (OSS),webcraft-TOO-007,Web Interfaces,,50,19.1,69.1,25.0,19.0,15.9,20.5,100,100,13,0,20,20,2,2,2,1,2,2,2,2,-1,2,2,-1,2,2,2,2,1,2,item_level,32f3c89ce03bc81d28d1b07139deb66b278ce56374493604c9a7c9ce8131107c
GPT-6 Astra (OSS),webcraft-TOO-007,Web Interfaces,,46.15384615384615,17.150000000000002,63.30384615384615,25.0,25.0,14.7,-2.0,100,80.0,13,1,19,20,2,2,2,2,2,2,1,1,-1,2,2,2,2,0,2,2,1,-3,item_level,6b244b685be5d95e9d4e36381da4acdc3cd588cea173870e1db61b8d71bd9557
Sonnet (OSS),webcraft-TOO-007,Web Interfaces,,46.15384615384615,-3.8999999999999995,42.253846153846155,3.6,-2.6666666666666665,-8.2,-3.0,100,80.0,13,1,19,20,1,0,0,0,0,-1,-1,-2,-1,0,0,-1,0,-1,0,0,-1,0,item_level,66bd538d7e15600d72cadbdfbb846b577645e52102f1a716770430696971d666
Gemini (OSS),webcraft-TOO-007,Web Interfaces,,42.30769230769231,-2.75,39.55769230769231,-6.4,3.3333333333333335,-2.7,-3.0,100,60.0,13,2,18,20,0,-1,-1,0,1,0,0,-1,-1,0,0,-1,2,0,0,0,-1,0,item_level,96de96519b9c128d86be40cb47b5551dc8b173ed862dbb2cda150a9b8c7efcbc
DeepSeek,webcraft-TOO-018,Web Interfaces,,46.15384615384615,9.4,55.55384615384615,0.0,8.333333333333334,13.1,16.0,88.88888888888889,100,13,1,20,21,-1,1,0,0,2,0,1,1,0,2,2,0,2,0,2,2,1,1,item_level,ce5d8be249cfba1a5d16f97a81c697733ee51e6b5fbae02b2a087cb13add9161
Kimi K3,webcraft-TOO-018,Web Interfaces,,38.46153846153847,-1.2000000000000002,37.261538461538464,3.6,-2.6666666666666665,-4.2,4.0,77.77777777777779,75.0,13,3,18,21,1,0,0,0,0,-1,0,-1,-1,0,0,-1,0,0,0,2,-1,-1,item_level,ea7f2c465859cddd5a18b0bd51e54cb1c69ff4b229576a09d72ccab4048b1f27
Qwen,webcraft-TOO-018,Web Interfaces,,46.15384615384615,-1.5500000000000003,44.603846153846156,-7.2,-6.0,1.5,4.0,100,75.0,13,1,20,21,-1,-1,0,0,-1,-1,0,0,0,0,0,0,2,0,0,2,-1,-1,item_level,eb38723a4aa42f565ba3352ab2c62631b0f1636aafbae4b8ef8e5f8041637866
Kimi K3.1 Pro,webcraft-TOO-018,Web Interfaces,,46.15,7.7,53.85,10.0,15.0,3.3,13.0,100.0,75.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,1b8faadfa35ee7d6f65bfa6c7c77c49a7cc557b6e1d3f7e892e5c59b9d13bfd3
Opus 5.5,webcraft-TOO-018,Web Interfaces,,34.61538461538461,0.10000000000000009,34.715384615384615,3.6,-2.6666666666666665,1.2,-10.0,66.66666666666666,75.0,13,4,17,21,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,1,-1,-1,-1,item_level,c38a6c8f7241fe894edbbefb3ccb5995e8685aaaa9c06db67a53009bddd84f64
GPT-6.1 Sol (OSS),webcraft-TOO-018,Web Interfaces,,46.15384615384615,17.799999999999997,63.95384615384615,20.8,25.0,12.7,25.0,88.88888888888889,100,13,1,20,21,2,2,1,2,2,2,2,1,-1,2,0,2,2,0,2,2,2,2,item_level,e823997f7877037e3fff011176464a6f8f7b1e903f63182a37d9501932be2bc5
GPT-6 Astra (OSS),webcraft-TOO-018,Web Interfaces,,46.15384615384615,14.55,60.70384615384616,25.0,25.0,6.5,13.0,88.88888888888889,100,13,1,20,21,2,2,2,2,2,2,2,-1,-1,2,0,0,2,0,2,2,1,0,item_level,af0080fcfb4a5ad6bff8a1511e1bf37e6b14bab855a060c2a6182c134ac2b135
Sonnet (OSS),webcraft-TOO-018,Web Interfaces,,34.61538461538461,-3.0,31.615384615384613,-7.2,0.6666666666666666,-1.4,-6.0,66.66666666666666,75.0,13,4,17,21,-1,-1,0,0,1,-1,0,0,-1,0,0,0,0,0,0,0,-1,-1,item_level,0b56802dab5896ada6f607a0e19efe820f9d58999502e68e30f0192d3572bae6
Gemini (OSS),webcraft-TOO-018,Web Interfaces,,38.46153846153847,-0.45000000000000007,38.011538461538464,0.0,0.0,0.3,-6.0,88.88888888888889,50.0,13,3,18,21,0,0,0,0,0,0,0,-1,-1,0,0,-1,2,0,2,0,-1,-1,item_level,63968d7c28a405a8cff774c76f5a711f8937305f61c9cebabe0a7eabcd6695ae
DeepSeek,webcraft-TOO-022,Web Interfaces,,46.42857142857143,12.400000000000002,58.828571428571436,7.2,19.0,11.4,20.5,87.5,100,14,1,20,21,1,1,0,1,2,2,2,1,-2,1,2,1,2,1,2,2,1,2,item_level,aaac979becfeca373219c4cc96c10efbe40f57f87e821362b039a6eba5fd35ab
Kimi K3,webcraft-TOO-022,Web Interfaces,,32.142857142857146,-1.1999999999999997,30.942857142857147,0.0,-7.333333333333333,-1.0,4.0,87.5,33.33333333333333,14,5,15,21,1,-1,0,-1,-1,0,-1,0,0,0,0,0,0,0,0,2,-1,-1,item_level,74b495cba1251c9a432fbe47968216630a5708637932a1e031b95bb0bea73b8c
Qwen,webcraft-TOO-022,Web Interfaces,,42.857142857142854,0.29999999999999993,43.15714285714285,3.6,0.0,0.0,-6.0,87.5,83.33333333333334,14,2,19,21,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,item_level,18bfee00800b46381034f467f0295cbb2a2ddf24cd6ce84a82211e5048641f52
Kimi K3.1 Pro,webcraft-TOO-022,Web Interfaces,,50.0,7.85,57.85,10.0,15.0,5.4,4.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,20444ff457d28eaba98fb88bed024379ab2a671321dc6e65ef1eac25438b3445
Opus 5.5,webcraft-TOO-022,Web Interfaces,,42.857142857142854,-0.39999999999999974,42.457142857142856,9.0,-2.6666666666666665,-4.1,-2.0,87.5,83.33333333333334,14,2,19,21,0,2,0,0,0,-1,0,0,-1,0,0,-1,0,-2,0,1,-1,-1,item_level,16e6261c4fa61215b149ab0416873c590b0ae6b407b902d5f70859e105e89158
GPT-6.1 Sol (OSS),webcraft-TOO-022,Web Interfaces,,50,15.200000000000001,65.2,25.0,15.0,12.6,4.0,100,100,14,0,21,21,2,2,2,1,2,1,2,1,-1,2,2,0,2,-1,2,1,1,-1,item_level,0743db091f5d748155e3b014af6836ae8e1d67f85adf91213a89039b3ba70b92
GPT-6 Astra (OSS),webcraft-TOO-022,Web Interfaces,,50,10.85,60.85,15.4,15.0,7.5,10.0,100,100,14,0,21,21,1,2,1,1,2,1,1,1,0,1,0,-1,2,1,2,1,1,1,item_level,a82612789b5532e1ac7fd7247ecf4966739455c240654995bdb2382bf71d7256
Sonnet (OSS),webcraft-TOO-022,Web Interfaces,,32.142857142857146,-4.8,27.342857142857145,-3.6,-2.6666666666666665,-5.0,-10.0,87.5,33.33333333333333,14,5,16,21,0,-1,0,0,0,-1,-1,0,0,-1,0,-2,0,0,0,-1,-1,-1,item_level,25aba1f816229ae52b084789635900ed269b4e843e1759590f7dd008ac3d6ea4
Gemini (OSS),webcraft-TOO-022,Web Interfaces,,39.285714285714285,0.44999999999999973,39.73571428571429,-6.4,8.333333333333334,2.8,-6.0,87.5,66.66666666666666,14,3,18,21,0,-1,-1,0,2,0,0,-1,-1,2,0,-1,2,0,2,0,-1,-1,item_level,2c72c822f45de19f9f2f968d8a9fbfdb98857ca6f89033a631448b30a7e3a0c5
DeepSeek,webcraft-TOO-025,Web Interfaces,,42.857142857142854,9.25,52.107142857142854,3.6,8.333333333333334,13.4,4.0,75.0,100,14,2,22,24,0,1,0,0,2,0,2,1,0,2,2,-1,2,0,2,2,-1,-1,item_level,482026ee89b8bafa5453300c6cf0d3b4a4d081b0f1d58e460640873cbcc3d393
Kimi K3,webcraft-TOO-025,Web Interfaces,,42.857142857142854,-2.8000000000000003,40.05714285714286,-7.2,0.0,-1.6,-2.0,87.5,83.33333333333334,14,2,22,24,-1,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,1,-1,-1,item_level,7040962c5e5bd9470834b47ccd9f98fa593f97892ff6208ba46447ae7fb188f0
Qwen,webcraft-TOO-025,Web Interfaces,,42.857142857142854,-2.1,40.75714285714285,-3.6,-2.6666666666666665,-2.4,4.0,87.5,83.33333333333334,14,2,22,24,0,-1,0,0,0,-1,-1,0,-1,0,0,0,0,0,0,2,-1,-1,item_level,6e896fc3d6045babd11d6b6c728eb3a00c8a38478b05d6ba2f0ccf988b14c307
Kimi K3.1 Pro,webcraft-TOO-025,Web Interfaces,,50.0,4.3,54.3,2.8,7.333333333333334,4.2,4.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,721eaa404c56b835bddb6507aa38c425326ef12a68606812421cb8f516013729
Opus 5.5,webcraft-TOO-025,Web Interfaces,,42.857142857142854,4.15,47.00714285714285,-7.2,10.0,6.9,10.0,75.0,100,14,2,22,24,-1,-1,0,1,1,1,1,1,0,1,0,0,2,1,1,2,-1,1,item_level,b89e65bb000738313b3a2334cfe256652723786e2d7128ac381e85ff3991ac04
GPT-6.1 Sol (OSS),webcraft-TOO-025,Web Interfaces,,46.42857142857143,17.2,63.62857142857143,25.0,25.0,13.6,4.0,87.5,100,14,1,23,24,2,2,2,2,2,2,-1,2,-1,1,2,2,2,0,2,2,-1,-1,item_level,a8dfd53c26a661a8fdff9f97b7d310cd5bd164f9dc4f63f9f5b6308eb447f523
GPT-6 Astra (OSS),webcraft-TOO-025,Web Interfaces,,50,3.7500000000000004,53.75,0.0,5.666666666666667,4.4,7.0,100,100,14,0,24,24,0,0,0,0,2,-1,0,0,-1,2,0,-1,2,0,2,2,0,-1,item_level,588011756d5c8067dd691d683ead3fe9ade09c14f3a5f37d4dcb782c906f5767
Sonnet (OSS),webcraft-TOO-025,Web Interfaces,,35.714285714285715,-4.5,31.214285714285715,-3.6,-6.666666666666667,-4.0,-6.0,87.5,50.0,14,4,20,24,0,-1,0,-1,0,-1,0,-2,0,0,0,0,0,0,0,0,-1,-1,item_level,271dc3868abd0dfc115301138788153f041c7b55aff37ef21a71ff63faabedf4
Gemini (OSS),webcraft-TOO-025,Web Interfaces,,42.857142857142854,-1.75,41.107142857142854,-6.4,-2.6666666666666665,2.0,-7.5,87.5,83.33333333333334,14,2,22,24,0,-1,-1,0,0,-1,0,0,0,-1,0,2,0,0,0,0,0,-2,item_level,ed369f70a26765944531346bcef6cc4b01d94ecd1abc46249c2b4401cbed8dbb
DeepSeek,webcraft-TOO-028,Web Interfaces,,46.42857142857143,6.6499999999999995,53.07857142857143,18.0,7.333333333333333,2.7,-3.0,87.5,100,14,1,21,22,2,2,0,1,1,0,-1,0,0,1,0,-1,2,-1,2,0,-1,0,item_level,9a79b9c1a05dfc7bf689972e1caf1d9976b624ac28bc038623a268720a942ca8
Kimi K3,webcraft-TOO-028,Web Interfaces,,35.714285714285715,-2.2,33.51428571428571,0.0,0.0,-3.2,-6.0,75.0,66.66666666666666,14,4,17,22,0,0,0,0,0,0,0,0,-1,0,0,-1,0,-1,0,0,-1,-1,item_level,2d54330b4db35c59d9c0fbf0516e45a32ab4a72e19afcb145ecae084362ef658
Qwen,webcraft-TOO-028,Web Interfaces,,39.285714285714285,-0.5000000000000001,38.785714285714285,3.6,0.0,-2.2,-3.0,75.0,83.33333333333334,14,3,19,22,0,1,0,0,0,0,-1,0,0,0,0,-1,0,0,0,0,-1,0,item_level,15f1f415bb274556b6868411de3ffc85427f7f277cf65588c6d3d972e77e8d29
Kimi K3.1 Pro,webcraft-TOO-028,Web Interfaces,,46.43,5.0,51.43,7.2,10.0,2.6,4.0,87.5,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,f1d76d2d579595a15a57f5e38fd1ce84a4f63d530964a3685d55b158e118986f
Opus 5.5,webcraft-TOO-028,Web Interfaces,,46.42857142857143,-2.0,44.42857142857143,0.0,-2.6666666666666665,-1.8,-7.0,87.5,100,14,1,21,22,0,0,0,0,0,-1,0,0,0,0,0,-1,0,-1,0,-1,-1,0,item_level,c46d000504935b6c930f3265b6e9503f4a1a03f5f533b21a04652e7ca514b6d0
GPT-6.1 Sol (OSS),webcraft-TOO-028,Web Interfaces,,50,15.100000000000001,65.1,15.4,14.0,16.3,10.0,100,100,14,0,22,22,1,2,1,1,1,2,2,1,1,1,2,1,2,1,2,2,-1,1,item_level,20a11b6dbd7946134b5e32c1b1bc26030b87f9015a027fca02cd881d5575058b
GPT-6 Astra (OSS),webcraft-TOO-028,Web Interfaces,,50,10.25,60.25,12.6,7.333333333333333,8.5,17.5,100,100,14,0,22,22,2,1,0,1,1,0,2,1,-1,2,0,-1,2,0,2,2,2,0,item_level,230560d3718f7521ab0042f2d0aaafb31db06d938461a3f150644e73dfa511db
Sonnet (OSS),webcraft-TOO-028,Web Interfaces,,39.285714285714285,-1.9,37.385714285714286,-2.8,0.0,-1.2,-6.0,75.0,83.33333333333334,14,3,17,22,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,-1,item_level,5362c3dc5c834aef542c20bc0df50fec0a4e6c37882e0b9a5478961fba112112
Gemini (OSS),webcraft-TOO-028,Web Interfaces,,42.857142857142854,4.0,46.857142857142854,18.0,0.6666666666666666,-2.6,7.0,87.5,83.33333333333334,14,2,19,22,2,2,0,0,1,-1,0,0,-1,0,0,-1,0,0,0,2,-1,0,item_level,aabfeb21dfbb675e4e7253cdc566922d9a9a01b742ea5a4c822c17b2028e11b0
DeepSeek,webcraft-TOO-029,Web Interfaces,,46.42857142857143,15.500000000000002,61.92857142857143,25.0,11.0,14.4,4.0,87.5,100,14,1,22,23,2,2,2,-1,2,2,2,2,-1,2,2,-1,2,0,2,2,-1,-1,item_level,f5a7e88fb3b9bbc143e27af316f4abde8d558253eace58b9d4e456706b65c37a
Kimi K3,webcraft-TOO-029,Web Interfaces,,28.57142857142857,-5.8,22.77142857142857,0.0,-6.666666666666667,-7.6,-10.0,75.0,33.33333333333333,14,6,15,23,1,-1,0,-1,0,-1,-1,-1,-1,0,0,-2,0,-1,0,-1,-1,-1,item_level,1b64b4e8dd837752ebcded1977ff27070346f80427b4fd7ce7fdc8fd7e3d0990
Qwen,webcraft-TOO-029,Web Interfaces,,39.285714285714285,-0.15000000000000013,39.135714285714286,3.6,5.666666666666667,-2.6,-6.0,75.0,83.33333333333334,14,3,19,23,1,0,0,0,2,-1,0,0,-1,0,0,-1,0,0,0,0,-1,-1,item_level,0b90ac42bacb352ed12d5a016eb826713588f52503742c9be8ea4f0d5a2c5c6d
Kimi K3.1 Pro,webcraft-TOO-029,Web Interfaces,,42.86,7.7,50.56,15.4,11.0,4.2,1.0,87.5,83.33333333333333,,,,,,,,,,,,,,,,,,,,,,,score_summary,6aff334b306b1e832fec398f0c88ba0d8c4e8cd065e1032f1bb776cec95eb8bf
Opus 5.5,webcraft-TOO-029,Web Interfaces,,39.285714285714285,3.7499999999999996,43.035714285714285,19.6,7.0,-3.2,-6.0,75.0,83.33333333333334,14,3,20,23,2,1,2,-1,2,1,0,-1,-1,1,0,-1,1,-1,0,0,-1,-1,item_level,4532397cf760ec61a215a15cab58cc1c321f07ab6be35d51d15f7bb60cad8cef
GPT-6.1 Sol (OSS),webcraft-TOO-029,Web Interfaces,,50,15.45,65.45,25.0,19.0,9.5,16.0,100,100,14,0,23,23,2,2,2,1,2,2,1,1,-1,0,2,-1,2,2,2,2,1,1,item_level,c9cb81542b765d4f89768e96ae2e34007f85aa0b4632f465af393e0e4feb97b2
GPT-6 Astra (OSS),webcraft-TOO-029,Web Interfaces,,50,16.25,66.25,25.0,15.0,13.5,10.0,100,100,14,0,23,23,2,2,2,1,2,1,1,2,-1,2,2,-1,2,1,2,2,-1,1,item_level,e816154c280606a5766de24aeee19d78f0d546bb8f1aa0ddc02d0909d9940951
Sonnet (OSS),webcraft-TOO-029,Web Interfaces,,28.57142857142857,-3.5000000000000004,25.07142857142857,-2.8,0.0,-4.4,-6.0,50.0,66.66666666666666,14,6,15,23,0,0,-1,0,0,0,0,-1,-1,1,0,-1,-1,-1,0,0,-1,-1,item_level,29d66b707b39140df046c77cf9af4f1adfc6a2e2c7d127b0acbbe0a53cff3076
Gemini (OSS),webcraft-TOO-029,Web Interfaces,,39.285714285714285,1.7,40.98571428571429,0.8,5.666666666666667,1.4,-0.5,87.5,66.66666666666666,14,3,20,23,0,1,-1,0,2,-1,0,0,-1,2,0,-1,2,0,0,2,-1,-2,item_level,d8e1dd83d0838074771d2a0ac9ec7a0a67b5b98a7d1c9a6ca1a714bab73cc630
DeepSeek,webcraft-TOO-031,Web Interfaces,,45.45454545454545,17.6,63.054545454545455,20.8,25.0,15.3,10.0,100,75.0,11,1,18,19,2,2,1,2,2,2,1,1,-1,2,2,2,2,1,2,2,1,-1,item_level,a15be9efc13938d237f2082a7789806ee5669c8eb76f960426912caccb07afc0
Kimi K3,webcraft-TOO-031,Web Interfaces,,40.909090909090914,2.25,43.159090909090914,3.6,5.666666666666667,0.2,4.0,85.71428571428571,75.0,11,2,16,19,0,1,0,0,2,-1,1,-1,0,-1,0,-1,0,0,2,2,-1,-1,item_level,8b9e70f0a6d1c8c493b5f6874c355837c597c65114ce7ab597fd90164cded1d2
Qwen,webcraft-TOO-031,Web Interfaces,,40.909090909090914,13.799999999999999,54.70909090909091,15.4,15.0,14.6,4.0,85.71428571428571,75.0,11,2,17,19,2,1,1,1,2,1,1,1,0,1,2,2,2,0,2,2,-1,-1,item_level,949f65b154b7f5c98263ee94c4e81848964f4755ccac169a7c5cc0b8112567ad
Kimi K3.1 Pro,webcraft-TOO-031,Web Interfaces,,50,13.9,63.9,20.8,21.0,7.9,16.0,100,100,11,0,19,19,2,2,1,2,2,1,0,0,-1,2,2,-1,2,0,2,2,1,1,item_level,7eb22bea088e47db2a0fce5b6ef638fe81749f3b00acda861b54e30c3ef8ab63
Opus 5.5,webcraft-TOO-031,Web Interfaces,,50,22.15,72.15,20.8,21.0,22.6,25.0,100,100,11,0,19,19,2,2,1,2,2,1,2,1,2,2,2,2,2,2,2,2,2,2,item_level,a00909d718a69f6d8dbd1f0f1c2a75099b430976a7fb0c15f143e09e4a426d6f
GPT-6.1 Sol (OSS),webcraft-TOO-031,Web Interfaces,,45.45454545454545,17.0,62.45454545454545,25.0,21.0,16.8,-8.0,100,75.0,11,1,18,19,2,2,2,2,2,1,2,1,-1,2,2,2,2,1,2,2,-1,-3,item_level,86048388ca11dad95f48d3f1253425d5d5e3d4a8743bd280ae21058f6d06de14
GPT-6 Astra (OSS),webcraft-TOO-031,Web Interfaces,,50,22.55,72.55,25.0,25.0,20.1,25.0,100,100,11,0,19,19,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,2,item_level,6d22bf62ed75428c7e9c8e402de8a5087e650161d600646756d44cdf04a8f135
Sonnet (OSS),webcraft-TOO-031,Web Interfaces,,40.909090909090914,2.65,43.55909090909091,3.6,12.333333333333334,1.0,-6.0,85.71428571428571,75.0,11,2,17,19,0,1,0,1,2,0,0,-1,-1,1,0,0,0,0,2,0,-1,-1,item_level,dec0f23b88c9296115e5716837c4c95cd375504177e9f7cc5defdbb8f3771580
Gemini (OSS),webcraft-TOO-031,Web Interfaces,,45.45454545454545,11.8,57.25454545454545,18.0,25.0,6.3,4.0,100,75.0,11,1,18,19,2,2,0,2,2,2,0,-1,-1,2,2,-1,2,0,2,2,-1,-1,item_level,3d3b399827ea59e7bc0b0cbd7f71a5fffbf46f10de70f71f8c21c512ab32fb33
DeepSeek,webcraft-TOO-032,Web Interfaces,,43.75,21.5,65.25,25.0,25.0,20.1,14.5,100,75.0,8,1,9,10,2,2,2,2,2,2,2,2,-1,2,2,2,2,2,2,2,2,-1,item_level,0e0bc5a9da1cb2c77273eb4294556b75b3d91698ac60eb49c5897667335bc785
Kimi K3,webcraft-TOO-032,Web Interfaces,,43.75,6.55,50.3,5.4,15.666666666666666,2.8,14.5,100,75.0,8,1,9,10,2,-1,0,2,2,-1,0,0,0,2,0,-1,2,0,0,2,-1,2,item_level,8d1d834997e5b215acc8a23544d96401a55c2f57b943730dca504dbaf739c7d1
Qwen,webcraft-TOO-032,Web Interfaces,,43.75,18.25,62.0,19.6,11.0,20.5,14.5,100,75.0,8,1,9,10,2,1,2,-1,2,2,2,2,2,1,2,0,2,2,2,2,2,-1,item_level,cbdfebb5ecc25f868f084bcac650f57679cf93ad6d2f62635cba6fba05ae283a
Kimi K3.1 Pro,webcraft-TOO-032,Web Interfaces,,50.0,17.7,67.7,19.6,25.0,14.9,16.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,25afb82dad520558f7e4124ae2a2770ac091ec88e7879ab818fdb0ecb266c003
Opus 5.5,webcraft-TOO-032,Web Interfaces,,43.75,24.55,68.3,25.0,25.0,24.1,25.0,100,75.0,8,1,9,10,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,item_level,ba4cdf29d6cc46be8ee138f88929ea0a735571ac626b6b48941b86d09a59305d
GPT-6.1 Sol (OSS),webcraft-TOO-032,Web Interfaces,,50,20.799999999999997,70.8,12.4,25.0,22.9,25.0,100,100,8,0,10,10,2,-1,2,2,2,2,2,2,2,2,2,2,2,-1,2,2,2,2,item_level,a3da88fce1421776d03d3a1c6870f6920f7400e6b1fd375f4587b7ed26e287eb
GPT-6 Astra (OSS),webcraft-TOO-032,Web Interfaces,,50,20.0,70.0,19.6,25.0,17.7,25.0,100,100,8,0,10,10,2,1,2,2,2,2,2,1,-1,2,2,2,2,2,2,2,2,2,item_level,78cd858fa687b3ba379b7509da0eda8af1fde44e1cf9a537260155e35050b48a
Sonnet (OSS),webcraft-TOO-032,Web Interfaces,,31.25,-2.35,28.9,0.0,-2.6666666666666665,-2.7,-6.0,100,25.0,8,3,6,10,0,0,0,0,0,-1,0,-1,-1,0,0,-1,2,0,0,0,-1,-1,item_level,068f4a4383524c299ddba00b89528b0602c2a76dec234ea99ca89477c375af9e
Gemini (OSS),webcraft-TOO-032,Web Interfaces,,50,12.85,62.85,18.0,19.0,7.8,16.0,100,100,8,0,10,10,2,2,0,1,2,2,0,0,0,1,2,-1,2,0,2,2,1,1,item_level,312f592614c26aafdccc748bab810aab056adbaeb9b0031023d8b6e3bb9159b8
DeepSeek,webcraft-TOO-034,Web Interfaces,,50,20.150000000000002,70.15,20.8,25.0,18.3,20.5,100,100,7,0,10,10,2,2,1,2,2,2,2,2,-1,2,2,1,2,2,2,2,1,2,item_level,ab17d51c4d3e621018a9c1e9576d29bcbf9d06763558dd07314ae6be0f7b9c23
Kimi K3,webcraft-TOO-034,Web Interfaces,,50,10.399999999999999,60.4,18.0,1.6666666666666667,9.9,7.0,100,100,7,0,10,10,2,2,0,-1,2,-1,0,0,2,2,0,0,2,-1,2,2,-1,0,item_level,587c1b5510c01887e1ff83ab666a51eda1118eb0901da4045b0addd2652fc91a
Qwen,webcraft-TOO-034,Web Interfaces,,50,6.65,56.65,9.8,2.6666666666666665,6.2,7.0,100,100,7,0,10,10,2,1,-1,0,0,1,0,0,2,0,0,-1,2,-1,2,2,-1,0,item_level,177600dba8495969489c2b57f9db4c351075748d29332eb3f8eeb572bcd84d20
Kimi K3.1 Pro,webcraft-TOO-034,Web Interfaces,,50.0,14.85,64.85,20.8,15.0,11.6,16.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,2979835963aab178f18f3874784f17753307eebd35e055e52079ce7775c751ef
Opus 5.5,webcraft-TOO-034,Web Interfaces,,50,22.3,72.3,20.8,25.0,22.6,20.5,100,100,7,0,10,10,2,2,1,2,2,2,2,1,2,2,2,2,2,2,2,2,1,2,item_level,0adb078bd529a17a211ea338cb5bbef6fd77da1d391e560504259463be60ce8d
GPT-6.1 Sol (OSS),webcraft-TOO-034,Web Interfaces,,50,17.9,67.9,20.8,25.0,13.8,20.5,100,100,7,0,10,10,2,2,1,2,2,2,2,1,-1,2,2,0,2,1,2,2,1,2,item_level,40f4440d79bd7560e69ae641895113ebbd349ac7efa82ed4b5c602e1a376f577
GPT-6 Astra (OSS),webcraft-TOO-034,Web Interfaces,,50,23.25,73.25,25.0,25.0,21.5,25.0,100,100,7,0,10,10,2,2,2,2,2,2,2,2,0,2,2,2,2,2,2,2,2,2,item_level,e8d81bec96519cd08f38bffaf309e5970baa20178b74a69ed3aa5c811817f5ab
Sonnet (OSS),webcraft-TOO-034,Web Interfaces,,42.857142857142854,7.449999999999999,50.30714285714285,15.4,9.666666666666666,1.7,13.0,100,66.66666666666666,7,1,9,10,2,1,1,1,2,-1,0,0,0,-1,0,-1,2,-1,2,2,0,1,item_level,1c3cc0d7014a697c3d635323b15dbe9c961d50a0d4b37732a880a39b77acd4a1
Gemini (OSS),webcraft-TOO-034,Web Interfaces,,50,7.8999999999999995,57.9,18.0,7.0,3.3,7.0,100,100,7,0,10,10,2,2,0,-1,2,1,0,0,0,0,0,-1,2,0,2,2,-1,0,item_level,86cacf451a78acb57270d4f2d6a4cdecb82d827addeda1b7d33329856ca3b745
DeepSeek,webcraft-WOR-001,Web Interfaces,,46.42857142857143,14.45,60.87857142857143,10.0,20.0,15.9,10.0,87.5,100,14,1,27,28,1,1,1,2,1,2,-1,2,0,2,2,2,2,-1,2,2,-1,1,item_level,53e30c088d9d06510d8fb1211dc0ccc099b62a18716573e552a64404742ddf4f
Kimi K3,webcraft-WOR-001,Web Interfaces,,42.857142857142854,11.15,54.00714285714285,7.2,6.666666666666667,15.9,4.0,100,66.66666666666666,14,2,26,28,1,1,0,1,0,1,-1,2,0,2,2,2,2,-1,2,2,-1,-1,item_level,7c92be6ef33cc35af35a5d417c9755dffa7817e9dadabd4111419e1a6c667e4b
Qwen,webcraft-WOR-001,Web Interfaces,,50,8.4,58.4,10.0,6.666666666666667,9.0,4.0,100,100,14,0,28,28,1,1,1,1,0,1,-1,1,0,1,2,0,2,-1,2,2,-1,-1,item_level,9d0d981e6259befa061acc51ee51e2ed57cb1861c58251a4ae4f1856ba4d4542
Kimi K3.1 Pro,webcraft-WOR-001,Web Interfaces,,50,6.550000000000001,56.55,-7.2,0.0,15.9,4.0,100,100,14,0,28,28,-1,-1,0,0,0,0,-1,2,0,2,2,2,2,-1,2,2,-1,-1,item_level,470259dcf685dac04e177b6e1f8851c89bea8b04d2eca6b26067fa8b125b373b
Opus 5.5,webcraft-WOR-001,Web Interfaces,,50,17.4,67.4,10.0,14.0,21.5,20.5,100,100,14,0,28,28,1,1,1,1,1,2,2,2,0,2,2,2,2,2,2,2,2,1,item_level,2e1ba146a15ca2118b580fc1ecc7c3b9a2b01a8e32c2eed8bb2857eadc600ac8
GPT-6.1 Sol (OSS),webcraft-WOR-001,Web Interfaces,,50,12.8,62.8,-4.4,9.666666666666666,24.1,4.0,100,100,14,0,28,28,-1,-1,1,1,2,-1,2,2,2,2,2,2,2,1,2,2,-1,-1,item_level,82ff5b35f5d9ad4385898b262602bafe0a84b49d1eb4660f43e1b3863eaef824
GPT-6 Astra (OSS),webcraft-WOR-001,Web Interfaces,,50,21.099999999999998,71.1,15.4,25.0,22.9,20.5,100,100,14,0,28,28,1,2,1,2,2,2,2,2,2,2,2,2,2,-1,2,2,2,1,item_level,e0af047ef7d0132d1e7280898c1f14fc3a320aa2eff34a8b83fc277cbba1a65b
Sonnet (OSS),webcraft-WOR-001,Web Interfaces,,39.285714285714285,11.2,50.48571428571428,0.8,10.0,19.4,-2.0,75.0,83.33333333333334,14,3,25,28,0,1,-1,1,1,1,-1,2,2,2,2,2,2,-1,2,1,-1,-1,item_level,701698e41d65be5cfbc710fa6a77d57dd1c1d4c93ff0b5d80f432aff51f3f2ce
Gemini (OSS),webcraft-WOR-001,Web Interfaces,,46.42857142857143,1.0499999999999998,47.47857142857143,3.6,3.3333333333333335,-1.5,4.0,87.5,100,14,1,27,28,0,1,0,0,1,0,-1,0,-1,0,0,0,2,-1,0,2,-1,-1,item_level,4313f98bdaa9a30ef9f09fff75dba0128e8ed1305adf88f087f83cde44f4fabc
DeepSeek,webcraft-WOR-005,Web Interfaces,,50,12.75,62.75,20.8,11.0,8.9,14.5,100,100,14,0,25,25,2,2,1,-1,2,2,2,-1,-1,2,0,2,2,-1,2,2,-1,2,item_level,413f2ab8ca110928172d4e4794d9a74bf8dbd2299a2afd223c22d8bebab13c75
Kimi K3,webcraft-WOR-005,Web Interfaces,,46.42857142857143,2.25,48.67857142857143,5.4,8.333333333333334,-2.1,7.0,88.88888888888889,100,14,1,24,25,-1,2,0,0,2,0,0,-2,-1,0,0,-1,2,0,2,2,-1,0,item_level,8db19ab3acd396ff9fda344ee6995dca8061c1d0d0707e37e9c0451b34a250bd
Qwen,webcraft-WOR-005,Web Interfaces,,35.714285714285715,-1.1,34.614285714285714,-3.6,-2.6666666666666665,2.5,-10.5,88.88888888888889,40.0,14,4,21,25,0,-1,0,0,0,-1,0,-1,-1,2,0,0,0,0,2,0,-1,-2,item_level,f6799b8ab69f856a063b4c74ff76a84072a0156dffa00534163b44b2aa5f8c56
Kimi K3.1 Pro,webcraft-WOR-005,Web Interfaces,,42.857142857142854,10.75,53.607142857142854,8.2,9.666666666666666,13.7,4.0,100,60.0,14,2,23,25,-1,2,1,1,2,-1,0,1,-1,2,2,2,2,0,2,2,-1,-1,item_level,85c4f9270b22b9889501c6e38a1214f257dfa0319e4153bcc840ace996992d4e
Opus 5.5,webcraft-WOR-005,Web Interfaces,,50,18.5,68.5,25.0,19.0,18.0,4.0,100,100,14,0,25,25,2,2,2,1,2,2,2,0,1,2,2,2,2,1,2,2,-1,-1,item_level,46cc04626a25dddb383ba4e79b06f89b94697f9c1eda293fea4634fde3dcfd93
GPT-6.1 Sol (OSS),webcraft-WOR-005,Web Interfaces,,46.42857142857143,18.099999999999998,64.52857142857142,25.0,21.0,14.5,14.5,88.88888888888889,100,14,1,24,25,2,2,2,2,2,1,2,2,-1,2,0,2,2,-1,2,2,-1,2,item_level,9b7ea649f0e63c989b6b5927e0121154014d5c684161911d07c3b635a9bcc77e
GPT-6 Astra (OSS),webcraft-WOR-005,Web Interfaces,,50,19.5,69.5,25.0,20.0,15.5,25.0,100,100,14,0,25,25,2,2,2,2,1,2,1,1,0,2,2,2,2,-1,2,2,2,2,item_level,41f75aec25415b7c63bfea6809124d665c87538ecb7bd2c923cb7c9351778f0f
Sonnet (OSS),webcraft-WOR-005,Web Interfaces,,42.857142857142854,5.551115123125783e-17,42.857142857142854,0.0,-2.6666666666666665,0.0,4.0,88.88888888888889,80.0,14,2,22,25,-1,1,0,0,0,-1,0,-1,-1,0,0,0,0,0,2,2,-1,-1,item_level,a3981be030c338c0ca450fba6aad170bdcbb485368c4ced88269594799b1dfc3
Gemini (OSS),webcraft-WOR-005,Web Interfaces,,35.714285714285715,-1.45,34.26428571428571,0.0,0.6666666666666666,-3.0,-0.5,88.88888888888889,40.0,14,4,21,25,1,-1,0,0,1,-1,0,-1,-1,0,0,0,0,0,0,2,-1,-2,item_level,cc714c41873a5ffc18c59174b48696acea11a8e3f6eaa3c5b38fb25cb1c9598f
DeepSeek,webcraft-WOR-012,Web Interfaces,,38.46153846153847,7.2,45.66153846153847,0.0,4.666666666666667,11.0,10.0,100,40.0,13,3,19,22,1,-1,0,1,1,-1,1,0,0,2,0,2,2,0,2,2,1,-1,item_level,29eaacbcfd26e04ad0c3c5901b80c22d36b3e9f9bb74b051a41808f9202754ae
Kimi K3,webcraft-WOR-012,Web Interfaces,,38.46153846153847,-3.3000000000000003,35.16153846153847,-3.6,-2.6666666666666665,-4.8,4.0,87.5,60.0,13,3,19,22,0,-1,0,0,0,-1,-1,-1,-1,1,0,-1,0,-1,0,2,-1,-1,item_level,062998f0141d1ceddeb6f117d84b4a2109184ca9f7b21a304d9dc00c4a0213a5
Qwen,webcraft-WOR-012,Web Interfaces,,30.76923076923077,-3.3000000000000007,27.46923076923077,-7.2,-2.6666666666666665,-4.2,10.0,75.0,40.0,13,5,17,22,-1,-1,0,0,0,-1,-1,0,-1,0,0,-1,0,-1,0,2,0,0,item_level,3bfb271c51a3121b908692bf75396e1941dc0414f54731a43b00d6c9b29a5945
Kimi K3.1 Pro,webcraft-WOR-012,Web Interfaces,,42.31,6.3,48.61,3.6,7.333333333333334,6.6,10.0,100.0,60.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,89ad7cd6b1cff6c67be7aad32a716f2b3c8b4cf3b76d35e557c5c74a646dae53
Opus 5.5,webcraft-WOR-012,Web Interfaces,,0,-50.0,-50.0,-50.0,-50.0,-50.0,-50.0,0,0,13,13,0,22,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,item_level,385da316b63b54f51274767dd068bd91b89ba7af2d6f890df4fa882c4eadf1e1
GPT-6.1 Sol (OSS),webcraft-WOR-012,Web Interfaces,,50,15.9,65.9,15.4,21.0,14.6,16.0,100,100,13,0,22,22,1,2,1,2,2,1,1,1,1,2,0,2,2,1,2,2,1,1,item_level,b8f2c1ff888916ceba95a7e3e76e5324f15008a983e132f2940115c03c4b83e9
GPT-6 Astra (OSS),webcraft-WOR-012,Web Interfaces,,46.15384615384615,22.0,68.15384615384616,20.8,25.0,22.0,20.5,100,80.0,13,1,21,22,2,2,1,2,2,2,2,2,1,2,2,2,2,1,2,2,1,2,item_level,be266bd9117f8c484c23a885b2b2d75f5088e737ee1a71a1f9d9fa65d7324458
Sonnet (OSS),webcraft-WOR-012,Web Interfaces,,26.923076923076923,-5.1,21.823076923076925,-10.0,-2.6666666666666665,-3.2,-6.0,75.0,20.0,13,6,16,22,-1,-1,-1,0,0,-1,0,0,-1,0,0,-1,0,-1,0,0,-1,-1,item_level,67277f2111b5a153299c6d0e5ac4be4a6592baaa29933b1ea02cfb2e91a13c3f
Gemini (OSS),webcraft-WOR-012,Web Interfaces,,34.61538461538461,-0.55,34.065384615384616,-2.8,0.6666666666666666,-0.1,1.0,75.0,60.0,13,4,18,22,1,-1,-1,0,1,-1,0,0,-1,1,0,-1,2,0,0,1,0,-1,item_level,e41a8040f1173b268384fb705f5d7ae3798861b0e45188f4488a2800703bd6eb
DeepSeek,webcraft-WOR-014,Web Interfaces,,40.909090909090914,6.55,47.45909090909091,-7.2,15.666666666666666,11.2,4.0,100,50.0,11,2,21,23,-1,-1,0,2,2,-1,1,1,1,1,2,-1,2,-1,2,2,-1,-1,item_level,2106b6efcb6a99ace03ee56959db8dc69b19aff71a970fbe4e082d5a3f791c96
Kimi K3,webcraft-WOR-014,Web Interfaces,,36.36363636363637,-2.3000000000000003,34.06363636363637,-7.2,-2.6666666666666665,-1.0,4.0,85.71428571428571,50.0,11,3,20,23,-1,-1,0,0,0,-1,0,0,0,-1,0,0,0,0,0,2,-1,-1,item_level,3dbb7ef22e7d7dd935338825a9c94159bf3a999a52dc96f7d7d4734f54b53ee2
Qwen,webcraft-WOR-014,Web Interfaces,,36.36363636363637,-0.85,35.513636363636365,-3.6,-2.6666666666666665,0.1,4.0,85.71428571428571,50.0,11,3,20,23,-1,0,0,0,0,-1,0,0,-1,0,0,0,2,0,0,2,-1,-1,item_level,8a9f3927b278241e6c9a7dbb5ed349091b4204a3f6f88218d1e14b3359be70d9
Kimi K3.1 Pro,webcraft-WOR-014,Web Interfaces,,50,7.65,57.65,0.0,9.666666666666666,11.6,4.0,100,100,11,0,23,23,-1,1,0,1,2,-1,1,1,0,1,2,0,2,0,2,2,-1,-1,item_level,c4bd4c8c7f50c6e1a3e8c2877a48dca49a3a5160a9c3e958217a64b206cd7179
Opus 5.5,webcraft-WOR-014,Web Interfaces,,45.45454545454545,1.65,47.10454545454545,-3.6,4.0,2.5,7.0,100,75.0,11,1,22,23,-1,0,0,1,0,0,1,0,0,0,0,0,2,0,0,2,0,-1,item_level,3e3603807755ef1ddf7108483fd29e49a65926791d9b6d4ffe1f629127681b81
GPT-6.1 Sol (OSS),webcraft-WOR-014,Web Interfaces,,50,18.75,68.75,15.4,19.0,20.0,20.5,100,100,11,0,23,23,1,2,1,1,2,2,1,2,0,2,2,2,2,2,2,2,1,2,item_level,9076c71a35ab399e588406707da152918911a89ea04b1d52d97f84f81c3cebf9
GPT-6 Astra (OSS),webcraft-WOR-014,Web Interfaces,,50,17.2,67.2,18.0,20.0,16.5,14.5,100,100,11,0,23,23,2,2,0,2,1,2,-1,2,0,2,2,2,2,0,2,2,-1,2,item_level,2720c3299195b4141e466345570fc891b142029ba0219c9402a2dcd764b7ae0b
Sonnet (OSS),webcraft-WOR-014,Web Interfaces,,27.27272727272727,-2.3000000000000003,24.97272727272727,-7.2,-2.6666666666666665,-1.0,4.0,85.71428571428571,0,11,5,18,23,-1,-1,0,0,0,-1,0,0,0,-1,0,0,0,0,0,2,-1,-1,item_level,b54e0c1c9457432b90fed57b7d891c826781fa469cd182266f05749ea4afbcf6
Gemini (OSS),webcraft-WOR-014,Web Interfaces,,36.36363636363637,1.0500000000000003,37.413636363636364,-10.0,-4.0,6.9,7.0,85.71428571428571,50.0,11,3,20,23,-1,-1,-1,-1,0,0,1,0,0,-1,0,2,2,-1,2,2,-1,0,item_level,4c5f2d744ae27ca735e97e43ed72300bd388db5d0a3607c2c4e7c9c7759e5939
DeepSeek,webcraft-WOR-019,Web Interfaces,,46.15384615384615,-3.5000000000000004,42.65384615384615,-7.2,-2.6666666666666665,-1.4,-6.0,100,80.0,13,1,21,22,-1,-1,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,-1,-1,item_level,0db7303aaed4a6481e886e6f39ef9a73004c84133b805ad9d96abdd289d9eccb
Kimi K3,webcraft-WOR-019,Web Interfaces,,46.15384615384615,-1.9000000000000001,44.253846153846155,-3.6,-2.6666666666666665,0.0,-6.0,100,80.0,13,1,21,22,-1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,-1,item_level,719a51098b06c2fb6e7689911149467971139a72a633108d69709312714e3a49
Qwen,webcraft-WOR-019,Web Interfaces,,38.46153846153847,-3.9000000000000004,34.56153846153847,-7.2,-2.6666666666666665,-2.2,-6.0,75.0,80.0,13,3,19,22,-1,-1,0,0,0,-1,-1,0,0,0,0,-1,0,0,0,0,-1,-1,item_level,74bcbce38581c43de4cee399f8a78b4a2645b501c116e3733ae18b672303c6c9
Kimi K3.1 Pro,webcraft-WOR-019,Web Interfaces,,50,12.05,62.05,18.0,18.333333333333332,5.5,20.5,100,100,13,0,22,22,2,2,0,2,2,0,0,2,0,0,0,0,2,0,0,2,1,2,item_level,ae3bb7f2d05ced194f931391ce61001f98b45ff2072b271a28c7d47d63774428
Opus 5.5,webcraft-WOR-019,Web Interfaces,,46.15384615384615,4.55,50.70384615384615,-4.4,15.666666666666666,4.0,13.0,100,80.0,13,1,21,22,-1,-1,1,2,2,-1,0,0,0,2,0,0,2,0,0,2,1,0,item_level,6689c5aab4425be6f63e148e6a40e1ad6d544df09a0f2981b65d0fb6d5888cc6
GPT-6.1 Sol (OSS),webcraft-WOR-019,Web Interfaces,,46.15384615384615,11.8,57.95384615384616,25.0,11.0,5.8,10.0,87.5,100,13,1,21,22,2,2,2,-1,2,2,0,0,0,2,0,-1,2,0,2,2,-1,1,item_level,95378589ba0c34945fe80bb181c4e043d76aa964c5b7e6849834e6593cdca73d
GPT-6 Astra (OSS),webcraft-WOR-019,Web Interfaces,,50,16.5,66.5,25.0,15.666666666666666,12.3,17.5,100,100,13,0,22,22,2,2,2,2,2,-1,2,2,0,2,0,-1,2,0,2,2,0,2,item_level,6c642593b423edd5e55c1a1044d1d02cb2c781aeeb7b0aa9c209935da7b8519e
Sonnet (OSS),webcraft-WOR-019,Web Interfaces,,42.30769230769231,-2.3000000000000003,40.00769230769231,-7.2,7.333333333333333,-2.0,-6.0,100,60.0,13,2,20,22,-1,-1,0,2,0,-1,-1,0,0,-1,0,0,0,0,0,0,-1,-1,item_level,37a9e16f2c7f86772872677cb2106975904d3374904d5f6842cf136cda50ff1c
Gemini (OSS),webcraft-WOR-019,Web Interfaces,,46.15384615384615,-1.5,44.65384615384615,0.0,-2.6666666666666665,-1.0,-6.0,100,80.0,13,1,21,22,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,-1,-1,item_level,0d9aa3216f0f1e25c5d5be52d13c5f5cb73d1e739061126eef1f2ec58fd4a329
DeepSeek,webcraft-WOR-020,Web Interfaces,,50,14.75,64.75,15.4,20.0,13.8,10.0,100,100,11,0,11,11,2,1,1,2,1,2,2,2,-1,2,2,-1,2,-1,2,2,-1,1,item_level,5880b00ef8d78c65dc37d7d2361df07b0c242e75d612084750c9b04448cac586
Kimi K3,webcraft-WOR-020,Web Interfaces,,31.818181818181817,0.24999999999999997,32.06818181818181,-3.6,5.666666666666667,-0.2,4.0,75.0,57.14285714285714,11,4,7,11,-1,0,0,0,2,-1,0,0,-1,0,0,-1,0,-1,2,2,-1,-1,item_level,2e380004ceb3baf0d2fcb88ec2fb1d4a7f9ba26ec64e5411be449940498fd1df
Qwen,webcraft-WOR-020,Web Interfaces,,45.45454545454545,3.25,48.70454545454545,0.0,11.0,1.8,7.0,100,85.71428571428571,11,1,10,11,0,0,0,0,2,1,-1,-1,-1,2,0,-1,2,0,2,2,-1,0,item_level,3163aae6b3869f89185e230e6c1173b86906dca7517b90ca9a0ad9f236307544
Kimi K3.1 Pro,webcraft-WOR-020,Web Interfaces,,50.0,10.65,60.65,10.0,15.0,9.2,13.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,338e9966f4e3c9b5cf24f086918d63938759c18d76c8e334fe5eb77e4a51cd47
Opus 5.5,webcraft-WOR-020,Web Interfaces,,50,9.95,59.95,8.2,15.666666666666666,8.2,14.5,100,100,11,0,11,11,2,-1,1,2,2,-1,1,0,1,2,0,-1,2,0,2,2,-1,2,item_level,53b1560b9e0e92d8c7a5fb7fb2151b170ff5c92200051da26936192f4ad606b4
GPT-6.1 Sol (OSS),webcraft-WOR-020,Web Interfaces,,50,13.25,63.25,2.6,25.0,13.6,20.5,100,100,11,0,11,11,-1,2,-1,2,2,2,2,-1,-1,2,2,2,2,1,2,2,1,2,item_level,cc59736a1eff71539d1d19742c075191fa0dda257abd32a5c961c8cec0d77285
GPT-6 Astra (OSS),webcraft-WOR-020,Web Interfaces,,50,20.8,70.8,20.8,25.0,19.6,20.5,100,100,11,0,11,11,2,2,1,2,2,2,2,1,1,2,2,2,2,1,2,2,1,2,item_level,8a97a984132ce4ccf943c1ba07bd8ed18a8b7399757cdd812f7903acc5afa86a
Sonnet (OSS),webcraft-WOR-020,Web Interfaces,,40.909090909090914,4.25,45.159090909090914,7.0,5.666666666666667,1.9,7.0,100,71.42857142857143,11,2,9,11,0,0,2,0,2,-1,1,-1,-1,0,0,0,2,-1,2,2,0,-1,item_level,1c7c1853f0223a49ce348245f4a545b5f027f7e83b02ccfd25473475dedc00df
Gemini (OSS),webcraft-WOR-020,Web Interfaces,,50,2.9,52.9,0.0,5.666666666666667,2.6,7.5,100,100,11,0,11,11,-1,1,0,0,2,-1,0,0,-1,2,0,0,2,0,0,0,0,2,item_level,bae9b8f7da3d4c154a5832b41c7ef1ab4b24f195f357c869981b20dc695b053b
DeepSeek,webcraft-WOR-024,Web Interfaces,,50,8.85,58.85,-4.4,15.666666666666666,12.6,13.0,100,100,15,0,23,23,-1,-1,1,2,2,-1,1,1,0,-1,2,2,2,0,2,2,1,0,item_level,82fa6e2fbef24f22d5747adabc7c63a313a3a8bb4f0496b1a9c8fb5f31df964f
Kimi K3,webcraft-WOR-024,Web Interfaces,,40.0,-1.1,38.9,0.0,-6.666666666666667,-1.6,7.0,100,50.0,15,3,19,23,0,0,0,-1,0,-1,0,-1,0,0,0,0,0,0,0,2,0,-1,item_level,2ec08691dc33d37925ed189c5ad4fe4d502acf57efc37ef75318a71c1fb3232d
Qwen,webcraft-WOR-024,Web Interfaces,,40.0,-0.7999999999999999,39.2,-7.2,0.6666666666666666,1.0,4.0,100,50.0,15,3,18,23,-1,-1,0,0,1,-1,0,0,0,1,0,0,0,0,0,2,-1,-1,item_level,f1b3bf99a735f3ce4502967e42886c51fb3373b81c2c01b199d313e112dcf8a1
Kimi K3.1 Pro,webcraft-WOR-024,Web Interfaces,,50.0,7.5,57.5,7.2,10.0,6.4,10.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,98b5e02b00760b2e598b1f55057ab1ea121fb1b5b419d9aa86c2dfdd4c9d045f
Opus 5.5,webcraft-WOR-024,Web Interfaces,,50,12.15,62.15,15.4,10.666666666666666,11.4,10.0,100,100,15,0,23,23,2,1,1,2,1,-1,-1,1,2,1,0,1,2,1,2,2,-1,1,item_level,6958c0a2aff11f8ad9bd05e2fb1ee9b35bd0eddba78994e0d244da9107540d18
GPT-6.1 Sol (OSS),webcraft-WOR-024,Web Interfaces,,50,12.55,62.55,12.6,20.0,12.0,4.0,100,100,15,0,23,23,2,1,0,2,1,2,1,1,-1,1,2,1,2,1,2,2,-1,-1,item_level,700fb315293bc79acf662a1a329c5733a18437e7bfa159351e38fc18e5ff7b02
GPT-6 Astra (OSS),webcraft-WOR-024,Web Interfaces,,50,21.549999999999997,71.55,20.8,20.0,21.7,25.0,100,100,15,0,23,23,2,2,1,2,1,2,2,1,2,2,2,2,2,1,2,2,2,2,item_level,6bf6d2c378ebb38138cbb4dfb3318c28b5d456cf27cbedc238f86d0cbebcf39f
Sonnet (OSS),webcraft-WOR-024,Web Interfaces,,50,-2.8000000000000003,47.2,-3.6,-2.6666666666666665,-1.6,-7.0,100,100,15,0,23,23,-1,0,0,0,0,-1,0,0,-1,1,0,-1,0,0,0,-1,0,-1,item_level,2ae7e5d9ac2a254a1fb377f95d98e761d1b34e24f022d68ca2e7058f77ac3f2d
Gemini (OSS),webcraft-WOR-024,Web Interfaces,,43.333333333333336,3.95,47.28333333333334,4.4,0.0,4.3,7.0,88.88888888888889,83.33333333333334,15,2,21,23,1,1,-1,0,0,0,0,0,0,2,0,-1,0,0,2,2,0,-1,item_level,9ff8f01f1f54adcbc3ba7f6ac6e87f935f905c417c6e54a529dc9d0f60ae7a96
DeepSeek,webcraft-WOR-028,Web Interfaces,,42.30769230769231,10.95,53.25769230769231,7.2,15.0,14.6,-4.0,87.5,80.0,13,2,21,23,1,1,0,1,2,1,2,0,-1,2,2,2,2,0,2,-1,1,-1,item_level,e67b9f820912373026146c95dbad0bad75d50690007b7f15a498f029971dfa86
Kimi K3,webcraft-WOR-028,Web Interfaces,,26.923076923076923,-2.5,24.423076923076923,0.0,-2.6666666666666665,-3.0,-6.0,75.0,20.0,13,6,16,23,0,0,0,0,0,-1,0,-1,-1,0,0,0,0,0,0,0,-1,-1,item_level,4a1f6b962db303991fef674edb0cdc7d97472f26381e5cd122386fcf96dd3d4d
Qwen,webcraft-WOR-028,Web Interfaces,,46.15384615384615,0.5499999999999998,46.70384615384615,7.2,3.3333333333333335,-1.4,-10.5,100,80.0,13,1,21,23,1,1,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,-1,-2,item_level,d47712830cfa5aa08fca868eebb2369af2dc5fa342e41460350c0776ab14ab53
Kimi K3.1 Pro,webcraft-WOR-028,Web Interfaces,,46.15,7.15,53.3,10.0,15.0,5.4,-2.9999999999999996,100.0,80.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,6639b14c6182ccfc6044cc2bb2bb9086dd458b9b5575e1a1b1754aa116ce966e
Opus 5.5,webcraft-WOR-028,Web Interfaces,,46.15384615384615,10.45,56.60384615384615,15.4,15.0,6.7,10.0,100,80.0,13,1,22,23,2,1,1,1,2,1,2,1,-1,2,0,0,2,0,0,2,1,-1,item_level,d3aedd551b07d61a593d498259207a0b1b2789759971b72fe67302778936e801
GPT-6.1 Sol (OSS),webcraft-WOR-028,Web Interfaces,,50,16.599999999999998,66.6,25.0,25.0,14.4,-6.0,100,100,13,0,23,23,2,2,2,2,2,2,2,2,-1,2,2,-1,2,0,2,0,-1,-1,item_level,2d9c2074e8e30555748c6490cdfa59553c0b51f85e2f16230cf7693eb3f12c14
GPT-6 Astra (OSS),webcraft-WOR-028,Web Interfaces,,46.15384615384615,17.55,63.70384615384616,25.0,25.0,15.9,-4.0,100,80.0,13,1,22,23,2,2,2,2,2,2,2,2,-1,2,2,-1,2,2,2,-1,1,-1,item_level,388cffad54710d58f040fcf49bd45c1eb036f2cade6d7e783f3aa27fcfc4998b
Sonnet (OSS),webcraft-WOR-028,Web Interfaces,,26.923076923076923,-3.9499999999999997,22.973076923076924,0.0,-2.6666666666666665,-5.1,-10.0,75.0,20.0,13,6,16,23,0,0,0,0,0,-1,0,-1,-2,0,0,0,0,0,0,-1,-1,-1,item_level,e81c9bd6c3db3d187a30dbc362601c0e7bf6d35c2e982f4de2bfb7c29f6d21e5
Gemini (OSS),webcraft-WOR-028,Web Interfaces,,38.46153846153847,-3.3,35.16153846153847,-6.4,-2.6666666666666665,-1.0,-8.0,75.0,80.0,13,3,19,23,-1,0,-1,0,0,-1,0,0,0,-1,0,-1,0,0,1,2,-1,-3,item_level,590af322504e2ec86c71b57a33b035a98108367e0d96d50e7068728ca05461d9
DeepSeek,webcraft-WOR-030,Web Interfaces,,50,13.7,63.7,7.2,15.0,15.2,20.5,100,100,12,0,18,18,1,1,0,1,2,1,2,1,0,2,2,0,2,1,2,2,1,2,item_level,4655ad274baa45e44931ce398cd6a82881925a5951c3c8986ceed43f2df688c7
Kimi K3,webcraft-WOR-030,Web Interfaces,,33.33333333333333,0.7,34.03333333333333,0.0,3.3333333333333335,1.6,-6.0,85.71428571428571,40.0,12,4,14,18,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,-1,-1,item_level,b0ea7ad5ed75a36aa4372af39779bd756c4555f28e67c3845535a1655b1c9c9b
Qwen,webcraft-WOR-030,Web Interfaces,,45.83333333333333,1.9,47.73333333333333,7.2,-0.6666666666666666,0.4,0.0,100,80.0,12,1,17,18,1,1,0,-1,1,0,0,-1,-1,2,0,0,2,-1,0,0,-1,1,item_level,fa5f68a42c727b1a34ddf65fae99c04abbacab5811aacb5dc2a03edd6aa30937
Kimi K3.1 Pro,webcraft-WOR-030,Web Interfaces,,45.83,10.15,55.98,7.2,15.0,9.6,13.0,100.0,80.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,017cd42e00f607ad30ebf04b4f0970c14455d1a0d1151a7beebd5d9b4512b7e4
Opus 5.5,webcraft-WOR-030,Web Interfaces,,29.166666666666668,5.1,34.266666666666666,2.8,2.0,6.2,10.0,71.42857142857143,40.0,12,5,13,18,1,-1,1,-1,1,1,1,0,0,2,0,0,2,0,1,2,-1,1,item_level,a0c3f535f58a4fc7026460513dc2dd78964bcc71e6aa30e21c4f22ec928af480
GPT-6.1 Sol (OSS),webcraft-WOR-030,Web Interfaces,,50,15.649999999999999,65.65,10.0,19.0,17.4,16.0,100,100,12,0,18,18,1,1,1,1,2,2,2,2,-1,2,2,1,2,1,2,2,1,1,item_level,2b2c13d84a6be5779606f6e80f2c23d71ce2063e03f3a4b12f81fca3377f284c
GPT-6 Astra (OSS),webcraft-WOR-030,Web Interfaces,,50,15.350000000000001,65.35,7.2,21.0,16.7,20.5,100,100,12,0,18,18,1,1,0,2,2,1,0,2,-1,2,2,2,2,1,2,2,1,2,item_level,8de1d9e3468ffab19b9871b3634eb23036b4aca96aa06486579689d79c13f424
Sonnet (OSS),webcraft-WOR-030,Web Interfaces,,20.833333333333336,-3.9000000000000004,16.933333333333337,-7.2,-2.6666666666666665,-2.8,-3.0,57.14285714285714,20.0,12,7,11,18,-1,-1,0,0,0,-1,0,-1,0,0,0,-1,0,0,0,0,-1,0,item_level,1038a94097ac8d8199fe884d3b28a69433332792bcea3f04269a97a1cc5bbc73
Gemini (OSS),webcraft-WOR-030,Web Interfaces,,33.33333333333333,-0.35000000000000003,32.98333333333333,0.8,-6.666666666666667,1.0,-0.5,71.42857142857143,60.0,12,4,14,18,0,1,-1,-1,0,-1,0,-1,-1,2,0,0,2,0,0,2,-1,-2,item_level,38adfdb5a9f6e5f90f1fd3f6f0a24a006dfffffbb605bb1ef1d0b9a057d63556
DeepSeek,webcraft-WOR-031,Web Interfaces,,50,18.7,68.7,18.0,25.0,20.8,0.5,100,100,10,0,11,11,2,2,0,2,2,2,2,2,2,2,2,-1,2,2,2,-1,-1,2,item_level,087dbe7b247a5d0bc4de5c592e577e2e6d770c8d523a33ee0e8a41ac3b36bddd
Kimi K3,webcraft-WOR-031,Web Interfaces,,35.0,2.9999999999999996,38.0,3.6,15.666666666666666,-1.3,4.0,75.0,66.66666666666666,10,3,8,11,0,1,0,2,2,-1,0,0,0,-1,0,-1,2,-1,0,2,-1,-1,item_level,3a5ff3ae8f3d8e6a8c8436c6628dfba409c74434e353dbb8efa5986e6f78e143
Qwen,webcraft-WOR-031,Web Interfaces,,45.0,10.049999999999999,55.05,12.6,15.666666666666666,7.7,7.0,100,83.33333333333334,10,1,10,11,2,1,0,2,2,-1,-1,0,0,2,2,-1,2,-1,2,2,-1,0,item_level,b4f789194ec069490e9d289b2c25070eeaf493dc8ec3addb675bc0893a728b80
Kimi K3.1 Pro,webcraft-WOR-031,Web Interfaces,,50.0,14.3,64.3,18.0,21.0,13.1,1.0,100.0,100.0,,,,,,,,,,,,,,,,,,,,,,,score_summary,2b951445f0545e5484b76d610340318aea0c0b3211d981dfde3ecbb549e66266
Opus 5.5,webcraft-WOR-031,Web Interfaces,,45.0,5.6,50.6,15.4,9.666666666666666,2.0,-7.0,75.0,100,10,1,10,11,2,1,1,1,2,-1,1,0,0,-1,1,-1,1,0,1,-1,-1,0,item_level,76a8e1289f7d5505e4078806d2228ca37a188ff1ae85e5b5abea29d80ed46b6a
GPT-6.1 Sol (OSS),webcraft-WOR-031,Web Interfaces,,45.0,19.95,64.95,20.8,25.0,19.1,14.5,100,83.33333333333334,10,1,10,11,2,2,1,2,2,2,2,1,0,2,2,2,2,2,2,2,-1,2,item_level,fa95d9ea3200890ab861ba6ce1538467902d636845131d8eaf16a637b9cd6995
GPT-6 Astra (OSS),webcraft-WOR-031,Web Interfaces,,50,18.95,68.95,20.8,25.0,18.0,10.0,100,100,10,0,11,11,2,2,1,2,2,2,2,2,-1,2,2,2,2,-1,2,2,1,-1,item_level,7edb142c4534aa44487984d50315ee50b8864ec5309b15da27145c02f209421d
Sonnet (OSS),webcraft-WOR-031,Web Interfaces,,35.0,-3.2,31.8,0.0,-2.6666666666666665,-4.4,-6.0,100,50.0,10,3,8,11,0,0,0,0,0,-1,0,-1,0,-1,0,-1,0,-1,0,0,-1,-1,item_level,0bf46474801984075f3418f42779e09ead5208cf77acb4aca26f668707e57a3c
Gemini (OSS),webcraft-WOR-031,Web Interfaces,,40.0,3.95,43.95,4.4,0.0,4.9,4.0,100,66.66666666666666,10,2,9,11,1,1,-1,0,0,0,0,0,-1,2,1,0,0,-1,2,2,-1,-1,item_level,3fb7ea91674842e7ad7af481c4ab7221b1b068175fff8fce959533d3f461844b


==> anc/figure-reproduction/figures/sources/matched-task-selection.json <==
{
  "scope": "Fixed paired-task subset for Figure 8; benchmark-wide aggregates retain all 211 tasks.",
  "task_ids": [
    "artifactspec-P01",
    "artifactspec-P02",
    "artifactspec-P05",
    "artifactspec-P07",
    "artifactspec-P09",
    "artifactspec-P10",
    "artifactspec-P112",
    "artifactspec-P12",
    "artifactspec-P121",
    "artifactspec-P124",
    "artifactspec-P139",
    "artifactspec-P140",
    "artifactspec-P148",
    "artifactspec-P152",
    "artifactspec-P164",
    "artifactspec-P17",
    "artifactspec-P18",
    "artifactspec-P183",
    "artifactspec-P197",
    "artifactspec-P199",
    "artifactspec-P20",
    "artifactspec-P202",
    "artifactspec-P207",
    "artifactspec-P212",
    "artifactspec-P215",
    "artifactspec-P216",
    "artifactspec-P219",
    "artifactspec-P22",
    "artifactspec-P23",
    "artifactspec-P24",
    "artifactspec-P26",
    "artifactspec-P28",
    "artifactspec-P29",
    "artifactspec-P31",
    "artifactspec-P33",
    "artifactspec-P35",
    "artifactspec-P36",
    "artifactspec-P37"
  ],
  "excluded_task_ids": [
    "artifactspec-P03",
    "artifactspec-P214",
    "artifactspec-P217",
    "artifactspec-P220"
  ],
  "n_tasks": 38,
  "n_configurations": 9,
  "family_task_counts": {
    "Presentations": 14,
    "Animations & Videos": 8,
    "Static Graphics": 16
  }
}


==> anc/figure-reproduction/figures/sources/plot_experiment_results.py <==
"""Render result figures from analysis inputs and retain their data provenance.

Requires numpy and matplotlib. Validated score inputs are stored in figures/data;
their provenance is copied to experiment-figures-provenance.json.
Raw evaluation records are not modified.
"""
from pathlib import Path
import json
import hashlib
import sys
import os
from statistics import mean
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm
from matplotlib.lines import Line2D
from matplotlib.patches import Rectangle, Circle
from matplotlib.transforms import Bbox

PAPER = Path(__file__).resolve().parents[2]
DATA = Path(os.environ.get('VAS_ANALYSIS_DIR', PAPER / 'figures/data'))
OUT = PAPER / 'figures/processed'
PREVIEW = PAPER / 'figures/previews/experiments'
OUT.mkdir(parents=True, exist_ok=True)
PREVIEW.mkdir(parents=True, exist_ok=True)
A = json.loads((DATA / 'paper-analysis.json').read_text())
RECORDS = json.loads((DATA / 'paper-records.json').read_text())
ORDER = sorted(A['models'], key=lambda m: -A['models'][m]['paper_values']['S'])
NAMES = {'GPT-6 Astra (OSS)': 'GPT-6 Astra', 'GPT-6.1 Sol (OSS)': 'GPT-6.1 Sol',
         'Opus 5.5': 'Claude Opus 5.5', 'Sonnet (OSS)': 'Claude Sonnet 5',
         'Gemini (OSS)': 'Gemini 4 Argon', 'DeepSeek': 'DeepSeek-V4.1-Flash',
         'Qwen': 'Qwen3.8-Max'}
LABELS = [NAMES.get(m, m) for m in ORDER]
BLUE, TEAL, ORANGE, INK = '#347DBE', '#40877C', '#BB6757', '#253442'
LIGHT = '#E4E9ED'
plt.rcParams.update({'font.family':'DejaVu Sans', 'font.size':8,
    'axes.labelsize':8, 'axes.titlesize':9, 'xtick.labelsize':7.5,
    'ytick.labelsize':8, 'text.color':INK, 'axes.labelcolor':INK,
    'xtick.color':INK, 'ytick.color':INK, 'axes.edgecolor':'#A9B4BC',
    'axes.linewidth':.6, 'pdf.fonttype':42, 'ps.fonttype':42,
    'savefig.facecolor':'white', 'figure.facecolor':'white'})
MANIFEST = {'snapshot': A['snapshot_at'], 'figures': {}, 'evidence': []}
MANIFEST['score_snapshot_by_model'] = {m: x.get('paper_snapshot_at', A['snapshot_at']) for m, x in A['models'].items()}
MANIFEST['grouping_revision'] = A['grouping_revision']
MANIFEST['scoring_versions'] = A['scoring_versions']
MANIFEST['source_data'] = 'figures/data/task-scores.csv'
MANIFEST['source_sha256'] = A['source_sha256']
MANIFEST['paper_value_status'] = {m: x['paper_value_status'] for m, x in A['models'].items()}
MANIFEST['observed_task_counts'] = {m: x['observed_n'] for m, x in A['models'].items()}
MANIFEST['item_level_task_counts'] = {m: x['item_level_n'] for m, x in A['models'].items()}
ONLY = set(sys.argv[1:])

def save(fig, name, provenance):
    if ONLY and name not in ONLY:
        plt.close(fig)
        return
    MANIFEST['figures'][name] = provenance
    export_options = {}
    if name in {'results-overall', 'results-task-distribution', 'results-profiles'}:
        # Balance whitespace around all visible content, including model labels.
        # Translate the export window without changing the figure size or scale.
        fig.canvas.draw()
        content = fig.get_tightbbox(fig.canvas.get_renderer())
        width, height = fig.get_size_inches()
        center_x = (content.x0 + content.x1) / 2
        export_options['bbox_inches'] = Bbox.from_bounds(center_x-width/2, 0, width, height)
        export_options['pad_inches'] = 0
    fig.savefig(OUT / f'{name}.pdf', dpi=300, **export_options)
    fig.savefig(PREVIEW / f'{name}.png', dpi=180, **export_options)
    plt.close(fig)

def strip(ax):
    for s in ['top','right','left']: ax.spines[s].set_visible(False)
    ax.tick_params(axis='both', length=0, pad=4)
    ax.set_axisbelow(True)

# Three scales are explicit: total, fulfillment base, signed AP adjustment.
fig, axs = plt.subplots(1, 3, figsize=(5.5, 3.35), gridspec_kw={'width_ratios':[1.1,1,1]})
fig.subplots_adjust(left=.285, right=.975, bottom=.16, top=.87, wspace=.38)
y = np.arange(len(ORDER))
for ax, metric, title, color, lim, ticks in zip(axs, ['S','B','Delta'],
    ['(a) Total score', '(b) Fulfillment', '(c) Performance'],
    [BLUE,TEAL,ORANGE], [(0,100),(0,54),(-15,50)], [[0,50,100],[0,25,50],[0,25,50]]):
    vals = [A['models'][m]['paper_values'][metric] for m in ORDER]
    if metric=='S': ax.barh(y, vals, height=.48, color=color, alpha=.9)
    else:
        ax.hlines(y, 0, vals, color=color, alpha=.28, linewidth=3)
        ax.scatter(vals, y, s=20, color=color, zorder=3)
    for yy,v in zip(y,vals):
        ax.annotate(f'{v:.1f}', (v,yy), xytext=(-4 if metric=='B' else 4,0),
            textcoords='offset points', ha='right' if metric=='B' else 'left',va='center',fontsize=7.4,
            color=INK)
    ax.set_ylim(len(ORDER)-.4,-.6);ax.set_xlim(lim);ax.set_xticks(ticks)
    ax.set_yticks(y, LABELS if metric=='S' else ['']*len(y))
    ax.set_title(title,loc='left',pad=13,fontweight='bold',fontsize=8.1)
    ax.set_xlabel({'S':r'$S = B + \Delta$', 'B':r'$B$ (0 to 50)', 'Delta':r'$\Delta$ (-50 to +50)'}[metric])
    ax.grid(axis='x',color=LIGHT,linewidth=.5);strip(ax)
    if metric=='Delta': ax.axvline(0,color='#A9B4BC',lw=.7)
save(fig,'results-overall',{'means':'paper_values; status recorded per model','intervals':False})

# Real observations only; paired tasks avoid changing the sample between agents.
# Muted family hues; marker fill independently indicates full Task Fulfillment.
DISTRIBUTION_MODEL_COLORS = {
    'GPT-6 Astra (OSS)': '#64839B',
    'GPT-6.1 Sol (OSS)': '#829AAF',
    'Opus 5.5': '#AF836F',
    'Sonnet (OSS)': '#BE9D8C',
    'Kimi K3.1 Pro': '#8E7FA3',
    'Kimi K3': '#A497B5',
    'DeepSeek': '#73958B',
    'Qwen': '#A0986D',
    'Gemini (OSS)': '#AD8799',
}
selection = json.loads(Path(__file__).with_name('matched-task-selection.json').read_text())
common = set(selection['task_ids'])
assert common == set(A['common_tasks'])
paired = [r for r in RECORDS if r['task'] in common]
assert len(paired)==len(ORDER)*len(common)
fig,ax=plt.subplots(figsize=(5.5,3.7))
fig.subplots_adjust(left=.285,right=.965,bottom=.14,top=.82)
for yy,m in enumerate(ORDER):
    model_color = DISTRIBUTION_MODEL_COLORS[m]
    rows=sorted([r for r in paired if r['model']==m],key=lambda r:(r['Delta'],r['task']))
    vals=[r['Delta'] for r in rows]
    ax.hlines(yy,min(vals),max(vals),color='#CDD5DC',lw=1,zorder=1)
    for r in rows:
        jitter=(int(hashlib.sha256(r['task'].encode()).hexdigest()[:8],16)/0xffffffff-.5)*.39
        ax.scatter(r['Delta'],yy+jitter,s=14,facecolor=model_color if r['full_B'] else 'white',
                   edgecolor=model_color,alpha=.85,lw=.65,zorder=3)
    ax.scatter(mean(vals),yy,s=32,marker='D',c=INK,edgecolors='white',linewidths=.5,zorder=5)
ax.set_yticks(y,LABELS);ax.set_ylim(len(ORDER)-.4,-.65);ax.set_xlim(-11,29)
ax.set_xticks([-10,0,10,20]);ax.axvline(0,color='#8C969E',lw=.8,ls='--')
ax.set_xlabel(r'Artifact Performance adjustment $\Delta$')
ax.grid(axis='x',color=LIGHT,lw=.5);strip(ax)
fig.text(.285,.95,'Task-level performance on a matched task set',fontweight='bold',fontsize=9)
legend=[Line2D([],[],marker='o',color='none',markerfacecolor='#8996A1',markeredgecolor='#8996A1',markersize=4,label=r'$B=50$'),
        Line2D([],[],marker='o',color='none',markerfacecolor='white',markeredgecolor='#8996A1',markersize=4,label=r'$B<50$'),
        Line2D([],[],marker='D',color='none',markerfacecolor=INK,markeredgecolor=INK,markersize=4,label='Mean')]
fig.legend(handles=legend,loc='upper left',bbox_to_anchor=(.27,.915),ncol=3,frameon=False,fontsize=7.5,handletextpad=.5,columnspacing=1.4)
save(fig,'results-task-distribution',{'data':'observed paired records only','n_tasks':len(common),
    'n_records':len(paired),'task_ids':sorted(common), 'excluded_task_ids':selection['excluded_task_ids'], 'full_B':sum(r['full_B'] for r in paired),
    'full_B_negative_AP':sum(r['full_B'] and r['Delta']<0 for r in paired),'jitter':'task-ID hash; display only'})

# Separate color scales for total and signed dimension point scores.
families=list(A['target_family_counts']); dims=['Content','Organization','Visuals','Delivery']
fam=np.array([[A['models'][m]['paper_families'][f]['S'] for f in families] for m in ORDER])
dim=np.array([[A['models'][m]['paper_values'][d] for d in dims] for m in ORDER])
fig,axs=plt.subplots(1,2,figsize=(5.5,3.95))
fig.subplots_adjust(left=.285,right=.98,bottom=.25,top=.82,wspace=.18)
seq=LinearSegmentedColormap.from_list('vas_blue',['#F1F5F8','#B9D0E1','#2E6A99'])
div=LinearSegmentedColormap.from_list('vas_signed',['#BB6757','#FAFAF8','#3B8074'])
for ax,arr,title,cmap,norm,cols in [(axs[0],fam,'(a) Artifact families',seq,plt.Normalize(30,80),['P','G','M','W']),
    (axs[1],dim,'(b) AP dimensions',div,TwoSlopeNorm(vmin=-25,vcenter=0,vmax=25),['C','O','V','D'])]:
    im=ax.imshow(arr,cmap=cmap,norm=norm,aspect='auto')
    for i in range(9):
        for j in range(4):
            rgba=cmap(norm(arr[i,j])); luminance=sum(a*b for a,b in zip(rgba[:3],[.2126,.7152,.0722]))
            ax.text(j,i,f'{arr[i,j]:.1f}',ha='center',va='center',fontsize=7.5,color='white' if luminance<.53 else INK)
    ax.set_xticks(range(4),cols);ax.xaxis.tick_top();ax.tick_params(length=0)
    ax.set_yticks(y,LABELS if ax is axs[0] else ['']*9)
    ax.set_title(title,loc='left',fontweight='bold',pad=25,fontsize=8.4)
    for sp in ax.spines.values():sp.set_visible(False)
    ax.set_xticks(np.arange(-.5,4,1),minor=True);ax.set_yticks(np.arange(-.5,9,1),minor=True)
    ax.grid(which='minor',color='white',linewidth=1);ax.tick_params(which='minor',length=0)
    pos=ax.get_position(); cax=fig.add_axes([pos.x0,pos.y0-.085,pos.width,.027])
    cb=fig.colorbar(im,cax=cax,orientation='horizontal',ticks=[30,50,80] if ax is axs[0] else [-25,0,25])
    cb.outline.set_visible(False);cb.ax.tick_params(length=0,labelsize=7)
    cb.set_label('Total score' if ax is axs[0] else 'Dimension points',fontsize=7,labelpad=3)
save(fig,'results-profiles',{'family_scores':'paper_families; status recorded per model','dimension_scores':'paper_values; status recorded per model',
    'family_color_limits':[30,80], 'AP_color_limits':[-25,25], 'AP_zero_centered':True})

(PAPER/'figures/sources/experiment-figures-provenance.json').write_text(json.dumps(MANIFEST,indent=2))
print('Generated requested result figures.')


==> anc/figure-reproduction/figures/sources/plot_fig8_medium.py <==
"""Rebuild the paper's experiment figures from the frozen analysis and evidence.

Run with Python + numpy + matplotlib. The fixed 38-task sample uses
observed per-task scores for every configuration.
No raw run records are changed by this script.
"""
from pathlib import Path
import json
import hashlib
import sys
import os
from statistics import mean
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm
from matplotlib.lines import Line2D
from matplotlib.patches import Rectangle, Circle
from matplotlib.transforms import Bbox

PAPER = Path(__file__).resolve().parents[2]
DATA = Path(os.environ.get('VAS_ANALYSIS_DIR', PAPER / 'figures/data'))
OUT = PAPER / 'figures/processed'
PREVIEW = PAPER / 'figures/previews/experiments'
OUT.mkdir(parents=True, exist_ok=True)
PREVIEW.mkdir(parents=True, exist_ok=True)
A = json.loads((DATA / 'paper-analysis.json').read_text())
RECORDS = json.loads((DATA / 'paper-records.json').read_text())
ORDER = sorted(A['models'], key=lambda m: -A['models'][m]['paper_values']['S'])
NAMES = {'GPT-6 Astra (OSS)': 'GPT-6 Astra', 'GPT-6.1 Sol (OSS)': 'GPT-6.1 Sol',
         'Opus 5.5': 'Claude Opus 5.5', 'Sonnet (OSS)': 'Claude Sonnet 5',
         'Gemini (OSS)': 'Gemini 4 Argon', 'DeepSeek': 'DeepSeek-V4.1-Flash',
         'Qwen': 'Qwen3.8-Max'}
LABELS = [NAMES.get(m, m) for m in ORDER]
BLUE, TEAL, ORANGE, INK = '#347DBE', '#40877C', '#BB6757', '#253442'
LIGHT = '#E4E9ED'
plt.rcParams.update({'font.family':'DejaVu Sans', 'font.size':8,
    'axes.labelsize':8, 'axes.titlesize':9, 'xtick.labelsize':7.5,
    'ytick.labelsize':8, 'text.color':INK, 'axes.labelcolor':INK,
    'xtick.color':INK, 'ytick.color':INK, 'axes.edgecolor':'#A9B4BC',
    'axes.linewidth':.6, 'pdf.fonttype':42, 'ps.fonttype':42,
    'savefig.facecolor':'white', 'figure.facecolor':'white'})
MANIFEST = {'snapshot': A['snapshot_at'], 'figures': {}, 'evidence': []}
MANIFEST['score_snapshot_by_model'] = A['score_snapshot_by_model']
MANIFEST['grouping_revision'] = A['grouping_revision']
MANIFEST['scoring_versions'] = A['scoring_versions']
MANIFEST['source_data'] = 'figures/data/task-scores.csv'
MANIFEST['source_sha256'] = A['source_sha256']
ONLY = {'results-task-distribution-medium'}

def save(fig, name, provenance):
    MANIFEST['figures'][name] = provenance
    if ONLY and name not in ONLY:
        plt.close(fig)
        return
    export_options = {}
    if name == 'results-task-distribution-medium':
        # Balance whitespace around all visible content, including model labels.
        # Translate the export window without changing the figure size or scale.
        fig.canvas.draw()
        content = fig.get_tightbbox(fig.canvas.get_renderer())
        width, height = fig.get_size_inches()
        center_x = (content.x0 + content.x1) / 2
        export_options['bbox_inches'] = Bbox.from_bounds(center_x-width/2, 0, width, height)
        export_options['pad_inches'] = 0
    fig.savefig(OUT / f'{name}.pdf', dpi=300, **export_options)
    fig.savefig(PREVIEW / f'{name}.png', dpi=180, **export_options)
    plt.close(fig)

def strip(ax):
    for s in ['top','right','left']: ax.spines[s].set_visible(False)
    ax.tick_params(axis='both', length=0, pad=4)
    ax.set_axisbelow(True)

# Paired AP distributions with a shared task set and configuration order.
y = np.arange(len(ORDER))

# Midpoint of the muted and vivid family palettes; marker fill independently indicates full Task Fulfillment.
DISTRIBUTION_MODEL_COLORS = {
    'GPT-6 Astra (OSS)': '#487EAA',
    'GPT-6.1 Sol (OSS)': '#729EC0',
    'Opus 5.5': '#BE7A62',
    'Sonnet (OSS)': '#D09F8C',
    'Kimi K3.1 Pro': '#8C70AA',
    'Kimi K3': '#AA90C2',
    'DeepSeek': '#529787',
    'Qwen': '#AA9A54',
    'Gemini (OSS)': '#BC7A9A',
}
selection = json.loads(Path(__file__).with_name('matched-task-selection.json').read_text())
common = set(selection['task_ids'])
assert common == set(A['common_tasks'])
paired = [r for r in RECORDS if r['task'] in common]
assert len(paired)==len(ORDER)*len(common)
fig,ax=plt.subplots(figsize=(5.5,3.7))
fig.subplots_adjust(left=.285,right=.965,bottom=.14,top=.82)
for yy,m in enumerate(ORDER):
    model_color = DISTRIBUTION_MODEL_COLORS[m]
    rows=sorted([r for r in paired if r['model']==m],key=lambda r:(r['Delta'],r['task']))
    vals=[r['Delta'] for r in rows]
    ax.hlines(yy,min(vals),max(vals),color='#CDD5DC',lw=1,zorder=1)
    for r in rows:
        jitter=(int(hashlib.sha256(r['task'].encode()).hexdigest()[:8],16)/0xffffffff-.5)*.39
        ax.scatter(r['Delta'],yy+jitter,s=14,facecolor=model_color if r['full_B'] else 'white',
                   edgecolor=model_color,alpha=.85,lw=.65,zorder=3)
    ax.scatter(mean(vals),yy,s=32,marker='D',c=INK,edgecolors='white',linewidths=.5,zorder=5)
ax.set_yticks(y,LABELS);ax.set_ylim(len(ORDER)-.4,-.65);ax.set_xlim(-11,29)
ax.set_xticks([-10,0,10,20]);ax.axvline(0,color='#8C969E',lw=.8,ls='--')
ax.set_xlabel(r'Artifact Performance adjustment $\Delta$')
ax.grid(axis='x',color=LIGHT,lw=.5);strip(ax)
fig.text(.285,.95,'Task-level performance on a matched task set',fontweight='bold',fontsize=9)
legend=[Line2D([],[],marker='o',color='none',markerfacecolor='#8996A1',markeredgecolor='#8996A1',markersize=4,label=r'$B=50$'),
        Line2D([],[],marker='o',color='none',markerfacecolor='white',markeredgecolor='#8996A1',markersize=4,label=r'$B<50$'),
        Line2D([],[],marker='D',color='none',markerfacecolor=INK,markeredgecolor=INK,markersize=4,label='Mean')]
fig.legend(handles=legend,loc='upper left',bbox_to_anchor=(.27,.915),ncol=3,frameon=False,fontsize=7.5,handletextpad=.5,columnspacing=1.4)
save(fig,'results-task-distribution-medium',{'data':'observed paired records only','n_tasks':len(common),
    'n_records':len(paired),'task_ids':sorted(common), 'excluded_task_ids':selection['excluded_task_ids'], 'full_B':sum(r['full_B'] for r in paired),
    'full_B_negative_AP':sum(r['full_B'] and r['Delta']<0 for r in paired),'jitter':'task-ID hash; display only'})


(PAPER/'figures/sources/task-distribution-provenance.json').write_text(json.dumps(MANIFEST,indent=2))


==> anc/figure-reproduction/figures/sources/prepare_paper_analysis.py <==
"""Validate the packaged task scores and derive all statistical figure/table inputs.

The CSV is the canonical score input. Score summaries and item-level records
are processed according to their respective schemas.
"""
from collections import Counter
from pathlib import Path
from statistics import mean
import csv
import hashlib
import json
import math
import os

PAPER = Path(__file__).resolve().parents[2]
DATA = Path(os.environ.get('VAS_ANALYSIS_DIR', PAPER / 'figures/data'))
META = json.loads((DATA / 'snapshot-metadata.json').read_text())
SCORES = DATA / 'task-scores.csv'
assert hashlib.sha256(SCORES.read_bytes()).hexdigest() == META['task_scores_sha256']
DIMS = {'Content': .25, 'Organization': .15, 'Visuals': .50, 'Delivery': .10}
WEIGHTS = dict(zip(['C1','C2','C3','O1','O2','O3',*[f'V{i}' for i in range(1,10)],'D1','D2','D3'],
                   [9,9,7,6,5,4,5,8,7,5,7,6,3,3,6,4,3,3]))
POINTS = {-3:-50, -2:-25, -1:-10, 0:0, 1:10, 2:25, 3:50}
MODEL_IDS = {'GPT-6 Astra (OSS)':'gpt-6-astra', 'GPT-6.1 Sol (OSS)':'gpt-6.1-sol',
             'Opus 5.5':'claude-opus-5.5', 'Kimi K3.1 Pro':'kimi-k3.1-pro',
             'DeepSeek':'deepseek-v4-1-flash', 'Qwen':'qwen3.8-max', 'Kimi K3':'kimi-k3',
             'Gemini (OSS)':'gemini-4-argon', 'Sonnet (OSS)':'claude-sonnet-5'}
FAMILY_IDS = dict(zip(META['target_family_counts'],
                      ['presentations','staticGraphics','animationsVideos','webInterfaces']))
METRICS = ['B','Delta','S',*DIMS,'CP','FN','linear','flat','itemwise','full_B','negative_AP']
PURPOSES = ['Research Communication','Decision Support','Conceptual Understanding',
            'Practical Guidance','Promotion & Engagement','Public Information']


def close(actual, expected, context, tolerance=1e-7):
    assert math.isfinite(actual) and abs(actual-expected) <= tolerance, (context, actual, expected)


def averages(rows):
    result = {}
    for key in METRICS:
        values = [r[key] for r in rows if r[key] is not None]
        result[key] = mean(values) if values and (len(values) == len(rows) or key in {'CP','FN'}) else None
    return result


records = []
with SCORES.open(newline='') as stream:
    for raw in csv.DictReader(stream):
        r = {k: raw[k] or None for k in ['model','task','family','purpose','source_kind','score_sha256']}
        r.update({k: float(raw[k]) if raw[k] else None for k in ['B','Delta','S',*DIMS,'CP','FN']})
        assert 0 <= r['B'] <= 50 and -50 <= r['Delta'] <= 50
        close(r['S'], r['B']+r['Delta'], (r['model'],r['task'],'total'), .011)
        close(r['Delta'], sum(DIMS[d]*r[d] for d in DIMS), (r['model'],r['task'],'AP'), .021)
        r.update(full_B=abs(r['B']-50)<1e-6, negative_AP=r['Delta']<0,
                 flat=r['B']+mean(r[d] for d in DIMS), linear=None, itemwise=None, items=None)
        if r['source_kind'] == 'item_level':
            r['items'] = {k: {'raw': int(raw[k])} for k in WEIGHTS}
            assert all(v['raw'] in POINTS for v in r['items'].values())
            for dim in DIMS:
                keys = [k for k in WEIGHTS if k.startswith(dim[0])]
                value = sum(WEIGHTS[k]*POINTS[r['items'][k]['raw']] for k in keys)/sum(WEIGHTS[k] for k in keys)
                close(r[dim], value, (r['model'],r['task'],dim))
            groups, failed = int(raw['group_count']), int(raw['failed_groups'])
            close(r['B'], 50*(groups-failed)/groups, (r['model'],r['task'],'TF'))
            r['linear'] = r['B']+sum(WEIGHTS[k]*50*r['items'][k]['raw']/3 for k in WEIGHTS)/100
            r['itemwise'] = 50*int(raw['tf_passed_items'])/int(raw['tf_item_count'])+r['Delta']
        else:
            assert r['source_kind'] == 'score_summary'
            assert not any(raw[k] for k in WEIGHTS)
        records.append(r)

assert len(records) == len({(r['model'],r['task']) for r in records}) == 9*211
assert set(r['model'] for r in records) == set(META['models'])
models = {}
reference = {r['model']:r for r in META['homepage_results']}
for m in META['models']:
    rows = [r for r in records if r['model']==m]
    assert len(rows)==211
    assert Counter(r['family'] for r in rows)==META['target_family_counts']
    observed = averages(rows)
    families = {f: dict(observed_n=n,target_n=n,**averages([r for r in rows if r['family']==f]))
                for f,n in META['target_family_counts'].items()}
    purposes = {p: dict(observed_n=sum(r['purpose']==p for r in rows),
                       **averages([r for r in rows if r['purpose']==p])) for p in PURPOSES}
    models[m] = dict(observed_n=len(rows),item_level_n=sum(r['items'] is not None for r in rows),
                     observed=observed,paper_values=observed,complete_211=True,
                     families=families,paper_families=families,nonweb_purposes=purposes,
                     paper_value_status='observed_211',paper_snapshot_at=META['snapshot_at'])
    homepage = reference[MODEL_IDS[m]]
    for field, key in {'B':'base','Delta':'adjustment','S':'total',
                       **{d:d.lower() for d in DIMS},'CP':'cp','FN':'fn'}.items():
        close(observed[field], homepage[key], (m,field,'homepage'))
    for f,key in FAMILY_IDS.items():
        close(families[f]['S'], homepage[key], (m,f,'homepage'))

task_sets = [{r['task'] for r in records if r['model']==m} for m in models]
assert all(s==task_sets[0] for s in task_sets)
# Each task's artifact family and purpose assignment is shared by all models.
assert all(len({(r['family'],r['purpose']) for r in records if r['task']==t})==1 for t in task_sets[0])
selection = json.loads(Path(__file__).with_name('matched-task-selection.json').read_text())
common = set(selection['task_ids'])
assert len(common)==38 and common <= task_sets[0]
paired = [r for r in records if r['task'] in common]
full = [r for r in records if r['full_B']]
paired_full = [r for r in paired if r['full_B']]
criterion_models = [m for m,x in models.items() if x['item_level_n']==211]
diagnostic = [r for r in records if r['model'] in criterion_models]
item_rows = [r for r in records if r['items'] is not None]
itemstats = {}
for k in WEIGHTS:
    counts = Counter(r['items'][k]['raw'] for r in item_rows)
    itemstats[k] = dict(n=len(item_rows),counts=dict(counts),
                        negative_pct=100*mean(r['items'][k]['raw']<0 for r in item_rows),
                        zero_pct=100*counts[0]/len(item_rows),mean_raw=mean(r['items'][k]['raw'] for r in item_rows))
purpose_counts = Counter(r['purpose'] for r in records if r['model']==META['models'][0] and r['purpose'])
assert sum(purpose_counts.values())==151
ranked = sorted(models, key=lambda m: models[m]['observed']['S'])
low, high = [models[m]['observed'] for m in (ranked[0], ranked[-1])]
score_gap = high['S']-low['S']
ap_gap = high['Delta']-low['Delta']
analysis = dict(snapshot_at=META['snapshot_at'],target_tasks=211,
    overall_score_range=[low['S'],high['S']],extreme_configurations=[ranked[0],ranked[-1]],
    extreme_score_gap=score_gap,extreme_AP_gap=ap_gap,extreme_AP_gap_share=ap_gap/score_gap,
    target_family_counts=META['target_family_counts'],models=models,
    grouping_revision=META['grouping_revision'],rubric_version=META['rubric_version'],
    scoring_versions=META['scoring_versions'],observed_records=len(records),
    score_snapshot_by_model={m:META['snapshot_at'] for m in models},
    completed_models=list(models),available_common_tasks=sorted(task_sets[0]),
    common_tasks=selection['task_ids'],common_means={m:mean(r['S'] for r in paired if r['model']==m) for m in models},
    full_B_records=len(full),full_B_negative_AP=sum(r['negative_AP'] for r in full),
    full_B_Delta_range=[min(r['Delta'] for r in full),max(r['Delta'] for r in full)],
    paired_stats=dict(tasks=38,records=len(paired),full_B=len(paired_full),
                      full_B_negative_AP=sum(r['negative_AP'] for r in paired_full),
                      full_B_Delta_range=[min(r['Delta'] for r in paired_full),max(r['Delta'] for r in paired_full)]),
    purpose_task_counts=dict(purpose_counts),paper_purposes={m:{p:x['nonweb_purposes'][p]['S'] for p in PURPOSES} for m,x in models.items()},
    itemstats=itemstats,criterion_models=criterion_models,criterion_records=len(diagnostic),
    paper_criterion_negative_pct={k:100*mean(r['items'][k]['raw']<0 for r in diagnostic) for k in WEIGHTS},
    aggregation='Observed 211-task scores; schema-specific aggregation variants; fixed 38-task display subset.',
    source_data='task-scores.csv',source_sha256=META['task_scores_sha256'])
(DATA/'paper-analysis.json').write_text(json.dumps(analysis,ensure_ascii=False,indent=2)+'\n')
(DATA/'paper-records.json').write_text(json.dumps(records,ensure_ascii=False,separators=(',',':'))+'\n')


def write_csv(name, fields, rows):
    with (DATA/name).open('w',newline='') as stream:
        writer = csv.DictWriter(stream,fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


order = sorted(models,key=lambda m:-models[m]['observed']['S'])
write_csv('overall-scores.csv',['model','n',*METRICS],
          [dict(model=m,n=211,**models[m]['observed']) for m in order])
write_csv('family-scores.csv',['model','family','n','S'],
          [dict(model=m,family=f,n=x['observed_n'],S=x['S']) for m in order for f,x in models[m]['families'].items()])
write_csv('purpose-scores.csv',['model','purpose','n','S'],
          [dict(model=m,purpose=p,n=x['observed_n'],S=x['S']) for m in order for p,x in models[m]['nonweb_purposes'].items()])
write_csv('criterion-errors.csv',['criterion','n','negative_pct'],
          [dict(criterion=k,n=len(diagnostic),negative_pct=analysis['paper_criterion_negative_pct'][k]) for k in WEIGHTS])
print('Verified all 1,899 task scores and homepage means.')
print('Kimi K3.1 Pro:', {k:round(models['Kimi K3.1 Pro']['observed'][k],4) for k in ['B','Delta','S','flat']})
print('Overall range:',analysis['overall_score_range'],'AP share of extreme score gap:',analysis['extreme_AP_gap_share'])
print('Display subset:',analysis['paired_stats'])
print('Criterion diagnostics:',len(diagnostic),'records across',len(criterion_models),'configurations')


==> anc/figure-reproduction/figures/sources/reproduce_results.py <==
"""Reproduce Figures 7-9 and their numerical tables from packaged task scores."""
from pathlib import Path
import subprocess
import sys

HERE = Path(__file__).resolve().parent
for script, args in [
    ('prepare_paper_analysis.py', []),
    ('plot_experiment_results.py', ['results-overall', 'results-profiles']),
    ('plot_fig8_medium.py', []),
]:
    subprocess.run([sys.executable, str(HERE / script), *args], check=True)
print('Reproduced three statistical figures, aggregate CSV tables, and provenance manifests.')


==> anc/figure-reproduction/figures/sources/requirements-results.txt <==
numpy>=1.26,<3
matplotlib>=3.8,<4


==> anc/metadata/task-purpose-mapping.json <==
{
  "created_at": "2026-11-16",
  "scope": "Paper coverage metadata; no task, rubric, or experiment-score changes.",
  "task_package": "rubric-fully-refined-211-20261113",
  "method": "The established 151 non-web assignments are retained. Website assignments are reconstructed from the 60 task prompts, using their principal application objective and the existing primary/secondary category definitions. The aggregate chart is unchanged.",
  "analysis_scope": "The current purpose-results table retains its original 151 non-web-task subset; this new coverage mapping does not recompute those results.",
  "counts": {
    "Research Communication": 24,
    "Decision Support": 35,
    "Conceptual Understanding": 61,
    "Practical Guidance": 24,
    "Promotion & Engagement": 27,
    "Public Information": 18,
    "Culture & Leisure": 8,
    "Production & Operations": 14
  },
  "tasks": [
    {
      "legacy_id": "artifactspec-P01",
      "paper_id": "P01",
      "public_id": "presentations-001",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P01/prompt.md",
      "prompt_sha256": "2b91818e4895e81a82ac10c38aa970c2e2d41bca5eacb51859250d4a4c7135dc",
      "prompt_excerpt": "# ResNet: method, experiments, and limitations\n\nUsing the materials in `input/`, create an **8-slide PPTX** in English for a research group meeting in the relevant field. Preserve product names, paper titles, and necessary technical terminology.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Distinguish the identity shortcut from the residual branch; explain learning F(x) and producing F(x)+x.\n2. Cover at leas"
    },
    {
      "legacy_id": "artifactspec-P05",
      "paper_id": "P05",
      "public_id": "presentations-005",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P05/prompt.md",
      "prompt_sha256": "9461f169837885775621fda4ad37b242eae0e8cdd503cecc3d9f19de3f3dcdd2",
      "prompt_excerpt": "# Adapt a research poster into an academic oral presentation\n\nUsing the author poster, corresponding paper, and reading scope in input/, create a six-slide English PPTX including cover/conclusion for a research group familiar with Transformer basics.\n\nAdapt the poster itself, using the paper to check concepts and conditions. Reorganize it into a spoken narrative rather than cutting it into six full-slide screenshots. Cover the research question, the Transformer–MPC connection, the k-hop task and depth relationship, at least one experimental finding, and the boundaries of the conclusions.\n\nPreserve theorem restrictions on scale/models and depe"
    },
    {
      "legacy_id": "artifactspec-P31",
      "paper_id": "P31",
      "public_id": "presentations-031",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P31/prompt.md",
      "prompt_sha256": "085857c668ae5a4b2d6677c17543ce9859b45f29221cf4c35aad5a0a9ee98254",
      "prompt_excerpt": "# LoRA: method, efficiency and experimental evidence\n\nUsing the supplied LoRA v2 paper, create an eight-slide English PPTX (16:9) with matching 1280×720 PNGs for a graduate research meeting whose audience knows basic deep learning. Organize the problem, method, experimental evidence and applicability limits yourself. No template or full-paper translation is required.\n\nExplain frozen W0, trainable low-rank A/B and addition of the two branches. Explain matrix dimensions, rank and scaling with at least one original method diagram. Explain why merging weights can avoid an additional inference branch and the resulting limitation on mixed-task batc"
    },
    {
      "legacy_id": "artifactspec-P68",
      "paper_id": "P68",
      "public_id": "presentations-068",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P68/prompt.md",
      "prompt_sha256": "59490fd5c822ba5fa2f9ca1138b6ecafc2ce409101ee7fb16e5f0f0b9d53077f",
      "prompt_excerpt": "# BERT research briefing in a supplied Beamer theme\n\nCreate an eight-slide English research briefing for an ML reading group using the supplied BERT paper (arXiv:1810.04805v2) and Metropolis theme snapshot. The audience understands neural networks but has not read BERT. Explain what is trained, what changes during fine-tuning, and what the reported question-answering evidence supports.\n\nInputs will be supplied in a workspace: `workspace/sources/paper.pdf`, a convenience text extraction, and `workspace/templates/metropolis/` containing generated styles and their original source. Use the PDF as authoritative when extraction loses table structur"
    },
    {
      "legacy_id": "artifactspec-P80",
      "paper_id": "P80",
      "public_id": "presentations-080",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P80/prompt.md",
      "prompt_sha256": "3e505848373a70af6a4b300d0ad36e5d3512a1b4e7dce9c6e46d8cd897ba9ce8",
      "prompt_excerpt": "# UMAP: method, evidence and interpretation\n\nCreate an eight-slide English research-group briefing from the supplied UMAP paper, arXiv:1802.03426v3. Adapt the supplied Metropolis Beamer theme. The audience knows basic machine learning but has not studied UMAP's mathematical derivation.\n\nDeliver artifact/main.tex, all locally required theme/assets, and a matching eight-page 16:9 artifact/main.pdf. Use Metropolis title, frame-title and typography conventions; font substitution is allowed when the recommended fonts are unavailable. Keep text, the method diagram and the required numerical comparison editable in LaTeX. Provide artifact/README.md w"
    },
    {
      "legacy_id": "artifactspec-P92",
      "paper_id": "P92",
      "public_id": "presentations-092",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P92/prompt.md",
      "prompt_sha256": "ccecc95b2bbade0a2167dce17787ca28e289887c3526a2d354d98a376bcdf96f",
      "prompt_excerpt": "# Present Mamba's mechanism and evidence\n\nCreate an eight-slide English research-group briefing on “Mamba: Linear-Time Sequence Modeling with Selective State Spaces”, using the supplied arXiv v2 paper dated May 31, 2024. The audience understands Transformers but is new to state space models. Explain this paper rather than later Mamba versions or current model rankings.\n\nDeliver `artifact/mamba.pptx` and a matching `artifact/mamba.pdf`, exactly eight 16:9 slides including any cover and conclusion, plus `artifact/sources.md` mapping claims and plotted values to paper pages, tables or figures. Keep slide text, the required mechanism diagram and "
    },
    {
      "legacy_id": "artifactspec-P116",
      "paper_id": "P116",
      "public_id": "presentations-116",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P116/prompt.md",
      "prompt_sha256": "2c16723c5a6e64e1b444ca332fb06d12078e6d3fd334fe45b752164eb866073c",
      "prompt_excerpt": "# RAG: two marginalization choices, one careful research briefing\n\nCreate a six-page English 16:9 Beamer presentation for an NLP research group using the supplied RAG paper and Metropolis theme. Deliver main.tex, any supporting editable sources, a compiled six-page PDF and notes.md in artifact/. Use the supplied theme files, preserving their recognizable typography, title treatment, colors and spacing. Available fallback fonts are acceptable if documented. Keep inputs unchanged; use scratch/ for compilation intermediates. No external research is needed.\n\nThe six PDF pages, including the title/overview, should cover:\n1. The research problem, h"
    },
    {
      "legacy_id": "artifactspec-P152",
      "paper_id": "P152",
      "public_id": "presentations-152",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P152/prompt.md",
      "prompt_sha256": "4cf7209ea545b072961d583c26d0be3534d87532a7ca781957befcd11739546c",
      "prompt_excerpt": "# MAE: a research-group briefing\n\nCreate a six-slide English research briefing for colleagues who know Transformers but have not read the supplied CVPR 2022 paper, Masked Autoencoders Are Scalable Vision Learners. Explain what the architecture changes, which evidence supports it, and what the experiments do not establish. Choose your own layout; no template is required.\n\nUse input/mae-cvpr2022.pdf as the authority. The TXT is an auxiliary extraction and may misorder tables. No outside research or model training is required.\n\nCover these requirements across the six slides (you may choose their order):\n- Explain the motivation and the asymmetri"
    },
    {
      "legacy_id": "artifactspec-P192",
      "paper_id": "P192",
      "public_id": "presentations-192",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P192/prompt.md",
      "prompt_sha256": "a8badc142cf98ffd9bab913cca68527fd40571540332ad77c7d5448295ea04b8",
      "prompt_excerpt": "# Causal inference in two-sided randomization designs: factorial regression, two-way clustering, and covariate adjustment: research briefing\n\nUse the frozen paper Causal inference in two-sided randomization designs: factorial regression, two-way clustering, and covariate adjustment (2609.22761v1) for a research-group presentation. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Draw a buyer-by-seller assignment grid with four exposure conditions and explain the local i"
    },
    {
      "legacy_id": "artifactspec-P202",
      "paper_id": "P202",
      "public_id": "presentations-202",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P202/prompt.md",
      "prompt_sha256": "71161086602b05dd22aa3ed450f1686970cc16ba1de7a59a3d710e18cc65e2e5",
      "prompt_excerpt": "# OK-Robot: What Really Matters in Integrating Open-Knowledge Models for Robotics: research briefing\n\nUse the frozen paper OK-Robot: What Really Matters in Integrating Open-Knowledge Models for Robotics (2401.12202v1) for a research-group presentation. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Draw the semantic-memory, navigation and grasping integration pipeline and explain what is supplied by pretrained components.\n\n2. Compare natural-home and cleaned/filtered "
    },
    {
      "legacy_id": "artifactspec-P08",
      "paper_id": "P08",
      "public_id": "presentations-008",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P08/prompt.md",
      "prompt_sha256": "e7fea7d098d793bf7f90c939c25c95bbba9836aaec025661f851e589d8eab479",
      "prompt_excerpt": "# Transformer attention-head ablation briefing\n\nIn the supplied `input/workspace/`, create **eight Beamer TEX slides plus PDF** in English for researchers at a group meeting. Preserve product names, paper titles, and necessary terminology.\n\nRead `input/workspace/README.md` and `input/workspace/reading-scope.md` first. Originals are read-only; use scratch/ for intermediates and artifact/ for deliverables. Do not introduce unsupported facts. Original PDFs/webpages take precedence over conflicting auxiliary TXT/CSV files.\n\n## Content requirements\n\n1. The base has 8 heads and dev BLEU 25.8; 1/4/16/32 heads correspond to 24.9/25.5/25.8/25.4.\n2. Id"
    },
    {
      "legacy_id": "artifactspec-P123",
      "paper_id": "P123",
      "public_id": "static-graphics-123",
      "family": "static-graphics",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P123/prompt.md",
      "prompt_sha256": "f998b8a2c188d4ce6080e4444c606b00089a255a8c9ca4eadb0361dc7147bb3a",
      "prompt_excerpt": "# Antihydrogen and gravity: what ALPHA-g measured\n\nCreate a one-page English research-explainer poster for scientifically curious adults, using the supplied original Nature article and Figures 1 and 5. Deliver an editable, self-contained 1600×2000 SVG, a matching PNG and notes.md in artifact/. Keep source files unchanged and use scratch/ for intermediate work. No external research is required.\n\nThe poster must combine:\n- A precise headline explaining the direction of the observed gravitational behaviour, with the study year and a brief limitation near the claim. Do not claim that a 25% difference from ordinary gravity was established or that "
    },
    {
      "legacy_id": "artifactspec-P139",
      "paper_id": "P139",
      "public_id": "presentations-139",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P139/prompt.md",
      "prompt_sha256": "fbb6d5eb3097af1624f3982836b2c7c4bde9f49232913d174d53a521ead9b5c0",
      "prompt_excerpt": "# P139 — Institutions and prosperity: evidence, mechanisms and limits\n\nCreate a six-slide, 16:9 English presentation for an interdisciplinary social-science reading group. Deliver an editable PPTX, a matching PDF and notes.md in artifact/. Use the two supplied 2024 Nobel Prize background documents; no new research or regression replication is required. Prioritize explanation over laureate biographies.\n\nCover the following argument, in an order that works for your audience:\n- The research question: how institutions form and affect prosperity. Explain why a correlation alone leaves reverse causation or confounding unresolved. Institutions are a"
    },
    {
      "legacy_id": "artifactspec-P181",
      "paper_id": "P181",
      "public_id": "presentations-181",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P181/prompt.md",
      "prompt_sha256": "726f17f678566bafee9965116e66413cb0006d774958670ff02ef338cb3ace95",
      "prompt_excerpt": "# Uncertainty-Aware End-to-End AI Weather Forecasting: Disentangling Observation and Model Contributions: research briefing\n\nUse the frozen paper Uncertainty-Aware End-to-End AI Weather Forecasting: Disentangling Observation and Model Contributions (2608.30795v1) for a research-group presentation. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Draw an editable end-to-end forecast pipeline locating the observation encoder and learned dynamics. Distinguish observation-d"
    },
    {
      "legacy_id": "artifactspec-P191",
      "paper_id": "P191",
      "public_id": "presentations-191",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P191/prompt.md",
      "prompt_sha256": "865231073671ced430414b37ce6023db48bbf93e2cbe35fc3fd49c45ca0c55df",
      "prompt_excerpt": "# Hybrid Work and the Restructuring of Urban Mobility in U.S. Cities: research briefing\n\nUse the frozen paper Hybrid Work and the Restructuring of Urban Mobility in U.S. Cities (2609.36428v1) for a research-group presentation. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Explain the three analysis dimensions and the distinction between overall trip centrality and work-trip concentration in a compact editable schematic.\n\n2. Use the 15-metropolitan-area, 2019–2024 sco"
    },
    {
      "legacy_id": "artifactspec-P194",
      "paper_id": "P194",
      "public_id": "presentations-194",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P194/prompt.md",
      "prompt_sha256": "4258d841d6f5b0e8526cd0e078d0148114c860443c9b6851765e621666b9b7a8",
      "prompt_excerpt": "# Atmospheric Retrieval of Combined JWST, HST, and Ground-Based Observations Reveals a Featureless Transmission Spectrum for GJ 1132 b: research briefing\n\nUse the frozen paper Atmospheric Retrieval of Combined JWST, HST, and Ground-Based Observations Reveals a Featureless Transmission Spectrum for GJ 1132 b (2608.24803v1) for a research-group presentation. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Connect the combined wavelength coverage to the retrieval alternat"
    },
    {
      "legacy_id": "artifactspec-P199",
      "paper_id": "P199",
      "public_id": "presentations-199",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P199/prompt.md",
      "prompt_sha256": "d7a7a0cc15c631f29106f046f64ec1b3e361e13a72706da2115bb4ddffe26056",
      "prompt_excerpt": "# Uncertainty quantification for data-driven weather models: research briefing\n\nUse the frozen paper Uncertainty quantification for data-driven weather models (2403.13458v2) for a research-group presentation. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Compare initial-condition perturbations and post-hoc uncertainty methods for a deterministic data-driven weather model in an editable pipeline.\n\n2. Use one reported probabilistic comparison and show the role of regio"
    },
    {
      "legacy_id": "artifactspec-P206",
      "paper_id": "P206",
      "public_id": "static-graphics-206",
      "family": "static-graphics",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P206/prompt.md",
      "prompt_sha256": "7e3f016e9338f6e9c586a1bcac37817da7e818afbece18af690d813a454a93b4",
      "prompt_excerpt": "# What Are We Actually Benchmarking in Robot Manipulation?: research poster\n\nUse the frozen paper What Are We Actually Benchmarking in Robot Manipulation? (2606.04233v1) for an academic poster discussion. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Explain the four diagnosed benchmark failure modes and give one concrete source-grounded example for each. Distinguish a benchmark diagnostic from a new robot policy.\n\n2. Use an editable comparison of at least two audite"
    },
    {
      "legacy_id": "artifactspec-P207",
      "paper_id": "P207",
      "public_id": "static-graphics-207",
      "family": "static-graphics",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P207/prompt.md",
      "prompt_sha256": "9e45e385e4546efb172e48fbee98b7b9ad40a6cd142f467e3edf4ecb9d85e441",
      "prompt_excerpt": "# Single-Cycle Battery Remaining Useful Life Prediction with Compressed Continuous Wavelet Features and Deep Neural Networks: research poster\n\nUse the frozen paper Single-Cycle Battery Remaining Useful Life Prediction with Compressed Continuous Wavelet Features and Deep Neural Networks (2610.34159v1) for an academic poster discussion. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Explain how one charge-discharge cycle becomes continuous-wavelet features, how scale co"
    },
    {
      "legacy_id": "artifactspec-P208",
      "paper_id": "P208",
      "public_id": "static-graphics-208",
      "family": "static-graphics",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P208/prompt.md",
      "prompt_sha256": "9d55ce8a6398037d24f94bbcb6c37776c5f2c99a85410b8f49bcf09b778ac643",
      "prompt_excerpt": "# The scales of urban mobility shape socioeconomic mixing: research poster\n\nUse the frozen paper The scales of urban mobility shape socioeconomic mixing (2608.28734v1) for an academic poster discussion. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Draw the proximal, medial and distal trip categories and connect them to the study's definition of socioeconomic exposure. Do not represent observed encounters as measured friendships.\n\n2. Compare the distal-trip share of "
    },
    {
      "legacy_id": "artifactspec-P209",
      "paper_id": "P209",
      "public_id": "static-graphics-209",
      "family": "static-graphics",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P209/prompt.md",
      "prompt_sha256": "d4a9e6e07cf846125d873abac0dd18bdc338f8435da36f195a27e8746fc607d5",
      "prompt_excerpt": "# Atmospheric Retrieval of Combined JWST, HST, and Ground-Based Observations Reveals a Featureless Transmission Spectrum for GJ 1132 b: research poster\n\nUse the frozen paper Atmospheric Retrieval of Combined JWST, HST, and Ground-Based Observations Reveals a Featureless Transmission Spectrum for GJ 1132 b (2608.24803v1) for an academic poster discussion. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Connect the combined wavelength coverage to the retrieval alternativ"
    },
    {
      "legacy_id": "artifactspec-P67",
      "paper_id": "P67",
      "public_id": "static-graphics-067",
      "family": "static-graphics",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P67/prompt.md",
      "prompt_sha256": "15cd21918835d115f1e947feb1d6ecd0702ef92a38e26e5623cfcac56f945486",
      "prompt_excerpt": "# Segment Anything: one-page research summary\n\nCreate one English research summary graphic for a lab reading group using the supplied fixed paper version, Segment Anything, arXiv:2304.02643v1. Deliver an editable landscape SVG with a 1600 × 1000 viewBox, a matching PNG, and a short source mapping in `artifact/sources.md`.\n\nConnect the project's promptable segmentation task, SAM architecture, and data engine/dataset. Include a newly drawn editable architecture diagram with image encoder, reusable image embedding, prompt encoding and mask decoding. Show how ambiguous prompts can produce multiple plausible masks and how masks are ranked. Diagram"
    },
    {
      "legacy_id": "artifactspec-P03",
      "paper_id": "P03",
      "public_id": "presentations-003",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P03/prompt.md",
      "prompt_sha256": "19607a84e8e2d91eacfd4616d3c3a10343b818e7cbceec35e2ed56f9daa45174",
      "prompt_excerpt": "# 将 FY2025 Q2 经营汇报更新为 Q3\n\n根据 workspace 中两季官方财报与带来源定位的 CSV，修改 workspace/project/上一季度汇报.pptx，供经营分析会议使用。保持8页、1280×720画布、页序、基础配色/字体层级；不是重新做一份汇报。\n\n更新范围：第1页封面摘要、3页收入对照、4页收入到营业利润计算链、5页毛利率、6页利润/EPS、8页结论。第3页滚动为Q3 FY2024、Q2 FY2025、Q3 FY2025三期；第5、6页比较Q2与Q3 FY2025。第2页是固定Q2历史基线，保留全部内容和版式；第7页保留方法说明正文和版式，允许更新其来源页脚。其余被更新页的标题、日期、比较基准、数字、单位、总结、来源页脚及备注均应一致。\n\n除第5页明确对照GAAP和non-GAAP毛利率外，主摘要和财务表采用GAAP当季。不要把累计数据、non-GAAP结果或下一季指引混入本季实际。保留收入成本与经营费用的区分；同比、环比需采用正确基准，百分比与百分点分别写清。允许按公告取整的增速，也可显示一位小数，但全篇一致。\n\n商业汇报偏好：关键数字和结论便于快速定位，比较基准和单位随数字呈现，结论与证据对应。允许局部换行和重排，不增加装饰性复杂图，不编造增长原因。保留第2、3、4、5、6页的可编辑原生表格，不用截图替代。\n\n输入只读，中间材料放scratch。交付 artifact/汇报.pptx、8张对应PNG（1280×720）、修改说明.md（逐页"
    },
    {
      "legacy_id": "artifactspec-P15",
      "paper_id": "P15",
      "public_id": "static-graphics-015",
      "family": "static-graphics",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P15/prompt.md",
      "prompt_sha256": "38fbdbc0732ff62fcc83ed679d6660d5cc7bcb06c3dcbf3aec71937e03ea3258",
      "prompt_excerpt": "# Apple FY2024 经营摘要\n\n请根据 `input/` 中的材料，创建 **单页 SVG**。内容面向对应场景的非专业读者，使用中文；产品名、论文名、必要术语可保留英文。\n\n阅读范围见 `input/阅读范围.md`。使用已有事实和素材，不增加未经来源支持的产品、统计或实验信息。辅助TXT/CSV与原件有冲突时以原始PDF/网页为准。\n\n## 内容要求\n\n1. 采用全年FY2024与FY2023列，不误用第四季度值；金额单位百万美元。\n2. FY2024收入391035、销售成本210352、毛利180683相互一致。\n3. 产品与服务收入结构不写成客户结构；建议与已披露事实明确分开。\n\n## 交付要求\n\n- 交付格式、页数、画幅或时长遵循上方要求；演示文稿页数包含封面与总结。\n- 内容层级清楚，字体、间距和颜色一致，文字不溢出，图文及引用可读。\n- 保留可编辑文本、形状和数据图表；不得将整页栅格图片作为唯一内容。\n- PPTX同时提供逐页预览PNG；TEX同时提供可编译源码、必要资源和PDF。仅PNG输出无需额外提供源码。\n- 在产物内或附带的 `来源说明.md` 中标注事实与图片出处；在 `交付说明.md` 说明最终文件位置与必要的打开方式。\n\n提交到 `artifact/`。可以自主决定视觉布局，不要求复刻来源网页或论文排版。\n\n## 使用场景与表达偏好\n\n主要场景：商业汇报；受众与渠道：非专业业务读者，屏幕经营摘要。\n\n- 收入、利润与产品结构主次清楚，结论有"
    },
    {
      "legacy_id": "artifactspec-P33",
      "paper_id": "P33",
      "public_id": "presentations-033",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P33/prompt.md",
      "prompt_sha256": "1e736f8c58cf1786f21c37e4872ab950957e5907bccb81fc744af2184353b5bd",
      "prompt_excerpt": "# LEGO FY2024 results in a presentation template\n\nCreate a six-slide English business report for non-technical management using the existing PPTX template in workspace, preserving its 16:9 canvas. Use FY2024 results announced on 2025-03-11, not forecasts or the latest financial report.\n\nInclude:\n1. Revenue and year-on-year growth, consumer-sales growth, and an explanation of their different statistical meanings.\n2. Operating profit and net profit, their amounts and growth, clearly in billion DKK or an equivalent conversion, not USD.\n3. A 2023/2024 comparison of cash flows from operating activities, the announcement's investment measure, and f"
    },
    {
      "legacy_id": "artifactspec-P41",
      "paper_id": "P41",
      "public_id": "presentations-041",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P41/prompt.md",
      "prompt_sha256": "b747cf2aa4dacb6ab0b22f6c22b800e68ed6e91823f44623589992f88b773f3c",
      "prompt_excerpt": "# Duolingo FY2024: from growth to operating results\n\nCreate an eight-slide English PPTX (16:9, including title and summary) for an approximately eight-minute operating review by non-specialist business managers. Use the Q4/FY2024 shareholder letter in input to explain changes in user growth, monetization and profitability, and interpretation limits. Design the structure yourself rather than copying the letter's layout.\n\nRequired:\n1. Compare Q4 2023/2024 MAU, DAU and period-end paid subscribers. Distinguish average active users from period-end subscribers and identify at least one conclusion that cannot be directly inferred.\n2. Compare full-ye"
    },
    {
      "legacy_id": "artifactspec-P61",
      "paper_id": "P61",
      "public_id": "presentations-061",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P61/prompt.md",
      "prompt_sha256": "92bbafdecaaa4f35774ecfb1dbbd07179e0467a449c34be765ee71078930bf69",
      "prompt_excerpt": "# Adobe FY2024 operating review using an existing template\n\nCreate a six-slide English PowerPoint briefing for a business leadership review, using the supplied annual-report PPTX template and Adobe's Q4 and FY2024 Earnings Call Script and Slides dated December 11, 2024. The six slides include any cover. Deliver `artifact/briefing.pptx`, six numbered slide PNGs, and `artifact/sources.md`.\n\nUse the information available at that release date. Cover FY2024 and Q4 revenue, GAAP and non-GAAP EPS, operating cash flow, and Digital Media/Digital Experience performance. Make the annual and quarterly periods explicit. Include a native editable compariso"
    },
    {
      "legacy_id": "artifactspec-P89",
      "paper_id": "P89",
      "public_id": "presentations-089",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P89/prompt.md",
      "prompt_sha256": "418132fc75cba23cfd608730adf31ac1952a6a10eba54dfe9726356b1d4a506a",
      "prompt_excerpt": "# Brief management on Airbnb's 2024 operating results\n\nCreate a six-slide English management briefing using the supplied Q4 and full-year 2024 shareholder letter and official results announcement. The audience is a strategy team comparing operating scale, monetization and profitability. Treat this as a historical reporting snapshot; do not add current share prices, investment recommendations or later performance.\n\nDeliver exactly six 16:9 slides, including any cover and closing slide, as `artifact/briefing.pptx` and a matching `artifact/briefing.pdf`. Keep text, charts and comparison tables editable. Include `artifact/source-audit.md` mapping"
    },
    {
      "legacy_id": "artifactspec-P98",
      "paper_id": "P98",
      "public_id": "presentations-098",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P98/prompt.md",
      "prompt_sha256": "d0be1972e3d01a588d3eef37f112a0d6b8b8df83529df72e0d859d907c1bd752",
      "prompt_excerpt": "# ASML FY2024: a six-slide management briefing\n\nCreate a six-slide English 16:9 PowerPoint briefing for a semiconductor-equipment strategy team. Use the supplied ASML Q4/FY2024 investor presentation as the only factual source. Reorganize the material for a short management discussion; do not copy six source slides or embed their screenshots. Anchor the briefing to **29 January 2025**. Distinguish FY2024 results from the outlook published on that date; do not add later actual results, current market news or investment recommendations.\n\nCover the following in a coherent six-slide narrative (including any title/closing slide):\n- A conclusion-led"
    },
    {
      "legacy_id": "artifactspec-P110",
      "paper_id": "P110",
      "public_id": "presentations-110",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P110/prompt.md",
      "prompt_sha256": "c01b1df9a7f6912f9d1e1b9a154dc49a0b527c05b871d704cc00d1e925f13ff3",
      "prompt_excerpt": "# Inditex FY2024: growth, cash and the next period\n\nCreate a six-slide English 16:9 management briefing from the supplied Inditex 2024 Results presentation dated 12 March 2025. Deliver editable PPTX, matching PDF, and notes.md in artifact/. The source PDF is predominantly image-based; render and visually inspect its tables, labels and footnotes. Plain-text extraction alone is not sufficient. No other sources or later actual results are required.\n\nUse six slide purposes, with your own titles and layout:\n1. Executive summary: FY2024 sales, profitability and cash outcomes, distinguishing indicators that move in different directions.\n2. Sales and"
    },
    {
      "legacy_id": "artifactspec-P14",
      "paper_id": "P14",
      "public_id": "static-graphics-014",
      "family": "static-graphics",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P14/prompt.md",
      "prompt_sha256": "f22adf39423816f9504ea8274dd5082b0edfdefd7b5f25a7c9faf3f3cfde68b7",
      "prompt_excerpt": "# Comparing China's three economic sectors in 2024\n\nUsing the materials in `input/`, create **a single-slide PPTX plus PNG** for non-specialist readers in the stated scenario. Write the deliverable in English.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Value added for the primary, secondary and tertiary sectors is respectively 91,414, 492,087 and 765,583 in units of CNY 100 million.\n2. Shares are 6.8%, 36."
    },
    {
      "legacy_id": "artifactspec-P113",
      "paper_id": "P113",
      "public_id": "presentations-113",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P113/prompt.md",
      "prompt_sha256": "aeede7cb494fe15f6352f9f9885a5e1a11fddca766627c0b1635ff172db4728d",
      "prompt_excerpt": "# PISA 2022: a careful briefing for education leaders\n\nCreate a six-slide English 16:9 briefing for a US education leadership team using only the supplied OECD United States PISA 2022 factsheet. Deliver an editable PPTX, matching PDF and notes.md. The purpose is to communicate the findings and their limits, then identify questions for further investigation; do not claim to prescribe a proven intervention. Treat the report as a historical 2022 assessment published in 2023, not the latest education statistics.\n\nCover these six topics, one per slide:\n1. Executive takeaway: the three-subject picture and the 2018–2022 direction, with a visible cau"
    },
    {
      "legacy_id": "artifactspec-P75",
      "paper_id": "P75",
      "public_id": "presentations-075",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P75/prompt.md",
      "prompt_sha256": "71ad78debc44d1345f0a229f8e21374b4ecc11be6f0cf9e3da8b35752e51d860",
      "prompt_excerpt": "# IKEA FY24 climate progress: a template-based briefing\n\nCreate a six-slide English management briefing using the supplied FY24 IKEA Sustainability Report, announcement snapshot and existing annual-report PowerPoint template. This is a retrospective based on the report's own estimates, not a current audit or investment recommendation.\n\nThe workspace contains `workspace/sources/report.pdf`, its text extraction, the announcement HTML/text and `workspace/templates/annual-report.pptx`. Prefer the PDF for charts, footnotes and table alignment. Work offline. Retain the template's visual vocabulary—title hierarchy, palette, typography and spacing—wh"
    },
    {
      "legacy_id": "artifactspec-P77",
      "paper_id": "P77",
      "public_id": "presentations-077",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P77/prompt.md",
      "prompt_sha256": "3b29a36240a97edc8eae98ec157bc97bec8a0341c0350f19887c682bc4399e86",
      "prompt_excerpt": "# Wikimedia: mission, delivery and resources\n\nCreate a six-slide English briefing for a prospective institutional supporter using the supplied Wikimedia Foundation 2023–24 Annual Report. Explain how the Foundation and the volunteer community advance free knowledge, how resources are described, and what the financial summary does and does not establish. Use only the local report; this is a retrospective, not a current fundraising appeal or investment recommendation.\n\nDeliver exactly six 16:9 slides in `artifact/briefing.pptx` and a matching `artifact/briefing.pdf`, plus source references in slide notes or a short sources file. Keep text, chart"
    },
    {
      "legacy_id": "artifactspec-P138",
      "paper_id": "P138",
      "public_id": "presentations-138",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P138/prompt.md",
      "prompt_sha256": "0b4872d5f45c421d6ac50b5856a3bb32cc5039a053192a8f3b674028618d6855",
      "prompt_excerpt": "# P138 — Smithsonian digitization: annual results in an existing template\n\nPrepare a six-slide English presentation for a cultural institution's internal annual-results discussion. Use the supplied 2022 Smithsonian Digitization Program Office report and annual-report-template.pptx. Deliver a six-slide 16:9 editable PPTX, matching PDF and notes.md in artifact/. Preserve inputs; use scratch/ for working files. No external research or new annual data is required.\n\nAdapt the existing template rather than starting a different visual system. Retain its purple palette, white content pages, serif headline/simpler body hierarchy, circular accents and "
    },
    {
      "legacy_id": "artifactspec-P04",
      "paper_id": "P04",
      "public_id": "presentations-004",
      "family": "presentations",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P04/prompt.md",
      "prompt_sha256": "de673da302ce1bba0102d94c419333e5b2fcac16435123ab93d21da03be994ac",
      "prompt_excerpt": "# Derivatives and function graphs\n\nUsing the materials in `input/`, create **6 slides in Beamer TEX plus PDF** in English for readers new to the topic. Preserve product names, paper titles, and necessary technical terminology.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Correctly relate f(x)=x² to f′(x)=2x: negative slopes for negative x and positive slopes for positive x.\n2. At the same x-coordinate, keep "
    },
    {
      "legacy_id": "artifactspec-P19",
      "paper_id": "P19",
      "public_id": "static-graphics-019",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P19/prompt.md",
      "prompt_sha256": "f0e77da0170835e8c8e073a553216d66b293cf6652c6dc1f0de58180bf65214c",
      "prompt_excerpt": "# Probability and conditional probability cards\n\nUsing the materials in `input/`, create **a five-slide PPTX plus image set** for readers new to the subject. Write the deliverable in English.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. For the six-sided die, A={2,4,6}, B={1,2,3}, and P(A|B)=1/3.\n2. For the eight-sided die, A={1,2,3,4}, B={3,4,5,6}, and P(A|B)=1/2.\n3. Explain that the denominator in conditio"
    },
    {
      "legacy_id": "artifactspec-P20",
      "paper_id": "P20",
      "public_id": "static-graphics-020",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P20/prompt.md",
      "prompt_sha256": "8cc1e3a8504780eb314108a3b28935bb971a67da081487143517a38183e4c3de",
      "prompt_excerpt": "# Adapt an open-formats poster into mobile cards\n\nAdapt input/poster.pdf into five English portrait cards for everyday office users, each a 1080×1440 PNG numbered 01–05. Design for sequential mobile swiping: main text and diagrams should be understandable without zooming at approximately 390 pixels wide.\n\nCover both cross-software document exchange and long-term preservation. Retain the closed/open format comparison and the qualification that software must support the format to read it. Stay faithful to the original: do not equate open formats with free software or claim they eliminate backups or guarantee readability forever. Carcera is fict"
    },
    {
      "legacy_id": "artifactspec-P38",
      "paper_id": "P38",
      "public_id": "static-graphics-038",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P38/prompt.md",
      "prompt_sha256": "e4364195a69bb4191f1b8a01540e00764afbc793dd6ca300ed9259006cdf969a",
      "prompt_excerpt": "# Understand CC licenses in six cards\n\nCreate six English portrait graphics, 1080×1440 each, for a school library addressing students publishing their first works. Use the supplied official CC explanations to introduce the six CC 4.0 licenses, clarifying attribution, commercial use, distribution of adaptations and ShareAlike.\n\nCorrectly name CC BY, BY-SA, BY-ND, BY-NC, BY-NC-SA and BY-NC-ND, comparing commercial use, distribution of adaptations and main conditions. Explain BY/SA/NC/ND. Explain that CC0 is a separate tool, not a seventh CC license, and does not guarantee that every rights issue disappears.\n\nUse the specific deeds for ND: disti"
    },
    {
      "legacy_id": "artifactspec-P49",
      "paper_id": "P49",
      "public_id": "static-graphics-049",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P49/prompt.md",
      "prompt_sha256": "70ec93c44b53d7d27bf4fdb2a34dbd7a1a58fc0e8083b2b4bfce99502114c913",
      "prompt_excerpt": "# Magnitude and intensity: why one earthquake feels different across locations\n\nUsing the USGS text and genuine Napa example image in input, create an English 1080×1440 SVG infographic and same-size PNG for news readers, explaining magnitude, energy and local intensity. Added text/conceptual graphics must be editable; the official map may be embedded as a raster image.\n\nInclude:\n- A clear distinction: magnitude describes an earthquake's size; intensity describes shaking at a location and varies within one event. Do not claim all institutions' estimates always agree or magnitude can never be revised.\n- Separate numerical explanations: for a on"
    },
    {
      "legacy_id": "artifactspec-P60",
      "paper_id": "P60",
      "public_id": "presentations-060",
      "family": "presentations",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P60/prompt.md",
      "prompt_sha256": "8f7eaa2563655b0414f5a3861c128dcc22e1b72964f4ad32b1004bfa7b0b0dfd",
      "prompt_excerpt": "# Hubble and Webb: a comparison with source differences\nCreate a six-slide English science-communication PPTX for an astronomy club using the two fixed NASA snapshots in this workspace. Include the cover within the six slides. Deliver artifact/telescopes.pptx, six matching 1280 × 720 PNGs in artifact/preview/01.png through 06.png, and artifact/sources.md. Use 16:9 slides and editable native text and comparison tables.\n\nExplain why the observatories complement one another and why a bigger mirror alone is not an adequate statement about resolution. Use source B's “Primary Mirror Basics: Webb vs. Hubble” table to present shape/structure, total d"
    },
    {
      "legacy_id": "artifactspec-P74",
      "paper_id": "P74",
      "public_id": "static-graphics-074",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P74/prompt.md",
      "prompt_sha256": "263f51d8cd9ec1101ce5594cfde47bbc0017067cb6c1aa40e525f4defc0a29d3",
      "prompt_excerpt": "# Contrast rules: a one-page design reference\n\nCreate an English one-page reference for junior interface designers explaining WCAG 2.2 AA contrast requirements in SC 1.4.3 and SC 1.4.11. Use the supplied W3C Recommendation and Understanding documents. This is a guide to these contrast criteria, not a certification that a design satisfies all WCAG requirements.\n\nDeliver a self-contained editable `artifact/contrast-guide.svg` and matching `artifact/contrast-guide.png`, both 1600×1200, plus `artifact/calculations.md` with your color calculations and source sections. Text, swatches, diagram shapes and labels must be native editable SVG objects. N"
    },
    {
      "legacy_id": "artifactspec-P76",
      "paper_id": "P76",
      "public_id": "static-graphics-076",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P76/prompt.md",
      "prompt_sha256": "3312110f42f601e82f74b364eeaf0dad3262b2a8901290f7a9f8fe5bc93e311c",
      "prompt_excerpt": "# Sentinel-2: bands, sampling and product levels\n\nCreate five English portrait learning cards for students starting to use Sentinel-2 imagery. Use the supplied Copernicus/SentiWiki mission and product snapshots and three official band diagrams. The cards should help a learner avoid confusing a sensor band with a product folder or a resampled grid.\n\nDeliver `artifact/01.svg` through `05.svg`, matching PNGs at 1080×1350, and `artifact/sources.md`. Keep text, band labels, grouping diagrams and the grid illustration editable as native SVG objects. Embed any raster assets; no external dependencies. Work offline. You do not need to download satelli"
    },
    {
      "legacy_id": "artifactspec-P81",
      "paper_id": "P81",
      "public_id": "static-graphics-081",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P81/prompt.md",
      "prompt_sha256": "fe5fa4902e4dfccf1ef65ac24b4c88c127f29f3a602597b3f810c5492188c087",
      "prompt_excerpt": "# Looking closely at three paintings by Monet\n\nCreate a five-card English museum-learning carousel for adults encountering Monet for the first time. Use the supplied Cleveland Museum of Art collection records and three artwork images. Frame this as a digital collection guide, not an announcement of a current exhibition.\n\nDeliver five numbered 1080×1350 PNG cards and five matching self-contained SVG source files in artifact/. Keep headings, captions and annotations editable as text; embed the supplied artwork images so the SVG files work offline. Include artifact/sources.md mapping each work to its collection URL, accession number and supplied"
    },
    {
      "legacy_id": "artifactspec-P86",
      "paper_id": "P86",
      "public_id": "presentations-086",
      "family": "presentations",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P86/prompt.md",
      "prompt_sha256": "0a0ea15a3a94b7704c609dd5d381254a20ab663ea90cbda9c2310a80b27d699c",
      "prompt_excerpt": "# Explain protein structure prediction and computational design\n\nPrepare an eight-slide English presentation for a 10-minute interdisciplinary graduate seminar on the 2024 Nobel Prize in Chemistry. The audience understands basic biology but has not studied structural biology or deep learning. Use the two official 2024 background PDFs and the existing HiSlide Idea PowerPoint template in this workspace. This is a historical explanation, not a survey of the latest models.\n\nDeliver exactly eight 16:9 slides, including any cover and closing slide, as `artifact/seminar.pptx` and a matching `artifact/seminar.pdf`. Add `artifact/sources.md` mapping s"
    },
    {
      "legacy_id": "artifactspec-P124",
      "paper_id": "P124",
      "public_id": "static-graphics-124",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P124/prompt.md",
      "prompt_sha256": "0604e2f1134cc6b7d2c4399754213520de9acd32eeb57fcadb80901321c331cb",
      "prompt_excerpt": "# Ocean acidification: read the scale before the headline\n\nCreate five English educational cards for a general adult audience using the supplied NOAA PMEL “A primer on pH” page and its two original figures. Deliver five editable 1080×1350 SVGs, matching PNGs and notes.md in artifact/. No external research is required.\n\n1. Explain why acidification describes a direction of change rather than requiring seawater to cross a fixed endpoint. Show an illustrative decrease from pH 8.2 to 8.1 and clearly label it as an explanatory example, not a newly measured global dataset. Explain the link to uptake of atmospheric CO2 without implying that all mari"
    },
    {
      "legacy_id": "artifactspec-P130",
      "paper_id": "P130",
      "public_id": "static-graphics-130",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P130/prompt.md",
      "prompt_sha256": "5f45ea18056c4aec0658ae18383740ca00011fe1fa191734936fd18124e16caa",
      "prompt_excerpt": "# Read the shore before exploring it\n\nCreate five English educational cards about the rocky intertidal zone at Cabrillo National Monument. Deliver five editable 1080×1350 SVGs, matching PNGs, and notes.md in artifact/. Use the supplied two-page illustrated guide and two Cabrillo visitor-information pages. Keep inputs unchanged; use scratch/ for temporary work. No external research, real-time tide forecast or field visit is required.\n\nDesign this sequence for first-time adult visitors and families:\n\n1. Read the shore: draw a simplified cross-section showing high, middle and low zones and changing water level. Explain how retreating water leave"
    },
    {
      "legacy_id": "artifactspec-P168",
      "paper_id": "P168",
      "public_id": "static-graphics-168",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P168/prompt.md",
      "prompt_sha256": "91eb8cf9d7ee965cb4b11aa1a5ee2f5bf23cd9c18a6f940b02db1bf75fdda82f",
      "prompt_excerpt": "# 三殿不是同一种用途：故宫历史知识卡\n\n为第一次了解故宫的中文读者设计4张可滑动阅读的知识卡，主题为太和殿、中和殿、保和殿。使用input/中的三篇故宫博物院建筑介绍；*-article.txt是辅助正文，原HTML为准。不需要联网、另找照片或制作真实导航地图。\n\n卡片内容组织：\n1. 总览：用非比例位置示意说明三殿关系，并让读者理解三殿用途不能混为一谈。\n2–4. 三殿各一张：每张突出该殿代表性历史用途及一个有来源支持的建筑特征，明确必要的明/清时期条件。叙事顺序应便于从总览读到各殿，不重复塞满整篇原文。\n\n至少在一张卡解释殿试从太和殿迁至保和殿的具体年份，并区分殿试与仍在太和殿举行的传胪。可以跨三篇资料核对更具体的信息。不要把重大典礼写成皇帝每日上朝，不要把历史用途变成今日开放承诺。\n\n交付artifact/cards/01.svg至04.svg及同名PNG，每张1080×1350；SVG文字和主要图形可编辑、离线自包含，不能把整张卡片当位图嵌入。另交artifact/来源说明.md，列三篇原文链接，以及各卡用途、建筑特征、时间节点对应的来源段落（可用段落起始词定位）。\n\n全套中文、风格一致；在360像素显示宽度下，标题、正文和来源注释可读。每张有清楚重点及页码/阅读顺序，单张被分享时仍可识别殿名。用图示帮助比较，但不要求精确建筑复原；不要仅更换标题而复用同一张建筑识别图。你可自行选择配色、布局与插图形式。\n\n输入原件不变，中间处理放scratch/，最终文件放artifa"
    },
    {
      "legacy_id": "artifactspec-P36",
      "paper_id": "P36",
      "public_id": "static-graphics-036",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P36/prompt.md",
      "prompt_sha256": "11e4f0b0291da95d517c6cfe739670703f8b402cb9f6e81871d4ec9ac75392a4",
      "prompt_excerpt": "# Measurement distributions of three Iris species\n\nCreate a one-slide English data explanation for an introductory statistics class comparing measurements of three Iris species. Use workspace/data/bezdekIris.data as specified in workspace/README.md; do not merge the two files or substitute another Iris version. Deliver an editable single-slide PPTX (16:9) and matching 1600×900 PNG.\n\nInclude:\n- Data source, total observations and sample count per species.\n- Mean values of all four measurements for all three species, to two decimal places in cm, distinguishing sepals from petals.\n- A scatterplot with petal length on x and petal width on y, cont"
    },
    {
      "legacy_id": "artifactspec-P45",
      "paper_id": "P45",
      "public_id": "static-graphics-045",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P45/prompt.md",
      "prompt_sha256": "d97f32b252f2fb41eb184ab27f3cb571b9d1953807f9b1f11bd7893469965995",
      "prompt_excerpt": "# Understand a washing-machine energy label\n\nCreate one English 1080×1440 portrait graphic for everyday readers considering a washing machine. Use the European Commission explanation and numbered sample label in input to explain the label, without recommending a particular product.\n\nRequired:\n1. Use the sample label centrally or as a reference to explain items 1–8, clearly mapping numbers to icons/explanations. Retain or redraw the original; layout is flexible.\n2. Accurately show the sample's energy class, energy consumption, capacity, program duration, water consumption, spin-drying efficiency class, noise value and noise class. Keep units a"
    },
    {
      "legacy_id": "artifactspec-P51",
      "paper_id": "P51",
      "public_id": "presentations-051",
      "family": "presentations",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P51/prompt.md",
      "prompt_sha256": "9aa11fdc99de71dc0ca35b732676ab9c560f01633c5d4838b959be394b7b12c3",
      "prompt_excerpt": "# Read the research-cell efficiency record chart\n\nUsing the frozen official chart and explanatory materials in input, create a six-slide English 16:9 Beamer presentation for students entering photovoltaics research. Deliver a compilable TEX project and PDF. Teach chart reading and comparison boundaries, not technology investment advice.\n\nRequired:\n1. Identify the chart's 2026-07-17 revision. Explain year on x, cell efficiency (%) on y, technology colors/symbols and right-side record flags. Include at least one full-chart orientation slide.\n2. Use crops and editable English annotations for the right-side records of three specified categories: "
    },
    {
      "legacy_id": "artifactspec-P97",
      "paper_id": "P97",
      "public_id": "static-graphics-097",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P97/prompt.md",
      "prompt_sha256": "9ceb454736a1f2948df4a58044c867675384d23e1d91725fed96ae92cf3454d1",
      "prompt_excerpt": "# Create a beginner's contour-reading field card\n\nCreate one English portrait infographic for a community outdoor-education workshop. Readers are adults learning to interpret topographic maps, not experienced surveyors. Use the supplied USGS *Topographic Map Symbols* PDF as the factual and visual source; its text extraction is a reading aid, not a substitute for inspecting the legend. Treat it as the supplied publication, not proof that every modern map uses identical symbols.\n\n## Content and visual requirements\n\nExplain equal elevation, contour interval, thick labeled index contours versus thinner intermediate contours, and what close versus"
    },
    {
      "legacy_id": "artifactspec-P99",
      "paper_id": "P99",
      "public_id": "static-graphics-099",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P99/prompt.md",
      "prompt_sha256": "b4d0c71fcdbd1513c685182a6a9d32152be83d57de76f1aca1ff73fb7c657eeb",
      "prompt_excerpt": "# Read the cone, not a promise\n\nCreate a five-card English educational carousel explaining how to read an NHC tropical-cyclone track forecast cone. The audience is the general public viewing a science-literacy post on a phone. Use only the local workspace: a current definition-page snapshot, a generic product-description snapshot and an official historical example image. This is an interpretation lesson, not a live weather forecast or a location-specific evacuation recommendation.\n\nDeliver five portrait cards, each 1080×1350, as editable SVG plus matching PNG. Keep one clear takeaway per card, a coherent reading sequence and consistent visual"
    },
    {
      "legacy_id": "artifactspec-P164",
      "paper_id": "P164",
      "public_id": "static-graphics-164",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P164/prompt.md",
      "prompt_sha256": "bba5014990d39dd307b62c5cf54389c33a892b3747437fa66e04d06410a7bad5",
      "prompt_excerpt": "# 一天如何分配：读懂两种平均数\n\n依据input中的第三次全国时间利用调查三份公报，为手机端非统计专业读者创建五张中文知识卡片。每张1080×1350，同时交付可编辑SVG和对应PNG；另交付来源说明.md。无需联网或引入最新调查。\n\n原HTML为事实依据，*-article.txt是去除网页导航和重复正文的辅助文本。重点阅读第二号正文、附表1及注释1—11、25；第一号提供调查范围与方法，第三号用于核对合计。\n\n五张卡片共同覆盖以下内容，页序与标题可自主安排：\n1. 交代2024年调查、6周岁及以上常住成员的范围；说明记录一个周内日和一个周末日、按5/7与2/7加权的一周7天口径。用简洁语言区分居民每日平均时间、参与者每日平均时间、活动参与率，不将参与率当全天时间占比或就业率。\n2. 并列展示“有酬劳动领域”的两种平均时间与参与率，说明为什么不能把居民平均解读为每个上班族的工作时长。保留“领域”定义，不混用“劳动就业活动”的数据。\n3. 用学习培训领域再次展示两种平均时间与参与率，解释不同分母，避免暗示全体居民都具有参与者的时长。\n4. 展示六大活动领域的居民平均时间如何构成24小时。若显示公报时间占比，保留原数并说明舍入差异；不要把不同参与者群体的时长相加成一天。互联网使用单独注明为其他活动中的上网情况，并展示其两种平均时间和参与率，不能再加到24小时之外。\n5. 给出读表检查方法，回扣对象、活动定义、分母、时间口径和重叠关系。不要从总体平均推断个人日程或因果。\n\n设计要求"
    },
    {
      "legacy_id": "artifactspec-P185",
      "paper_id": "P185",
      "public_id": "presentations-185",
      "family": "presentations",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P185/prompt.md",
      "prompt_sha256": "a041707bf19cb38d182fac247e970ab9358b7b76d658311ba8ce955d32198047",
      "prompt_excerpt": "# Read a washing-machine label without mixing its ratings\n\nUse the supplied official source snapshots for this consumer label-reading workshop. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Use the supplied example label and editable annotations to distinguish energy class C, spin-drying class B and noise class C. Treat its placeholder brand/model as an example, not a real product recommendation.\n\n2. Explain 59 kWh per 100 eco 40–60 cycles and its equivalent 0.59 kWh per cycle, 42 litres per cycle, 7.0 kg dry rated capacity, and a 3:28 programme duration as"
    },
    {
      "legacy_id": "artifactspec-P11",
      "paper_id": "P11",
      "public_id": "static-graphics-011",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P11/prompt.md",
      "prompt_sha256": "1448a2b64f4882ed432c2efd601d050b2f6df1aa8ba7cdfc7d5c5ba039fddcdb",
      "prompt_excerpt": "# 光合作用输入、过程与输出\n\n请根据 `input/` 中的材料，创建 **单页 SVG**。内容面向初次接触主题的读者，使用中文；产品名、论文名、必要术语可保留英文。\n\n阅读范围见 `input/阅读范围.md`。使用已有事实和素材，不增加未经来源支持的产品、统计或实验信息。辅助TXT/CSV与原件有冲突时以原始PDF/网页为准。\n\n## 内容要求\n\n1. 区分光反应与碳固定过程，关系箭头含义清楚。\n2. 氧气来源为水，不能画成二氧化碳直接释放氧气。\n3. 光、水、二氧化碳、糖与氧各自角色明确；不要把所有过程画成同一反应步骤。\n\n## 交付要求\n\n- 交付格式、页数、画幅或时长遵循上方要求；演示文稿页数包含封面与总结。\n- 内容层级清楚，字体、间距和颜色一致，文字不溢出，图文及引用可读。\n- 保留可编辑文本、形状和数据图表；不得将整页栅格图片作为唯一内容。\n- PPTX同时提供逐页预览PNG；TEX同时提供可编译源码、必要资源和PDF。仅PNG输出无需额外提供源码。\n- 在产物内或附带的 `来源说明.md` 中标注事实与图片出处；在 `交付说明.md` 说明最终文件位置与必要的打开方式。\n\n提交到 `artifact/`。可以自主决定视觉布局，不要求复刻来源网页或论文排版。\n\n## 使用场景与表达偏好\n\n主要场景：教学；受众与渠道：生物学初学者，屏幕阅读概念图。\n\n- 输入、过程与输出关系明确，读者可顺着箭头理解。\n- 分区与连线层级清楚，图例服务概念理解。\n\n允许自主设计布"
    },
    {
      "legacy_id": "artifactspec-P21",
      "paper_id": "P21",
      "public_id": "animations-videos-021",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P21/prompt.md",
      "prompt_sha256": "02576976129006e76038a6d1a07e6453ad4755d31659b523050d84abede061be",
      "prompt_excerpt": "# State changes when a series-circuit switch closes\n\nUsing the materials in `input/`, create **a 15-second animated SVG** for readers new to the subject. Write the deliverable in English.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. An open switch has no steady-state current; after closing it, the two series resistors carry equal current.\n2. Conventional current flows from the positive terminal through the l"
    },
    {
      "legacy_id": "artifactspec-P22",
      "paper_id": "P22",
      "public_id": "animations-videos-022",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P22/prompt.md",
      "prompt_sha256": "9711a71e47c734952b806ce0787543b241a8268ceda1187a3bfb8d60bb89ceb3",
      "prompt_excerpt": "# Gradient descent: iteration and convergence\n\nUsing the materials in `input/`, create **a 20-second MP4** for readers new to the subject. Write the deliverable in English.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Use f(x)=x², x₀=10 and η=0.2; the update is x_next=0.6x.\n2. Show at least the initial state, first update and subsequent convergence, with point, gradient and values synchronized.\n3. The first "
    },
    {
      "legacy_id": "artifactspec-P26",
      "paper_id": "P26",
      "public_id": "animations-videos-026",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P26/prompt.md",
      "prompt_sha256": "8a17eebb2f8b97bad05a92f7d1833b9834269e3fd63c45202d96b2ed28f7aec9",
      "prompt_excerpt": "# 修正冒泡排序动画的状态与标注\n\n请基于随题 input/workspace/ 中的原始动画制作修改版。受众为算法初学者，用于屏幕教学演示。\n\n读取input/workspace/README.md、input/workspace/project/初始状态.json及input/workspace/project/规则.md，检查input/workspace/project/冒泡排序.svg的完整过程。修正比较位置、交换后的数组、柱高及数值标注，使它们与指定算法一致；不能只保证最终数组有序。\n\n保留规定的12秒时间轴、1280×720尺寸、背景、标题、五柱布局、位置编号与页脚。信息逐步展开，突出当前比较，正常播放时能理解步骤。不要改成另一种算法或重新设计整套视觉风格。\n\n原件只读，中间文件放scratch。交付artifact/冒泡排序.svg及修改说明.md（改动说明、来源与打开方式）；SVG须自包含，可在浏览器播放，保留可编辑文本及图形。允许不同实现，但必须符合规则及全部状态。\n"
    },
    {
      "legacy_id": "artifactspec-P27",
      "paper_id": "P27",
      "public_id": "animations-videos-027",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P27/prompt.md",
      "prompt_sha256": "b0df80c546dd2daa6fb528f0c959267a943ec468dd171374c5a8a680ab50a8e4",
      "prompt_excerpt": "# Position and velocity of an ideal projectile\n\nUsing the materials in `input/`, create **a 15-second MP4** for readers new to the subject. Write the deliverable in English.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Use initial speed 20m/s, angle 45° and g=9.81m/s², neglecting air resistance and launching/landing at ground level.\n2. Horizontal velocity is constant; vertical velocity is positive on ascent,"
    },
    {
      "legacy_id": "artifactspec-P37",
      "paper_id": "P37",
      "public_id": "static-graphics-037",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P37/prompt.md",
      "prompt_sha256": "ede38b6fd02dbefa6445e22d4fef6d9bbf8dfd4bd55c061a5cd23bdb86586d74",
      "prompt_excerpt": "# Five knowledge cards for Git beginners\n\nUsing the supplied Pro Git chapter, create a five-slide English portrait PPTX (1080×1440 ratio) and matching PNGs for mobile swiping. Topic: working tree, staging area and commits—why not all edits enter a commit.\n\nUse one continuous example: README is tracked and its last committed content is v1; edit it to v2, run git add README, then edit it to v3; run git commit without another add and without -a. Explain the working tree, staging area and committed snapshot at each step, which version enters the final commit, and how the remaining edits can enter the next commit. v1/v2/v3 are teaching labels for "
    },
    {
      "legacy_id": "artifactspec-P39",
      "paper_id": "P39",
      "public_id": "animations-videos-039",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P39/prompt.md",
      "prompt_sha256": "dd7153e11cefd78450822ab40603f089946de80a1080cd92a83e14d348ff06c5",
      "prompt_excerpt": "# Why not every full moon produces a lunar eclipse\n\nUsing the NASA materials, create a silent English teaching MP4, 20 seconds (±0.5 seconds), 1280×720, 24fps, H.264/yuv420p, plus a reproducible editable project. Address middle-school students and explain that a full moon is necessary but not sufficient for a lunar eclipse.\n\nUse a Sun–Earth–Moon diagram with a clearly identified viewpoint to compare two cases: a full Moon passing above/below Earth's shadow without an eclipse, and a full Moon near an orbital node in the right position entering Earth's shadow. Explain the roughly 5° inclination of the Moon's orbital plane relative to Earth's or"
    },
    {
      "legacy_id": "artifactspec-P40",
      "paper_id": "P40",
      "public_id": "animations-videos-040",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P40/prompt.md",
      "prompt_sha256": "48370c56d1c0b5be12eea4f7cc337b82c5b4a9c1e2beb4ffe580ce2e6ce29dd7",
      "prompt_excerpt": "# Spring and neap tides across lunar phases\n\nUsing the NOAA materials, create a 15-second looping English teaching SVG animation, 1280×720, for middle-school students, explaining Sun–Earth–Moon geometry and spring/neap tides. It must play in a browser without external resources and retain editable vectors and text.\n\nShow a position diagram together with a relative tidal-range indicator. Cycle new moon → first quarter → full moon → third quarter → new moon. At new/full moon the Sun, Earth and Moon are approximately aligned, corresponding to larger tidal range; at quarter phases, the Sun and Moon directions viewed from Earth are approximately p"
    },
    {
      "legacy_id": "artifactspec-P50",
      "paper_id": "P50",
      "public_id": "animations-videos-050",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P50/prompt.md",
      "prompt_sha256": "6441f0ce434972bcc91c5280820db51e4397d8ee689f0fb226e5d0a18108d8d5",
      "prompt_excerpt": "# Two connected devices do not mean two simultaneous audio streams\n\nUsing the official Sony WH-1000XM5 / WH-1000XM5SA instructions in input, create a silent English MP4, 20 seconds (±0.5 seconds), 1280×720, 24fps, explaining multipoint connections and music switching to everyday product users. Show two phones A/B and one headset as clear conceptual graphics, not a fabricated app interface. At the start or end state: “Feature illustration based on the supplied model instructions.”\n\nSequence:\n1. Briefly state prerequisites: each device is already paired and “Connect to 2 devices simultaneously” is enabled in the app. Show both connections retai"
    },
    {
      "legacy_id": "artifactspec-P56",
      "paper_id": "P56",
      "public_id": "animations-videos-056",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P56/prompt.md",
      "prompt_sha256": "0be60a497a5572d97edc825806c5a1361a197a3b4203ed167af382610f687148",
      "prompt_excerpt": "# Why does the coastal breeze reverse?\nCreate a 24-second English teaching animation for students aged 12–14, using the supplied NOAA National Data Buoy Center explanation and reference illustration. Explain an idealized daytime sea breeze followed by a nighttime land breeze. This is a conceptual diagram, not a local forecast or a quantitative atmospheric simulation.\n\nDeliver:\n- `artifact/coastal-breezes.svg`: a self-contained animated SVG, 1280 × 720 viewBox, with one 24-second cycle that repeats. It must animate when opened directly in a modern browser, with no JavaScript, external fonts, network requests, or other external resources.\n- `ar"
    },
    {
      "legacy_id": "artifactspec-P62",
      "paper_id": "P62",
      "public_id": "animations-videos-062",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P62/prompt.md",
      "prompt_sha256": "10b4ebf1fe64a4131cbea4d23f9390eb6e258313b6d4ea591a56e2e78e3b1523",
      "prompt_excerpt": "# Pumped storage: charging and generating\nCreate a new 24-second English teaching animation for secondary-school students explaining pumped-storage hydropower. Use the local DOE explanation and official animation as references. Produce a newly drawn explanatory diagram with labels and staged causal explanation, rather than simply shortening or re-encoding the official movie.\n\nDeliver artifact/pumped-storage.mp4, 1280 × 720, H.264, 24 fps, duration 24 seconds (tolerance one frame). Include artifact/checkpoints/04s.png, 10s.png, 16s.png and 22s.png extracted from your final video, plus artifact/sources.md describing sources, the phase timing an"
    },
    {
      "legacy_id": "artifactspec-P65",
      "paper_id": "P65",
      "public_id": "animations-videos-065",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P65/prompt.md",
      "prompt_sha256": "d5b0b2866c87984a447804d7ce3462a12653a1968a4c515c21a7a645aa589227",
      "prompt_excerpt": "# How an air-source heat pump changes modes\n\nCreate a 24-second English teaching animation for adult learners explaining an air-to-air heat pump in heating and cooling mode. Use the supplied Natural Resources Canada page and its two air-source cycle diagrams. Deliver `artifact/heat-pump.mp4` at 1280 × 720, H.264, 24 fps, plus PNG frames at 4, 10, 16 and 22 seconds and a short source/assumptions note. No narration is required; the animation must be understandable without sound.\n\nShow heating during seconds 0–11, a mode-change transition during 11–13, and cooling during 13–24. Keep indoor/outdoor coil positions stable. Show a compressor, revers"
    },
    {
      "legacy_id": "artifactspec-P70",
      "paper_id": "P70",
      "public_id": "animations-videos-070",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P70/prompt.md",
      "prompt_sha256": "a991fe79faadcde73b394e6069ac85b072ce90a0fc66f545e3674fb5c80e353d",
      "prompt_excerpt": "# Earth's tilt and the seasons\n\nCreate a 24-second English animated SVG lesson for secondary-school learners. Deliver a self-contained `artifact/seasons.svg` with viewBox 0 0 1280 720, PNG snapshots at 3, 9, 15 and 21 seconds, and `artifact/sources.md` describing source locations and schematic assumptions. It must play once automatically when opened in a browser and hold its final frame. No external resources or audio are required.\n\nUse the supplied NWS seasonal explanation and orbit diagram, with the US Naval Observatory explanation of axial tilt. Draw a new schematic rather than panning over the source image. Keep the Sun fixed and represen"
    },
    {
      "legacy_id": "artifactspec-P73",
      "paper_id": "P73",
      "public_id": "animations-videos-073",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P73/prompt.md",
      "prompt_sha256": "beb0e58c3e46d521662fdafb2b8c363d90ebec39b2769b67c2d09b7cbe53f8c7",
      "prompt_excerpt": "# Animate browser caching and conditional validation\n\nCreate a 30-second English teaching animation for junior web developers. Explain a normal GET request passing through a private browser HTTP cache to an origin server. Use the supplied MDN documentation and RFC 9111; work offline. This is a protocol illustration, not a recording of a real browser or a benchmark of network speed.\n\nDeliver `artifact/cache.svg` (1280×720, self-contained animated SVG), PNG snapshots at animation seconds 5, 10, 18 and 27, and `artifact/README.md` explaining playback, snapshot capture and source sections. Use editable text and vector objects. The animation must "
    },
    {
      "legacy_id": "artifactspec-P79",
      "paper_id": "P79",
      "public_id": "animations-videos-079",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P79/prompt.md",
      "prompt_sha256": "d0e166b0a27df499843f5cf8b99c4403f4c698d3d6f0324d19a71d9a5d30fdce",
      "prompt_excerpt": "# Groundwater: recharge, discharge and pumping\n\nCreate a 30-second English teaching animation for an introductory environmental-science class. Use the supplied USGS report as evidence and draw a clear, simplified cross-section of an unconfined sand-and-gravel aquifer beside a gaining stream. This is a qualitative teaching scenario, not a reconstruction of a particular New Jersey site.\n\nDeliver `artifact/groundwater.mp4` (1280×720, 30 fps, 30 seconds ± one frame, H.264), four PNG frames taken from that video at 5, 12, 21 and 28 seconds, and the editable source project or generation code with a short reproduction README. Audio is optional; the "
    },
    {
      "legacy_id": "artifactspec-P83",
      "paper_id": "P83",
      "public_id": "animations-videos-083",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P83/prompt.md",
      "prompt_sha256": "3dcb935ecf5a8c9af80b00eafcb434e75e8e77e37dd1c5cb789a8281dded9f2b",
      "prompt_excerpt": "# Why two close tones produce beats\n\nCreate a 30-second English teaching animation for an introductory music-acoustics class, using the supplied UNSW Physclips explanation of interference beats. Use its equal-amplitude, initially in-phase 400 Hz and 401 Hz example at one fixed listening position.\n\nDeliver artifact/beats.mp4 (1280×720, 30 fps, H.264, 30 seconds ± one frame), PNG frames taken from the video at 5, 10, 12 and 28 seconds, and editable generation code or a source project with a reproduction README and source references. The lesson must work with sound off. Audio is not required.\n\nSequence:\n- 0–8 s: introduce the two frequencies and"
    },
    {
      "legacy_id": "artifactspec-P91",
      "paper_id": "P91",
      "public_id": "animations-videos-091",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P91/prompt.md",
      "prompt_sha256": "e9132dc222bdd0b8df15957483e6181b0af6e072425d48999ca1bd88b65b3d4c",
      "prompt_excerpt": "# Animate a DNS lookup and a cache hit\n\nCreate a 36-second English teaching animation for junior developers. Explain one successful A-record lookup for `www.example.com`, then a second request answered from the same recursive resolver's valid cache. This is an explicitly simplified teaching scenario, not a recording of live DNS traffic.\n\nUse the supplied RFC 1034 and Google DNS overview. Consult RFC sections 4.3.1, 4.3.2 and 5.3.3 for roles and referrals; the overview provides introductory context. Do not reproduce the overview's `dig +trace` output as a client-to-public-resolver packet trace.\n\nAssumptions to display concisely: the client has"
    },
    {
      "legacy_id": "artifactspec-P95",
      "paper_id": "P95",
      "public_id": "animations-videos-095",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P95/prompt.md",
      "prompt_sha256": "12bfd5e3ee0463b5f3acabe438e401d5175626d240030609f2895b5d39fa4b65",
      "prompt_excerpt": "# Animate fast-forward and three-way merging\n\nCreate a 40-second English teaching animation for new Git users. Use the supplied Pro Git chapter and commit diagrams, retaining its C0–C6 commit identifiers and master, hotfix and iss53 branch names. Explain the book's successful merge example rather than demonstrating a live repository. Assume fast-forward is allowed and the later three-way merge has no conflicts; do not introduce rebase, squash or --no-ff.\n\nDeliver `artifact/merges.mp4` (1280×720, 30 fps, H.264, 40 seconds ± one frame), snapshots extracted from the actual video at 10, 18, 31 and 37 seconds, and editable generation code or a sou"
    },
    {
      "legacy_id": "artifactspec-P100",
      "paper_id": "P100",
      "public_id": "animations-videos-100",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P100/prompt.md",
      "prompt_sha256": "3c9c817fbdef5ed1e2e825fb9ea887f885f8055b4e6d8ee3859f5fe464c352c2",
      "prompt_excerpt": "# Make easing visible: three synchronized motions\n\nCreate a 28-second English teaching animation for junior motion designers, using the supplied W3C *CSS Easing Functions Level 1* snapshot. Explain how input progress maps to output progress and then to a moving object's position. The audience understands keyframes but is unfamiliar with easing curves. The deliverable is a video, not a website or a software-interface tutorial.\n\nCompare three functions simultaneously:\n- `linear`\n- `ease-in-out`, equivalent to `cubic-bezier(0.42, 0, 0.58, 1)`\n- `steps(4, end)`\n\nGive each function a labeled horizontal track of the same length, the same start and "
    },
    {
      "legacy_id": "artifactspec-P106",
      "paper_id": "P106",
      "public_id": "animations-videos-106",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P106/prompt.md",
      "prompt_sha256": "3e39c3ad0ae622b984f85825b9ca897f92a128e198935a0bc55d48c221c31f6a",
      "prompt_excerpt": "# Sampling: different waves, identical samples\n\nCreate an English teaching animation for first-year engineering students using the supplied Analog Devices MT-002 tutorial (PDF is authoritative; text is a navigation aid). Deliver a 36-second 1280×720, 30 fps H.264 MP4, editable generator source with dependency/run instructions, and four PNG frames extracted from the delivered video at video seconds 11, 18, 26, and 33. Put deliverables in artifact/. No network access is required. No voice-over is required.\n\nTeach ideal uniform baseband sampling, not quantization or a hardware ADC simulation. Use normalized amplitude and the following deliberate"
    },
    {
      "legacy_id": "artifactspec-P107",
      "paper_id": "P107",
      "public_id": "presentations-107",
      "family": "presentations",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P107/prompt.md",
      "prompt_sha256": "945c7ff7bceea222e0872e6bd7a00a42a56054a73b0b4bec09e8b82f03154c11",
      "prompt_excerpt": "# Two paths to useful chemistry\n\nCreate a six-page English 16:9 Beamer presentation for a cross-disciplinary university seminar using the supplied 2022 Nobel chemistry popular-science background and Metropolis template snapshot. Deliver main.tex, the required theme/assets, a compiled six-page PDF, and notes.md in artifact/. Use the supplied theme rather than replacing it. Keep its heading hierarchy, restrained palette and navigation/progress treatment coherent. Font substitutions are allowed if documented. Avoid overlays and automatic section pages that silently add PDF pages.\n\nExplain these six topics in a coherent talk:\n1. The problem and c"
    },
    {
      "legacy_id": "artifactspec-P112",
      "paper_id": "P112",
      "public_id": "animations-videos-112",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P112/prompt.md",
      "prompt_sha256": "b07cbd9afc4718a5a0c56530f8698c7995c981a874c3f09b09be365ed3fdb8df",
      "prompt_excerpt": "# TCP congestion window: growth, threshold and timeout\n\nCreate a 36-second English teaching animation for networking students using the supplied RFC 5681 snapshot. Deliver a 1280×720, 30 fps H.264 MP4, editable generator source with run instructions, notes.md, and PNG frames extracted from the actual delivered video at seconds 11, 21, 29 and 34. Put outputs in artifact/. No networking experiment or external research is required.\n\nAnimate this explicitly simplified, round-based teaching scenario, not a claim about every TCP implementation:\n- SMSS = 1000 payload bytes. Initially cwnd = 2 SMSS and ssthresh = 8 SMSS. These are chosen scenario par"
    },
    {
      "legacy_id": "artifactspec-P126",
      "paper_id": "P126",
      "public_id": "animations-videos-126",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P126/prompt.md",
      "prompt_sha256": "3aae4ec261b3ec61fdca735f98a556ac93baefd66c25c0fde79b327818f7d974",
      "prompt_excerpt": "# QUIC path validation: one connection, two network paths\n\nCreate a 40-second English teaching animation based on RFC 9000 sections 8.2, 9, 19.17 and 19.18. Deliver animation.mp4 (1280×720, 30 fps, H.264), editable generation source, notes.md and PNG frames at 10, 18, 26 and 35 seconds in artifact/. Keep inputs unchanged. No external research or real network traffic is required.\n\nAssume the handshake is confirmed, active client migration is permitted, the server address S remains unchanged, and both peers have enough unused nonzero connection IDs. Client addresses C_old and C_new each represent an IP-address/UDP-port pair. The new client addr"
    },
    {
      "legacy_id": "artifactspec-P134",
      "paper_id": "P134",
      "public_id": "static-graphics-134",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P134/prompt.md",
      "prompt_sha256": "017dc0585df1e82d66f91f0ff22783c2d319d58ec47aed2fb9f697fb769803ce",
      "prompt_excerpt": "# Coral bleaching: pale does not mean already dead\n\nCreate a five-card English educational carousel for a general audience using the supplied NOAA page and infographic. Deliver five editable SVGs (`card-01.svg` through `card-05.svg`), matching PNGs at 1080 × 1350 each, and `notes.md` with sources, card mapping and simplifications. No narration, current-event research or field observations are required.\n\nUse the following narrative:\n1. Introduce the distinction between a bleached coral and a dead coral, without minimizing the risk.\n2. Explain the healthy partnership: microscopic algae live inside coral tissue, provide a major food source and c"
    },
    {
      "legacy_id": "artifactspec-P141",
      "paper_id": "P141",
      "public_id": "animations-videos-141",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P141/prompt.md",
      "prompt_sha256": "dd22b1c052ecf71124112fe63b985c00d2552a2041c5c7f59f568069b1288251",
      "prompt_excerpt": "# P141 — PKCE: why an intercepted authorization code is not enough\n\nCreate a 45–60 second English teaching animation for junior developers who understand HTTP requests. Use the supplied RFC7636 and its Appendix B example. Deliver a 1920×1080 MP4, smaller GIF preview, editable animation source with regeneration instructions, five PNG checkpoints and notes.md in artifact/. No actual login, network requests, credentials or authorization-server implementation are needed.\n\nShow a client and two distinct endpoints within one authorization server: authorization and token. Label login/consent, browser redirects and other OAuth parameters as simplifie"
    },
    {
      "legacy_id": "artifactspec-P145",
      "paper_id": "P145",
      "public_id": "animations-videos-145",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P145/prompt.md",
      "prompt_sha256": "44682692ed61ab8231f0a74c40b78ba820d7f2d79a3dc6aa3a5b642b4ce4422c",
      "prompt_excerpt": "# P145 — Mixed vertically does not mean equally salty everywhere\n\nCreate a 35–45 second English teaching animation for an introductory ocean-science class. Compare an idealized salt-wedge estuary with a vertically mixed estuary. Deliver a 1920×1080 MP4, smaller GIF preview, editable source and regeneration instructions, four PNG checkpoints, and notes.md in artifact/.\n\nUse the supplied NOAA article and two short reference animations. Create your own editable explanatory diagrams and motion; do not just replay the supplied clips. Source caveat: the caption beneath “Vertically Mixed Estuary” repeats the preceding slightly-stratified caption and"
    },
    {
      "legacy_id": "artifactspec-P146",
      "paper_id": "P146",
      "public_id": "presentations-146",
      "family": "presentations",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P146/prompt.md",
      "prompt_sha256": "a25f685ba31f8ad90fdfc2da48b6b2fb8b29a9ba1ccda1b5e9876faa46db6ef3",
      "prompt_excerpt": "# P146 — Physics ideas behind associative memory and generative learning\n\nCreate exactly six English slides for a university introductory research seminar using the two supplied Nobel Prize 2024 background documents and the supplied Metropolis Beamer template. Deliver editable main.tex with all required local styles/assets, a six-page PDF, and notes.md under artifact/. Use XeLaTeX without shell-escape. Standard TeX packages are assumed available; fonts may fall back to installed alternatives, documented in notes. Preserve template license notices. No training run or numerical simulation is required.\n\nOrganize the narrative around: (1) the two"
    },
    {
      "legacy_id": "artifactspec-P148",
      "paper_id": "P148",
      "public_id": "static-graphics-148",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P148/prompt.md",
      "prompt_sha256": "a8d49cddf42c55077093aa20475e9c7aa13166a48a22c7f8459a76b5414feaaf",
      "prompt_excerpt": "# P148 — Three complementary ways to observe ocean and atmosphere\n\nCreate a single English 1080×1350 science infographic for a general audience about NASA PACE. Deliver an editable SVG, matching PNG and notes.md in artifact/. Use the supplied mission page, historical NASA article and at least one supplied official image; no external research is required. Keep original diagrams and text editable, embed used image assets and avoid remote dependencies.\n\nExplain PACE's ocean–atmosphere science purpose and the roles of OCI, SPEXone and HARP2. Connect each instrument's observation to its scientific use. OCI measures ocean colour across ultraviolet "
    },
    {
      "legacy_id": "artifactspec-P196",
      "paper_id": "P196",
      "public_id": "presentations-196",
      "family": "presentations",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P196/prompt.md",
      "prompt_sha256": "bb74e225b8b1ad9bc52859df2daf913c3f69f72258a1ca329069b24f61944321",
      "prompt_excerpt": "# SQLite WAL: snapshots, commits and checkpointing\n\nUse the supplied official source snapshots for this backend-engineering knowledge share. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Draw editable teaching diagrams connecting the main database, WAL, readers and one writer. Explain commit visibility and reader end marks without claiming that all reads come exclusively from one file.\n\n2. Use this teaching scenario, not a performance measurement: R1 starts a read transaction and reads counter=10; W updates it to 20 and commits before a checkpoint; R1 reads"
    },
    {
      "legacy_id": "artifactspec-P17",
      "paper_id": "P17",
      "public_id": "static-graphics-017",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P17/prompt.md",
      "prompt_sha256": "d3dc09863305123012658d90ed955dc897f600f779860eda283de6440f7ec74f",
      "prompt_excerpt": "# Your first Pull Request\n\nUsing the materials in `input/`, create **a six-slide portrait PPTX plus preview images** for readers new to the subject. Write the deliverable in English.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Connect repository creation, branching, editing/committing, opening a PR, review and merging into a complete sequence.\n2. Distinguish commit, pull request and merge; do not claim a co"
    },
    {
      "legacy_id": "artifactspec-P28",
      "paper_id": "P28",
      "public_id": "animations-videos-028",
      "family": "animations-videos",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P28/prompt.md",
      "prompt_sha256": "0cce85a3e1276b0077d3ad1ff7a14118fa0cd30045b6c4bb38c24e06a4da429f",
      "prompt_excerpt": "# Your first recording in OBS Studio\n\nUsing the materials in `input/`, create **a 25-second MP4** for readers new to the subject. Write the deliverable in English.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Demonstrate auto-configuration, adding a capture source, and starting/stopping recording.\n2. Add the capture source to a scene, not the audio mixer; distinguish recording from streaming buttons.\n3. Alig"
    },
    {
      "legacy_id": "artifactspec-P29",
      "paper_id": "P29",
      "public_id": "animations-videos-029",
      "family": "animations-videos",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P29/prompt.md",
      "prompt_sha256": "3a669b9512e634d86bb1a50af8cbdd2accdbfc3c11eabc5ce1fdb18d582d594d",
      "prompt_excerpt": "# Create a GitHub Issue in five steps\n\nUsing the materials in `input/`, create **a 12-second GIF** for readers new to the subject. Write the deliverable in English.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Sequence repository → Issues → New issue → title/body → submit.\n2. State that Issues must be enabled and template selection may appear; do not make template selection mandatory for every repository.\n3."
    },
    {
      "legacy_id": "artifactspec-P46",
      "paper_id": "P46",
      "public_id": "animations-videos-046",
      "family": "animations-videos",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P46/prompt.md",
      "prompt_sha256": "78dd0968060316b6d706ccf52a6a7ebb5b85dfa0d478a6ff79bdc7f600f02152",
      "prompt_excerpt": "# Turn Firefox bookmark-export instructions into a short video\n\nUsing the public guide and real interface screenshots in input, create a silent English procedural MP4, 25 seconds (±0.5 seconds), 1280×720, 24fps. Address everyday users moving to another computer. Use the university guide's fixed Windows desktop Firefox interface to turn static steps into a clear sequence; do not actually sign in or export the current user's bookmarks.\n\nShow in order:\n1. Top-right menu → Bookmarks → Manage bookmarks, entering Library.\n2. In Library, Import and Backup → Export Bookmarks to HTML, not adjacent Import or Backup.\n3. Select the Bookmarks folder in On"
    },
    {
      "legacy_id": "artifactspec-P183",
      "paper_id": "P183",
      "public_id": "presentations-183",
      "family": "presentations",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P183/prompt.md",
      "prompt_sha256": "876a9c47b2421a8fb2c8e277d504efa833d2590e3af524cca93234129146ad1a",
      "prompt_excerpt": "# Godot 4.4: demonstrate workflow changes and migration boundaries\n\nUse the supplied official source snapshots for this game-development workflow demonstration. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Use the two supplied official images with source credits. Explain embedded game windows and in-game editing, including separate editor/game processes and the stated platform limitations.\n\n2. Use stepwise reveals to explain 3D interpolation, Jolt as an experimental opt-in choice and typed dictionaries. Keep the deliberately invalid value in the official t"
    },
    {
      "legacy_id": "artifactspec-P120",
      "paper_id": "P120",
      "public_id": "static-graphics-120",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P120/prompt.md",
      "prompt_sha256": "ef09e4f2dc4bb0499845b6d65cc45df59e46d96b94f61e812495e53331118b23",
      "prompt_excerpt": "# Make form accessibility actionable for a design team\n\nCreate a five-card English training carousel for product designers, based on the three supplied W3C WAI tutorials. Deliver five editable 1080×1350 SVGs, matching PNGs, and notes.md in artifact/. Keep source files unchanged and use scratch/ for temporary work. This is a static educational artifact, not a functioning website.\n\nUse a small, consistently named illustrative form across the cards. Adapt examples from the supplied tutorials rather than inventing user research or measured conversion improvements. Mark your form as an illustration. Cover:\n\n1. Identify a field: show a visible labe"
    },
    {
      "legacy_id": "artifactspec-P147",
      "paper_id": "P147",
      "public_id": "static-graphics-147",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P147/prompt.md",
      "prompt_sha256": "e7ae170c73bdee714510c4604e484eec3726c3abafa49e654f8f7934e97b9376",
      "prompt_excerpt": "# P147 — Write image alternatives for their purpose\n\nCreate five English knowledge cards for content editors and junior designers, using the supplied W3C WAI image tutorials. Deliver five numbered 1080×1350 SVG files and matching PNGs in artifact/, plus notes.md. Keep text and original diagrams editable in SVG, embed any used assets, and avoid remote dependencies. These are static educational cards, not a website implementation or accessibility certification.\n\nOrganize the series as follows:\n1. Context first: show the same simple image in two different contexts and explain why the useful alternative differs. Provide a compact purpose-based de"
    },
    {
      "legacy_id": "artifactspec-P150",
      "paper_id": "P150",
      "public_id": "static-graphics-150",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P150/prompt.md",
      "prompt_sha256": "723990a9ada5d39b622a1794748cbb5070e1931c068bc8e764dbcdcbb50eee9d",
      "prompt_excerpt": "# P150 — Design content around a user task\n\nCreate five English knowledge cards for junior content editors using the four supplied GOV.UK guides. Deliver numbered 1080×1350 editable SVGs, matching PNGs and notes.md in artifact/. Embed any assets and avoid remote dependencies. This is a static teaching series, not a working website or official GOV.UK publication.\n\nUse this sequence:\n1. Identify the need: explain who needs to do what and why, with an original illustrative As a / I need to / So that example. Distinguish a user task from a requirement to use a preselected tool. Mention evidence rather than presenting your invented example as user"
    },
    {
      "legacy_id": "artifactspec-P197",
      "paper_id": "P197",
      "public_id": "presentations-197",
      "family": "presentations",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P197/prompt.md",
      "prompt_sha256": "93e4e31f84f6b25b4d39761f775d54a8c6d25c2b13c5be3f2e37290b7008be56",
      "prompt_excerpt": "# Form accessibility: a developer code-review workshop\n\nUse the supplied official source snapshots for this frontend-development workshop. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Use one consistently named illustrative workshop-registration form. Show editable text/code for a visible label with a matching for/id pair; distinguish labels, placeholders and programmatic names.\n\n2. Compare flawed and improved field instructions and error states. Explain aria-describedby and aria-labelledby without treating them as synonyms. Keep field names and identifier"
    },
    {
      "legacy_id": "artifactspec-P43",
      "paper_id": "P43",
      "public_id": "static-graphics-043",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P43/prompt.md",
      "prompt_sha256": "63384bd83e38a581afea82fd3cc293a4eb26f4fe3caa1935a5075d2ae281d1fc",
      "prompt_excerpt": "# Adapt BILLY instructions into six assembly-orientation cards\n\nFor first-time furniture assemblers reading on phones, adapt the BILLY manual in input into six English portrait graphics, 1080×1440 each. Help readers prepare, understand key assembly stages and know when to return to the original; do not replace the full assembly manual.\n\nCover:\n- Applicable manual version, overview-only purpose and access to the original; do not present it as universal for all BILLY models.\n- Preparation guidance: shown tools, number of helpers, floor/part protection and what to do when a step is unclear.\n- The sequence of frame assembly, back-panel installati"
    },
    {
      "legacy_id": "artifactspec-P53",
      "paper_id": "P53",
      "public_id": "static-graphics-053",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P53/prompt.md",
      "prompt_sha256": "c037e1aa7a5bf3bdf887297626019605599d157fa727b4da429e1837a4db924b",
      "prompt_excerpt": "# Turn the seven Leave No Trace principles into mobile cards\n\nUsing the NPS text in input, create seven English 1080×1440 PNG cards for readers preparing for outdoor trips, one principle per card in source order. This is an introductory guide, not current local regulations or a complete safety manual.\n\nEach card needs a number, English heading, one main action, two or three brief explanations and a useful diagram—not the whole source text. Follow: Plan Ahead and Prepare; Travel and Camp on Durable Surfaces; Dispose of Waste Properly; Leave What You Find; Minimize Campfire Impacts; Respect Wildlife; Be Considerate of Other Visitors. Natural, a"
    },
    {
      "legacy_id": "artifactspec-P66",
      "paper_id": "P66",
      "public_id": "static-graphics-066",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P66/prompt.md",
      "prompt_sha256": "15611a1a8dae13dd5702de027e88aa84b614f80af764365fe4c4557ffa881f34",
      "prompt_excerpt": "# Six cards for planning a national park outing\n\nCreate six English 1080 × 1350 social-media guide cards for adults planning their first day outing to a US national park with friends. Use the supplied NPS Trip Planning Guide as your source. Deliver six numbered PNGs, matching editable SVGs, and `artifact/sources.md` with page references. All deliverables belong in `artifact/`.\n\nOrganize the series around the journey from preparation to arrival, the activity itself, and checking in afterward. Cover choosing an activity within the group's abilities; checking park-specific conditions, rules and any required permits/reservations; preparing a back"
    },
    {
      "legacy_id": "artifactspec-P88",
      "paper_id": "P88",
      "public_id": "static-graphics-088",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P88/prompt.md",
      "prompt_sha256": "0acfb82cbc4b63538e6c5391e6e878415e5817560871b64e310a9f3ac3a66420",
      "prompt_excerpt": "# Create a five-card guide to reducing wasted food\n\nCreate an English social-media carousel for a community sustainability workshop. The audience includes residents and volunteers who need to understand what to prioritize and which options require farms, businesses or treatment facilities.\n\nUse only the supplied EPA page, readable text and two official scale images in `input/`. Treat these as a fixed source snapshot, including the December 2025 graphic update. No browsing is required.\n\nDeliver exactly five numbered 1080 × 1350 PNG cards and five matching, self-contained editable SVG files in `artifact/`, named `01` through `05`, plus `sources"
    },
    {
      "legacy_id": "artifactspec-P94",
      "paper_id": "P94",
      "public_id": "static-graphics-094",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P94/prompt.md",
      "prompt_sha256": "aa82c689230e472fd1f5ba9116536c1c892154cd908d9e9e329f3ea6199a1793",
      "prompt_excerpt": "# Create a family photograph care carousel\n\nCreate five English social-media cards for a community history workshop. Help people organize, store and display physical family photographs without treating every photographic material the same way. Use the two supplied Library of Congress pages in `input/`; this is not a guide to preserving digital image files or performing conservation treatments.\n\nDeliver five numbered 1080×1350 PNG cards and five matching self-contained editable SVGs in `artifact/`, named 01 through 05. Text, labels and instructional diagrams must remain editable. Include `artifact/source-notes.md` mapping important advice to t"
    },
    {
      "legacy_id": "artifactspec-P109",
      "paper_id": "P109",
      "public_id": "static-graphics-109",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P109/prompt.md",
      "prompt_sha256": "9c4c5ac1ad81dc378881e08b4ed344dc6ceba699016b303a4728d9f28ba4db4a",
      "prompt_excerpt": "# Light where it helps: a neighborhood outdoor-lighting guide\n\nCreate a five-card English educational carousel for residents reviewing porch, driveway and shared outdoor lighting. Deliver five 1080×1350 SVG cards with matching PNGs and notes.md in artifact/. Text, labels and diagrams must be editable; SVGs must be self-contained. Use the supplied NPS sources and reference fixture image; no external research or photos are required.\n\nOrganize the cards as follows:\n1. Decide whether a light is needed for the actual task. Introduce the benefits of reducing unnecessary light while preserving necessary visibility. Include one non-light alternative "
    },
    {
      "legacy_id": "artifactspec-P115",
      "paper_id": "P115",
      "public_id": "static-graphics-115",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P115/prompt.md",
      "prompt_sha256": "971c8c0ace3da667d96fdbd294df7f5a656ad2791cde172fa5c44e2c8331448b",
      "prompt_excerpt": "# Read your water bill before deciding what to change\n\nCreate a five-card English educational carousel for US households using the supplied EPA WaterSense article and original example images. Deliver five self-contained, editable 1080×1350 SVGs, matching PNGs, and notes.md in artifact/. Keep inputs unchanged; use scratch/ for intermediate work. No external research is needed.\n\n1. Find the billing period, usage and unit. Explain CCF/HCF versus US gallons. Use the supplied second bill to show the difference between its water budget and actual consumption, including the gallon conversion. Do not turn a national average or an example household's "
    },
    {
      "legacy_id": "artifactspec-P140",
      "paper_id": "P140",
      "public_id": "static-graphics-140",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P140/prompt.md",
      "prompt_sha256": "a710f90e22933e8961f57c5031c96b6ea519c9103d8fb30109c1061bdc524305",
      "prompt_excerpt": "# P140 — Care for your home record collection\n\nCreate five English illustrated cards for home owners of grooved records (LPs, 45s and 78s), using the supplied Library of Congress care page and FAQ. Deliver five numbered 1080×1350 SVG files, five matching PNGs and notes.md in artifact/. Each SVG must be self-contained and editable, with live text and original vector illustrations rather than a full-page bitmap. No external imagery or research is required.\n\nUse this sequence, with one clear takeaway per card:\n1. Handle: wash and dry hands, touch only the edge and label areas, keep fingers off the playing grooves. Illustrate the contact points. "
    },
    {
      "legacy_id": "artifactspec-P203",
      "paper_id": "P203",
      "public_id": "presentations-203",
      "family": "presentations",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P203/prompt.md",
      "prompt_sha256": "f3b459bda0da9de4d72cea10386198c283f1c6fe3db7e90970b0c3e90d4c82ed",
      "prompt_excerpt": "# Family photograph care for a community archive workshop\n\nUse the supplied official source snapshots for this community archive workshop. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Compare the two Library of Congress sources where glove, labelling or storage-orientation recommendations differ. Give a cautious approach grounded in their actual wording without inventing which undated page is newer.\n\n2. Use two labelled teaching cases: a fragile glass-based photograph, and a cyanotype among other family prints. Explain handling, storage orientation and enc"
    },
    {
      "legacy_id": "artifactspec-P218",
      "paper_id": "P218",
      "public_id": "static-graphics-218",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P218/prompt.md",
      "prompt_sha256": "4ae132273a411e819b42d8dd5673089fa26675a1a2276caeaa6b0701699c7488",
      "prompt_excerpt": "# Handle records with care ribbon\n\nCreate one original static banner, not a slide deck or a webpage. Read input/campaign-brief.md and the supplied sources.\n\nUse “Handle records with care” as the main message. Show grooved-disc handling at the edge and label area, and include clean, dry hands plus keeping fingers off grooves. Draw a simplified record/hand contact illustration. Do not use the CD center-hole grip, cleaning chemicals or restoration guarantees. Keep a small “Independent guide” label.\n\nVisual preference: A single readable contact-point illustration balanced with a short headline; do not squeeze a complete care manual into the ribbo"
    },
    {
      "legacy_id": "artifactspec-P219",
      "paper_id": "P219",
      "public_id": "static-graphics-219",
      "family": "static-graphics",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Everyday & care guides",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P219/prompt.md",
      "prompt_sha256": "9db8703034ceab31d95cc5fba04b71a74e2c56303e9dff9a7ed46b424ff9a102",
      "prompt_excerpt": "# Family photograph care vertical banner\n\nCreate one original static banner, not a slide deck or a webpage. Read input/campaign-brief.md and the supplied sources.\n\nInvite families to care for photographs. Include limiting light exposure and keeping photographs in a stable storage environment away from leaks and extreme fluctuations. Draw generic photo/sleeve shapes without fabricated archival photographs. Do not promise permanent preservation, restoration of stuck photographs, or tell users to put collections in a household refrigerator. Mark this an independent resource guide.\n\nVisual preference: Warm editorial restraint, short stacked headl"
    },
    {
      "legacy_id": "artifactspec-P07",
      "paper_id": "P07",
      "public_id": "presentations-007",
      "family": "presentations",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P07/prompt.md",
      "prompt_sha256": "ddbad5780a429c00066b77abd16c6d30b27a0d124f575a59b03f7f95282407d8",
      "prompt_excerpt": "# Raspberry Pi 5 launch presentation\n\nUse the supplied `input/workspace/` and read `input/workspace/README.md` first. Create a **six-slide PPTX plus slide PNGs** from the genuine materials and existing template, for developers and makers. Write newly authored content in English.\n\n## Requirements\n\n1. Fix the scenario to the 2023-09-28 launch. Extract the launch-time memory options, USD prices, and tax basis from the official launch article.\n2. Explain at least three launch-supported benefits and use cases, including required accessories or operating conditions. Identify later-version materials and avoid importing later specifications.\n3. Follo"
    },
    {
      "legacy_id": "artifactspec-P12",
      "paper_id": "P12",
      "public_id": "static-graphics-012",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P12/prompt.md",
      "prompt_sha256": "eea5857a1de53add80ac3c8b8e0c98595297011f0e54b4804c366e9fdfe71ae1",
      "prompt_excerpt": "# Arduino UNO R4 WiFi product introduction poster\n\nUsing the materials in `input/`, create a **1080×1440 PNG** in English for non-specialists in the stated scenario. Preserve product names, paper titles, and necessary terminology.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Use the UNO R4 WiFi model specifically; all three benefits must be verifiable in its official manual.\n2. Match the product image to the"
    },
    {
      "legacy_id": "artifactspec-P24",
      "paper_id": "P24",
      "public_id": "animations-videos-024",
      "family": "animations-videos",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P24/prompt.md",
      "prompt_sha256": "507acaee0cf9d084d3d2d36171c7b10f192d49cacd148be1bf9decae57830219",
      "prompt_excerpt": "# Three selling points of Raspberry Pi Pico 2\n\nUsing the materials in `input/`, create **a 10-second looping GIF** for non-specialist readers in the stated scenario. Write the deliverable in English.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Use the non-wireless Pico 2; all three selling points must come from its official brief.\n2. Do not attribute Pico 2 W wireless capabilities to Pico 2.\n3. Present the "
    },
    {
      "legacy_id": "artifactspec-P25",
      "paper_id": "P25",
      "public_id": "animations-videos-025",
      "family": "animations-videos",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P25/prompt.md",
      "prompt_sha256": "9bcdba86acf4ef61bd8bae827c457bc539157b3b7a6296da10a5d55b2d69cf12",
      "prompt_excerpt": "# Update an older product animation to Pico 2 W\n\nUpdate the 12-second English Pico 2 animation in workspace/project into a historical launch introduction for Pico 2 W. Use the official source text to update the model name, product image, launch date, launch price and wireless capabilities; keep headings, price badge, sections and footers consistent. Use older-model materials for comparison without leaving outdated information in the new-model introduction.\n\nAddress makers familiar with microcontroller basics in a short product video. Make the new wireless capabilities immediately recognizable and label the price as the launch price, not the c"
    },
    {
      "legacy_id": "artifactspec-P42",
      "paper_id": "P42",
      "public_id": "presentations-042",
      "family": "presentations",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P42/prompt.md",
      "prompt_sha256": "ed67f7a3ed9c7cc66d72d1ab44f96f3cdcb8ce53c7162d3e73be9506e29e5e22",
      "prompt_excerpt": "# Fairphone 5 repairable design: six-slide introduction\n\nUsing workspace/templates/template.pptx in the supplied workspace, create a six-slide English PPTX (16:9, including title and summary) for everyday users interested in repair and long-term device use. Select/repeat layouts from template slides 1, 2, 6, 10, 16 and 38, using at least four distinct layouts across six slides. Local rearrangement and font substitution are allowed; do not redesign it in an unrelated style.\n\nRequired:\n1. Identify Fairphone 5 and three supported basic specifications with user-relevant meanings, without inventing superior performance. Do not extend the source's "
    },
    {
      "legacy_id": "artifactspec-P44",
      "paper_id": "P44",
      "public_id": "static-graphics-044",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P44/prompt.md",
      "prompt_sha256": "59ea163f8a83ea058c74c0d3f244164b5f36b2b524f091e8dd13c14e9b534d99",
      "prompt_excerpt": "# 用一张图解释Firefox Relay邮箱别名\n\n为普通互联网用户制作中文单页SVG与PNG（1080×1440），解释Firefox Relay的使用价值和使用边界。输入是三篇官方帮助页正文提取，见input/阅读范围.md。允许用自主设计的邮箱、信封、开关等简单矢量图形，不需要官方截图或商标复刻。\n\n必须表达：\n1. 用带方向的示意说明“网站/发件人发送到邮箱别名，经Relay转发到真实邮箱”，标清哪一方看到别名、真实邮箱在哪里接收。可使用example.com等示例地址，明确为示意，不写真实个人邮箱。\n2. 给出合理的使用场景及价值，不承诺完全匿名、防止所有泄露、自动拦截所有垃圾邮件或端到端加密。\n3. 对比暂时阻止转发与永久删除：能否恢复、之后邮件如何处理。依据文档提醒用户，删除用于重要网站登录的别名前应先更新该网站的账户邮箱；不将关闭转发当成注销第三方账户。\n4. 提供清楚的了解/开始入口：https://relay.firefox.com/；这是说明链接，不执行注册、发送邮件或删除操作。\n\n三篇文档免费额度说法不同；本图不宣传价格、额度或套餐数量。来源说明.md须指出来源差异及为何不采用具体额度。不要为了营销美观隐去删除不可恢复的提醒。\n\n场景偏好：先看懂价值与转发路径，再比较两种控制方式；手机上标题、箭头、操作区别和提醒清楚可读。主张和行动入口明确，但不制造未经证实的性能优势或倒计时。允许不同布局和配色，不以贴近官方视觉为评分条件。\n\n交付artifact/邮箱"
    },
    {
      "legacy_id": "artifactspec-P59",
      "paper_id": "P59",
      "public_id": "static-graphics-059",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P59/prompt.md",
      "prompt_sha256": "037ac38c5ce6d5a157cadc9f8bc217cae4b5d006957adfacde41bf669ccd5af3",
      "prompt_excerpt": "# Fairbuds (2024): repairability in one page\nCreate a single-page English product-awareness poster about the Fairbuds launched in April 2024, aimed at people considering longer-lasting electronics. Use the supplied 2024 release PDF and official repair illustration. This is a historical product communication exercise, not a current sales offer or a repair tutorial.\n\nDeliver artifact/fairbuds-2024.pptx with exactly one portrait slide in a 4:5 aspect ratio, a matching 1080 × 1350 artifact/fairbuds-2024.png, and artifact/sources.md. New copy and callouts must be editable native PowerPoint objects. The official product illustration may remain a ra"
    },
    {
      "legacy_id": "artifactspec-P114",
      "paper_id": "P114",
      "public_id": "static-graphics-114",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P114/prompt.md",
      "prompt_sha256": "4904e81d04fc70dd803accebd991d7eaa15da9f13b03d8a01d88a0e5e2827fe8",
      "prompt_excerpt": "# MX Creative Console: a creator-focused product poster\n\nCreate one English 1080×1350 product-awareness poster for photo, video and design creators. Deliver poster.svg, a matching poster.png and notes.md in artifact/. Use the supplied official launch blog, setup guide and two original photos; no external research is needed. The guide's English section is on PDF pages 3–7.\n\nThe poster must include a clear product name and benefit-led headline, at least one supplied photo as the main visual, three concise source-supported value points, and an actionable “learn more” entry to the official product or support information identified in the sources."
    },
    {
      "legacy_id": "artifactspec-P211",
      "paper_id": "P211",
      "public_id": "static-graphics-211",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P211/prompt.md",
      "prompt_sha256": "650dd072b9e4f9e7d28d15b2fbc3f7ed1269ff7fa8f99d825ad4d4e6c25fcb56",
      "prompt_excerpt": "# HERO13 Black launch hero\n\nCreate one original static banner, not a slide deck or a webpage. Read input/campaign-brief.md and the supplied sources.\n\nName HERO13 Black. Communicate 5.3K60 video and up to 400fps Burst Slo-Mo at 720p, with Burst and 720p adjacent to the 400fps claim. Mark the historical 4 September 2024 launch context. Use the supplied camera image as the product visual, without stretching it or replacing it with HERO. Omit price, availability and accessory offers.\n\nVisual preference: Keep camera proportions and silhouette; place a short headline and two benefit cues across the wide canvas, with calm space around the CTA.\n\n- Ca"
    },
    {
      "legacy_id": "artifactspec-P212",
      "paper_id": "P212",
      "public_id": "static-graphics-212",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P212/prompt.md",
      "prompt_sha256": "c42eddfb03355f366df72023fa94c382cceb6bb0b45d6236ce9431a2faa124ff",
      "prompt_excerpt": "# Alvik robotics learning hero\n\nCreate one original static banner, not a slide deck or a webpage. Read input/campaign-brief.md and the supplied sources.\n\nPresent Arduino Alvik as a robot for programming and STEAM learning. Mention MicroPython and line-following exploration. Use the supplied robot cutout. This is an independent educational concept, not an actual course enrollment announcement; do not invent dates, prices or certificates. Do not depict the ToF distance sensor as a camera or show included servo arms.\n\nVisual preference: Friendly learning mood, a recognizable robot and two concise learning cues; avoid a timetable or dense specifi"
    },
    {
      "legacy_id": "artifactspec-P214",
      "paper_id": "P214",
      "public_id": "static-graphics-214",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P214/prompt.md",
      "prompt_sha256": "823fbf7fc2733cfad6fe9b413d27ba7f300f91d53e226d7d038b5cf2c35adf32",
      "prompt_excerpt": "# AI Camera developer strip\n\nCreate one original static banner, not a slide deck or a webpage. Read input/campaign-brief.md and the supplied sources.\n\nName Raspberry Pi AI Camera and IMX500. Convey on-sensor neural-network inference with a simple camera-to-Pi relationship graphic. Keep a visible qualifier that the Pi still handles application processing; do not promise a standalone camera or zero host work. Omit memory, price and fps claims.\n\nVisual preference: A compact camera-to-host motif with readable qualification; horizontal grouping rather than a shrunken technical poster.\n\n- Canvas: exactly 1920 × 320 px; judge readability at 960 × 16"
    },
    {
      "legacy_id": "artifactspec-P13",
      "paper_id": "P13",
      "public_id": "static-graphics-013",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Outreach & participation",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P13/prompt.md",
      "prompt_sha256": "251e6ef955e1b4ccf88e035ce20b9a9c0aa4ed45cea05b2d93b3e357d6a095de",
      "prompt_excerpt": "# Verify and update an event poster\n\nUsing the frozen event materials in workspace/sources, edit the information section of workspace/project/poster.svg to produce an accurate, editable English event poster. Address local participants in Manila, for an event publicity page preview and landscape poster display; check readability at a preview width of 1000 pixels. This is an editing exercise for a historical event, not for publication.\n\nVerify and update the date, local start/end times and time zone, venue and floor/address, fee, registration requirements and link. Read both the official page body and structured data; do not copy clock times wi"
    },
    {
      "legacy_id": "artifactspec-P217",
      "paper_id": "P217",
      "public_id": "static-graphics-217",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Outreach & participation",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P217/prompt.md",
      "prompt_sha256": "0a10a6682d70e4a2236dc459a477a9ad5a772012bd6e77b4f285a08581e56ade",
      "prompt_excerpt": "# Prevent wasted food sidebar\n\nCreate one original static banner, not a slide deck or a webpage. Read input/campaign-brief.md and the supplied sources.\n\nLead with preventing wasted food. Include donation and upcycling as equally ranked pathways within their tier, below prevention in the source scale; do not rank donation above upcycling. Use an original food/plate motif, not a reduced full scale diagram. Do not claim the scale is a food-safety clearance or create a real collection point. Display “Concept awareness campaign”.\n\nVisual preference: One vertical focal composition, equal visual weight for donation/upcycling, and a clear bottom acti"
    },
    {
      "legacy_id": "artifactspec-P220",
      "paper_id": "P220",
      "public_id": "static-graphics-220",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Outreach & participation",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P220/prompt.md",
      "prompt_sha256": "b649451e6ba86eadc82c76ab6ea6bbf7ab375f69b24684470a8c0b889a054c01",
      "prompt_excerpt": "# P220｜虚构AI工具团队岗位招募超宽横幅\n\n先阅读input/招募简报.md，其中规定全部必需文案与虚构边界。创建一张静态Banner。主标题、三个岗位、远程协作与项目制合作均来自自建简报。团队明确虚构；不搬用参考图AccioWork名称、Logo、员工或角色，不编造真实招聘承诺。\n\n- 场景：招聘传播。偏好：类似参考图的超宽招聘场景：主标题与岗位条优先，原创群像或工具意象形成第二焦点；科技感可用但不强制荧光绿，不以特效数量加分。\n- 画布2400×800px，按1200×400px检查可读性；尺寸是本题设定，不是平台官方规范。\n- CTA：查看岗位说明。可见文案上限110个非空白字符，不计来源署名；产物语言中文。限定条件必须紧邻相应主张。\n- 关键信息与CTA距离四边至少3%；背景可出血。图像保持比例，裁剪不得改变事实或删除关键识别特征。无现成图时绘制原创矢量意象。\n- 交付artifact/招募横幅.svg（文字可编辑、逻辑元素分层、位图嵌入）、同尺寸且视觉一致的artifact/招募横幅.png，以及artifact/来源说明.md（来源、图片署名、自建内容）。公共素材在画面标简短署名。\n- 离线渲染；不得以整张位图套SVG冒充可编辑源文件。\n"
    },
    {
      "legacy_id": "artifactspec-P16",
      "paper_id": "P16",
      "public_id": "static-graphics-016",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P16/prompt.md",
      "prompt_sha256": "34d4dd72250f552fabcdb89072bbeea6470618ec64bfb03271ee5a60d4a483a9",
      "prompt_excerpt": "# China's 2025 economic communique at a glance\n\nUsing the materials in `input/`, create **five 1080×1440 PNG images** for non-specialist readers in the stated scenario. Write the deliverable in English.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Report the total of 1,401,879 in units of CNY 100 million and real growth of 5.0%, explicitly labeled 2025.\n2. Match quarterly year-on-year GDP growth of 5.4%, 5.2"
    },
    {
      "legacy_id": "artifactspec-P23",
      "paper_id": "P23",
      "public_id": "animations-videos-023",
      "family": "animations-videos",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P23/prompt.md",
      "prompt_sha256": "18035b99ec5ab5deb6bd49cce675fd299565afcd3fd18f1a13a575966c0f2296",
      "prompt_excerpt": "# Renewable electricity shares in four countries\n\nThe supplied input materials are in `input/workspace/`; read `input/workspace/README.md` first. Extract annual data for China, the United States, Germany and India for 2010–2021 from the raw API response and create **a 15-second MP4** for non-specialists, with English text.\n\n## Requirements\n\n1. Filter countries and years, sort by year, and verify the indicator definition and units. Do not replace missing values with zero, interpolate or extrapolate; disclose any missing observations within the target range.\n2. Advance continuously by year with stable country codes, colors and axis ranges; sync"
    },
    {
      "legacy_id": "artifactspec-P35",
      "paper_id": "P35",
      "public_id": "static-graphics-035",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P35/prompt.md",
      "prompt_sha256": "61d32bdee522aa34984bb7c1e58f16d3e9de12736afcde235d24859100cef1bd",
      "prompt_excerpt": "# 用真实观测解释三种企鹅的体型差异\n\n为面向大学新生的数据科普专栏制作一张中文竖版图文，1080×1440。根据输入文件 `input/企鹅数据.csv` 与项目说明，回答“三种企鹅在体重、鳍长上有什么差异，这些数据能说明什么”。\n\n必含：\n1. 采样地区、年份范围及总观测数；分别显示三物种的总记录数。\n2. 三物种平均体重和平均鳍长的比较；每个指标分别按该字段非缺失记录计算，均值保留一位小数，并标明各自有效n与单位。\n3. 展示鳍长—体重关系的散点图（一个或三个分面均可）。保留所有这两个字段同时非缺失的记录，以颜色并配合图例/标记区分物种；坐标轴和单位清楚。\n4. 用简短文字说明缺失值处理和观察数据的推断边界。至少提出一个有数据支持的比较结论；不能把关联写成因果，也不能声称样本代表全世界企鹅。\n\nNA不得填零或臆测补齐。性别不参与本题统计，不得因sex缺失而删除体重/鳍长完整记录。相同坐标允许重叠，可用透明度表达密度；不要抖动坐标、抽样或改变数据。\n\n场景偏好：读者先看懂核心比较，再理解图与方法。以小屏阅读为目标，标题、数字、图例和单位清楚；避免整页长文，颜色之外提供文字或形状辅助识别。允许自由布局，不要求企鹅插画，不以装饰数量或特定配色评分。\n\n交付artifact/海报.svg、同尺寸海报.png、计算结果.json和来源说明.md。SVG中的文字保持文本元素，图形/数据点保持矢量可编辑，不以整张位图冒充SVG；不得依赖外链字体或图片。计算结果.json须列出各物种总n、"
    },
    {
      "legacy_id": "artifactspec-P52",
      "paper_id": "P52",
      "public_id": "static-graphics-052",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P52/prompt.md",
      "prompt_sha256": "284f783ff0e2de43f927b2d8768c61a4a2dd76a29938897d9bd982fe25207c37",
      "prompt_excerpt": "# Spotify 2024 global rankings: five English social cards\n\nUsing the official article in workspace/sources and genuine ranking graphics in workspace/assets/, create five 1080×1350 PNG cards for English-speaking music fans. Present an independent English interpretation, not an official or authorized Spotify publication. Focus on 2024 global rankings, without mixing in US lists or personal listening reports.\n\n1. Cover: identify 2024, Spotify, global rankings and the series theme, with one evidence-based hook.\n2. Global artists: correctly list the top three. Explain the official statement that Taylor Swift had more than 26.6 billion global strea"
    },
    {
      "legacy_id": "artifactspec-P90",
      "paper_id": "P90",
      "public_id": "static-graphics-090",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P90/prompt.md",
      "prompt_sha256": "798d207c4d7a8c077ec57bc0dff774fff86cf42fef1a450cd1fb0d4130f8cd30",
      "prompt_excerpt": "# A bird can stay number one while its counts fall\n\nCreate an English 1080×1600 public-facing infographic poster about the United Kingdom's Big Garden Birdwatch 2025 results. Deliver an editable, self-contained SVG, a matching PNG, and notes.md in artifact/. Use only the supplied official results PDF and supporting RSPB pages. Keep input files unchanged and use scratch/ for temporary files.\n\nInclude the survey name, year, UK scope, participant total and total birds recorded. Present all ten species in their 2025 order, each with its change in rank and signed percentage change in average count since 2024. Make the difference between these two "
    },
    {
      "legacy_id": "artifactspec-P166",
      "paper_id": "P166",
      "public_id": "static-graphics-166",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P166/prompt.md",
      "prompt_sha256": "6c6a8e43ae5161888485e19d6f395cae8a59a26d71714d582900b1dcd1b5f280",
      "prompt_excerpt": "# 2024铁路运输：运了多少，与运了多远\n\n为面向普通读者的公共数据栏目制作一张中文竖版信息图，帮助读者快速读懂2024年全国铁路客货运输。输入为国家铁路局《2024年铁道统计公报》原PDF及辅助提取文本，以PDF为准；重点阅读第1–3页和第9页注释。无需联网或补充最新年份。\n\n信息图需要：\n- 展示旅客发送量、旅客周转量、货运总发送量、货运总周转量的2024年全国值和同比，指标名、单位、年度清楚。\n- 用简短解释或图示区分发送量与周转量，说明货运两项同比方向不同为何不构成数据矛盾；不要将推测写成公报结论。\n- 交代全国铁路的统计范围，并提醒全国铁路不等于国家铁路。若使用分项，不要混用范围或强行调整公报数值配平。\n- 突出一个有事实支撑的主结论，方便读者在手机上快速阅读；不要求照搬公报图表，也不指定排版风格。\n\n交付到artifact/：海报.svg（1080×1440，可编辑文字与图形，不可把整张图嵌成位图）、同尺寸海报.png、数据说明.md（关键数值的PDF页码、单位换算或舍入说明、引用链接）。SVG与PNG内容一致，图中保留简短来源；SVG离线自包含，不依赖远程字体或图片。正文为中文，按360像素显示宽度检查主要内容可读，来源注释也应可辨认。\n\n保留输入原件不变，可在scratch/中进行中间处理。布局、配色和图示方式由你决定。\n"
    },
    {
      "legacy_id": "artifactspec-P18",
      "paper_id": "P18",
      "public_id": "static-graphics-018",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "Announcements & service information",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P18/prompt.md",
      "prompt_sha256": "416e70fb7f0124bf6fab831ad29f89398da462cd68fe6b8eaf94645ef34743c6",
      "prompt_excerpt": "# Update a GitHub plans carousel to the 2020 offering\n\nUsing the official materials in workspace/sources, edit workspace/project/old_cards.pptx to explain the 2020-04-14 plan changes to a small development team. Produce an English social-media carousel about the historical announcement; do not look up current prices or add capabilities introduced later. Translate the editable draft text into English while preserving the required facts and layout constraints.\n\nCheck and update each slide's Team unit price and minimum seats, Free private-repository collaborator limits, boundaries of paid advanced features, headings, summaries and footers. Do mo"
    },
    {
      "legacy_id": "artifactspec-P55",
      "paper_id": "P55",
      "public_id": "static-graphics-055",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "Announcements & service information",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P55/prompt.md",
      "prompt_sha256": "5b7d34b3e2f9cf8e915a42b53a8ca2a480e77b15896b0f662efb2bad0441c4ed",
      "prompt_excerpt": "# Signal usernames: a six-card announcement explainer\n\nCreate an English six-card social carousel for a general audience, explaining Signal's **20 February 2024 announcement**. Treat this as a historical announcement explainer, not a statement of today's app behavior. Use only the supplied article and official illustration; no account or internet access is needed.\n\nDeliver exactly six numbered PNG cards, 1080 × 1350 pixels, as `artifact/cards/01.png` through `06.png`, plus `artifact/sources.md` mapping each card to article section(s) and any reused illustration. You may also deliver editable source files, but they are optional and receive no "
    },
    {
      "legacy_id": "artifactspec-P72",
      "paper_id": "P72",
      "public_id": "static-graphics-072",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "Announcements & service information",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P72/prompt.md",
      "prompt_sha256": "df5c7fb8403046613b91db5b9274ce506edb7bcbff2ba09ee3b99babac123cc2",
      "prompt_excerpt": "# Blender 4.2: a historical release carousel\n\nCreate five English portrait cards for a creative-tools community, explaining what Blender 4.2 introduced and how to interpret its lifecycle today. This is a historical retrospective using the supplied release and support-page snapshots, not a recommendation to install an obsolete version.\n\nDeliver five 1080×1350 PNG files and matching self-contained editable SVG files, numbered 01–05, plus a short sources file. Embed supplied raster artwork inside SVG; keep headlines, labels, annotations and layout elements as editable text/vectors. Use only the local materials. No Blender rendering, new screensh"
    },
    {
      "legacy_id": "artifactspec-P63",
      "paper_id": "P63",
      "public_id": "static-graphics-063",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P63/prompt.md",
      "prompt_sha256": "539412a9c158473969d6588691c9f2534b44c81dd176e5a53fe1e317828f15a6",
      "prompt_excerpt": "# Ingenuity: from a short experiment to 72 flights\nCreate a six-card English social carousel for curious general readers, based on NASA's 25 January 2024 mission-ending announcement. This is a historical science story based on that announcement, not a current-status update. Use only the local article and two official images.\n\nDeliver exactly six 1080 × 1350 PNG cards, artifact/cards/01.png through 06.png, plus artifact/sources.md mapping each card's claims and visuals to the source sections or captions. Editable sources are optional, with no bonus for providing them.\n\nTell a coherent story from the original technology demonstration to the exp"
    },
    {
      "legacy_id": "artifactspec-P93",
      "paper_id": "P93",
      "public_id": "static-graphics-093",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P93/prompt.md",
      "prompt_sha256": "e9f93725a23de7309aee278b2d61d5d4804ee0e0ccc336cf9ef76927ca1929e9",
      "prompt_excerpt": "# Europa Clipper: a launch-day science poster\n\nCreate an English public-science poster for a community science center, written from the perspective of the October 14, 2024 launch announcement. Use the September 2024 press kit, the later launch announcement and the supplied launch photograph in this workspace. Treat this as a historical launch-day communication, not a current mission-status update.\n\nDeliver `artifact/poster.svg`, a matching 1600×2000 `artifact/poster.png`, and `artifact/source-audit.md`. Keep headline, explanatory text, labels and schematic shapes editable in SVG; embed raster assets so the poster works offline.\n\nThe poster sh"
    },
    {
      "legacy_id": "artifactspec-P111",
      "paper_id": "P111",
      "public_id": "static-graphics-111",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P111/prompt.md",
      "prompt_sha256": "0f842d24a96b539868a5f84e0d041e7ff4233c90562d5e0ad48268da87668d47",
      "prompt_excerpt": "# Bennu samples: from returned material to scientific evidence\n\nCreate one English science-communication poster, 1080×1350, for a university or museum audience using the supplied NASA article snapshots and original images. Deliver a self-contained editable SVG, matching PNG and notes.md in artifact/. Use editable text, timeline and quantitative comparison; photographs may be embedded raster images. This is an educational adaptation, not an official NASA announcement.\n\nOrganize the poster around the returned sample and what early analysis can support:\n- Make the reported total mass, 121.6 g, prominent. Compare it with the mission requirement o"
    },
    {
      "legacy_id": "artifactspec-P117",
      "paper_id": "P117",
      "public_id": "static-graphics-117",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P117/prompt.md",
      "prompt_sha256": "6199cc2b3a6234a16178924ea596b7f38fb9a81605f2c7db7cda455c561f661d",
      "prompt_excerpt": "# DART: what changed, and which orbit are we talking about?\n\nCreate one English 1080×1350 science infographic for a general audience using the supplied NASA Science article, October 2023 technical report and two original images. Deliver poster.svg, a matching poster.png and notes.md in artifact/. Keep inputs unchanged and use scratch/ for intermediate work. No external research is required.\n\nLead with a clear takeaway about the September 26, 2022 impact and the demonstrated change in Dimorphos's motion. Explain that Dimorphos is the smaller member of a binary system with Didymos. This was a planetary-defense technology demonstration; these tw"
    },
    {
      "legacy_id": "artifactspec-P213",
      "paper_id": "P213",
      "public_id": "static-graphics-213",
      "family": "static-graphics",
      "primary_purpose": "Public Information",
      "specific_use": "News & data briefings",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P213/prompt.md",
      "prompt_sha256": "7aeed208756487921448aeacd1a5ffb6987cd027f07e328f5ff19b17ca036d91",
      "prompt_excerpt": "# Bennu sample story masthead\n\nCreate one original static banner, not a slide deck or a webpage. Read input/campaign-brief.md and the supplied sources.\n\nMake 121.6 g the total returned-sample message and compare it with the mission minimum of 60 g using “more than twice”. Use the supplied tray photograph, explicitly captioned as the 51.2 g pour, not the entire 121.6 g. Identify this as a story based on the February 2024 mass announcement, not an invitation to see a real exhibition. No life-discovery claim.\n\nVisual preference: Editorial science tone; one dominant number, controlled photo crop and clearly separated total-versus-photo caption.\n\n"
    },
    {
      "legacy_id": "artifactspec-P02",
      "paper_id": "P02",
      "public_id": "presentations-002",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P02/prompt.md",
      "prompt_sha256": "1c6559488bb4affddab1558f62b992057bcb106728c94dc7642c5add18cb9b23",
      "prompt_excerpt": "# Global digital economy trends and business implications\n\nUsing the materials in `input/`, create an **8-slide PPTX** in English for non-specialists in the stated scenario. Preserve product names, paper titles, and necessary technical terminology.\n\nSee `input/reading-scope.md` for the reading scope. Use the provided facts and assets; do not add unsupported product, statistical, or experimental claims. If auxiliary TXT/CSV files conflict with the original PDF/webpage, the original takes precedence.\n\n## Content requirements\n\n1. Explicitly associate USD 41.4 trillion, 7.4%, and 46.1% with the 51 countries assessed for 2022.\n2. Distinguish nomin"
    },
    {
      "legacy_id": "artifactspec-P09",
      "paper_id": "P09",
      "public_id": "presentations-009",
      "family": "presentations",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P09/prompt.md",
      "prompt_sha256": "6aed7add228abe9db01b676c8385f1259a6b4ab2fb2e342a3f4e43dd7f1ee8eb",
      "prompt_excerpt": "# Correct style drift and content overflow in a product presentation\n\nEdit input/workspace/project/problem.pptx in the workspace for developers and makers in the 2023 launch scenario. Task instructions are in English; preserve existing source-language content where the editing scope requires it.\n\nUse the original template and visual specification in input/workspace/templates/ to correct title color drift, an out-of-bounds price area, and overlapping multi-column text. Retain six slides, order, facts, dates, tax notes, sources, and disclaimers. Limit changes to style/layout; do not add benefits, current prices, or specifications from another v"
    },
    {
      "legacy_id": "artifactspec-P10",
      "paper_id": "P10",
      "public_id": "presentations-010",
      "family": "presentations",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P10/prompt.md",
      "prompt_sha256": "7040f1dd6c5189935ff36e3a72fc8e5eb29d6aa56acbefdcbfe81dd8b4a378f0",
      "prompt_excerpt": "# Introductory teaching of Ohm's law\n\nIn the supplied `input/workspace/`, create **six Beamer TEX slides plus PDF** in English for learners new to the topic. Preserve product names, paper titles, and necessary terminology.\n\nRead `input/workspace/README.md` and `input/workspace/reading-scope.md` first. Originals are read-only; use scratch/ for intermediates and artifact/ for deliverables. Do not introduce unsupported facts. Original PDFs/webpages take precedence over conflicting auxiliary TXT/CSV files.\n\n## Content requirements\n\n1. Correctly identify the quantities and units in V=IR and explain ohmic components and applicable conditions.\n2. In"
    },
    {
      "legacy_id": "artifactspec-P69",
      "paper_id": "P69",
      "public_id": "static-graphics-069",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P69/prompt.md",
      "prompt_sha256": "2ddad9b50ae6e4e9685b94cd938a3ef5bb3d24272ca730ec7dac8625184cdd6f",
      "prompt_excerpt": "# Reading USB-C cable power and data-rate marks\n\nCreate a single English educational infographic for consumers interpreting the cable marks in the supplied 2022 USB-IF guide. Deliver an editable 1600 × 1200 SVG, a matching PNG, and `artifact/sources.md` with source page references. This is a reading guide to the supplied edition, not a claim about all current USB marks or certification of any real product.\n\nExplain the separate meanings of cable power rating in W and signalling rate in Gbps. Compare all four combined examples in the guide: 60W/20Gbps, 60W/40Gbps, 240W/20Gbps and 240W/40Gbps. Also explain what the 60W-only and 240W-only marks "
    },
    {
      "legacy_id": "artifactspec-P78",
      "paper_id": "P78",
      "public_id": "static-graphics-078",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P78/prompt.md",
      "prompt_sha256": "b7d246bc502f8b42ec34e35e9a2ceb13a632c3afdfdbf98608a3e53a67c8c31f",
      "prompt_excerpt": "# MX Ink: a creative-team product poster\n\nCreate a single-page English product poster for educators and design teams exploring spatial annotation and drawing. Use the supplied Logitech MX Ink datasheet, published August 2025, and its extracted product panel. This is a design exercise based on that source snapshot, not a new official announcement.\n\nDeliver `artifact/poster.pptx` with exactly one portrait slide at 8×10 inches, a matching 1600×2000 `artifact/poster.png`, and a short `artifact/sources.md`. Headlines, body copy, labels and layout shapes must be native editable PowerPoint objects. The supplied product image may remain raster. Do no"
    },
    {
      "legacy_id": "artifactspec-P82",
      "paper_id": "P82",
      "public_id": "static-graphics-082",
      "family": "static-graphics",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P82/prompt.md",
      "prompt_sha256": "4d56140573aba8345985cfe6a242c882766f1c7131fe2359f64f00e3246fcd8a",
      "prompt_excerpt": "# Reading warming estimates: observations and scenarios\n\nCreate a single-page English infographic for a public science-learning display, based only on the supplied IPCC AR6 Synthesis Report Summary for Policymakers (2023). Explain how to read observed warming and future warming projections without mixing their periods or treating scenarios as a forecast with assigned probabilities.\n\nDeliver artifact/warming.svg and a matching 1600×2000 PNG, plus artifact/sources.md citing the report sections and footnotes used. Keep text, markers, axes and interval graphics native and editable in the SVG. The graphic must render offline. Do not use a screensh"
    },
    {
      "legacy_id": "artifactspec-P87",
      "paper_id": "P87",
      "public_id": "static-graphics-087",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P87/prompt.md",
      "prompt_sha256": "b96d142c7f1ed26f9c33ca5e9a0cf9329285f47a2b4b6dc510ed2181498281ea",
      "prompt_excerpt": "# Inkscape 1.4: a clearer creative workflow\n\nCreate a single-page English launch-feature poster for independent illustrators and small design teams, using the supplied official Inkscape 1.4 release notes and screenshots. Treat this as a retrospective feature announcement for the October 13, 2024 release, not a claim that 1.4 is the latest version today.\n\nDeliver artifact/poster.svg and a matching 1600×2000 artifact/poster.png, plus artifact/sources.md. Keep headings, feature copy, annotations and layout shapes native and editable in SVG. Embed any used images so the poster renders offline.\n\nBuild the poster around three benefits, grounded in "
    },
    {
      "legacy_id": "artifactspec-P118",
      "paper_id": "P118",
      "public_id": "animations-videos-118",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P118/prompt.md",
      "prompt_sha256": "9433a7505e2a2342a1aa0b928b2d2f165f4735572c9f4b481167a3e1ecf4044a",
      "prompt_excerpt": "# Same mass? Same period? Compare three simple pendulums\n\nCreate a 30-second English teaching animation, 1280×720 at 30 fps, with an H.264 MP4 and editable generation source. Include notes.md and four PNG frames extracted from the delivered video at 6, 10, 14 and 26 seconds. Use the supplied OpenStax section as the scientific source; no external research is needed. This is an explicitly idealized small-angle model, not filmed experimental data.\n\nUse three pendulums: A has length 1 m and mass 1 kg; B has length 1 m and mass 4 kg; C has length 4 m and mass 1 kg. All use g=9.81 m/s², a point-like bob, a massless inextensible string, no damping, "
    },
    {
      "legacy_id": "artifactspec-P121",
      "paper_id": "P121",
      "public_id": "animations-videos-121",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P121/prompt.md",
      "prompt_sha256": "e3ae13ab6559827fae853b436cbe3ee789fa3d664765cc34c3a21cf9a4e018da",
      "prompt_excerpt": "# Standing waves: moving string, stationary nodes\n\nCreate a 30-second English teaching animation about the first three normal modes of an ideal uniform string fixed at both ends. Use the supplied OpenStax section, formula transcription and original figures. Deliver animation.mp4 (1280×720, 30 fps, H.264), editable generation source, notes.md and PNG frames at video times 4, 5, 6 and 8 seconds. Keep all output in artifact/. No audio or external research is required.\n\nUse three clearly separated panels representing alternative pure modes of the same string, not three strings playing together or a sum of modes. Use the same displayed length L an"
    },
    {
      "legacy_id": "artifactspec-P122",
      "paper_id": "P122",
      "public_id": "presentations-122",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Methods & research synthesis",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P122/prompt.md",
      "prompt_sha256": "55be32e1a8138581fef8d6d0cafff3778b786101d4bddfd3964b387da59fa889",
      "prompt_excerpt": "# Attosecond pulses: generation, measurement and interpretation\n\nCreate exactly six English slides for an interdisciplinary graduate seminar using the supplied 2023 Nobel Physics scientific background. Deliver briefing.pptx, a matching PDF and notes.md in artifact/. Use an academically restrained visual style, readable equations and diagrams, and clear evidence-to-conclusion structure. No external research or template is required.\n\n1. Explain the time scale and scientific question. Define attoseconds and femtoseconds, identify the three laureates and their complementary contributions, and distinguish observing electron dynamics through experi"
    },
    {
      "legacy_id": "artifactspec-P136",
      "paper_id": "P136",
      "public_id": "presentations-136",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P136/prompt.md",
      "prompt_sha256": "eeff864d82d6a46fe4dbe61a1a98e0fc8fb4e08e80ceea8e680c65086296775d",
      "prompt_excerpt": "# AI adoption: individual gains and delivery tradeoffs\n\nCreate a six-slide English management briefing from the supplied DORA 2024 report (v.2024.3) and official summary. Deliver editable 16:9 `dora-ai-briefing.pptx`, a matching PDF, and `notes.md` with slide-level page/figure references. This is a historical research interpretation, not a claim about today's tools or your own experiment. No raw respondent data or model refitting is required.\n\nCover this narrative:\n1. A balanced executive takeaway: individual or development-process gains do not automatically imply improved software delivery.\n2. Explain what the report means by AI adoption: a "
    },
    {
      "legacy_id": "artifactspec-P137",
      "paper_id": "P137",
      "public_id": "static-graphics-137",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P137/prompt.md",
      "prompt_sha256": "2dd9f4aeff96344a63e5d6fd67d930349a7eb72de8e17465af415c1cdec33fa6",
      "prompt_excerpt": "# P137 — Alarmo: a playful wake-up, with clear expectations\n\nCreate a single English product-awareness poster for the UK market using the supplied Nintendo product and bedroom-environment pages and official imagery. Deliver a 1080×1350 self-contained SVG, an identical-size matching PNG and notes.md in artifact/. Keep source files unchanged; use scratch/ for intermediate work. This is a creative evaluation exercise, not an instruction to publish an advertisement.\n\nBuild a clear product hierarchy: Nintendo Sound Clock: Alarmo, one compelling headline, a real product image and three concise benefit blocks covering game-themed waking, movement-re"
    },
    {
      "legacy_id": "artifactspec-P144",
      "paper_id": "P144",
      "public_id": "static-graphics-144",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P144/prompt.md",
      "prompt_sha256": "252a9ebd80b1a7aed088a729b603ec9dfe63313fca88cd8272fa39ea88894242",
      "prompt_excerpt": "# P144 — Steam Deck OLED: benefits with precise specifications\n\nCreate one English 1080×1350 product-awareness infographic using the supplied official OLED specifications, product comparison page and front-control diagram. Deliver a self-contained editable SVG, matching PNG and notes.md in artifact/. Keep workspace inputs unchanged and use scratch/ for working files. No external research, pricing or new product photography is required.\n\nGive the OLED family a clear headline and three concise benefit sections: the OLED display, portable battery use, and controls/storage expansion. Include the supplied official product diagram, cropping or simp"
    },
    {
      "legacy_id": "artifactspec-P149",
      "paper_id": "P149",
      "public_id": "presentations-149",
      "family": "presentations",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P149/prompt.md",
      "prompt_sha256": "1a3eeff312a69f65e7dbcb489c8e8a62c43cc0ef9a2d7067bdcdb93f2ba60ec7",
      "prompt_excerpt": "# P149 — Costco FY2024: growth, membership and comparable periods\n\nCreate a six-slide English management briefing based solely on the supplied FY2024 annual report. Deliver an editable PPTX, matching six-page PDF and notes.md in artifact/. Integrate the title into the first slide. Use at least two native editable charts, covering financial comparison and membership composition or growth. Do not use screenshots of report tables as the main slides.\n\nAddress: (1) headline conclusions and fiscal-year scope; (2) FY2023/FY2024 net sales, membership fees, total revenue, operating income and net income; (3) reported net-sales growth, comparable-sales"
    },
    {
      "legacy_id": "artifactspec-P151",
      "paper_id": "P151",
      "public_id": "animations-videos-151",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P151/prompt.md",
      "prompt_sha256": "aa7895258655a5e2f3ff24a363821acf6afb9f6ee4e864e0f78f0d9d8748abf7",
      "prompt_excerpt": "# P151 — Why a tsunami changes as the water gets shallower\n\nCreate a 40–50 second English teaching animation for an introductory earth-science class. Deliver a 1920×1080 MP4, smaller GIF preview, editable source with regeneration instructions, four PNG checkpoints and notes.md in artifact/. Use the supplied NOAA/NWS texts. No live warning data, evacuation guidance or real-world inundation model is required.\n\nShow a series of long waves traveling from a labeled deep-ocean region toward shallower water. Explain that “shallow-water wave” means water depth is small relative to wavelength, so the approximation can apply in the deep ocean too. Dist"
    },
    {
      "legacy_id": "artifactspec-P173",
      "paper_id": "P173",
      "public_id": "animations-videos-173",
      "family": "animations-videos",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P173/prompt.md",
      "prompt_sha256": "e98c7e756a926d602a491fbef47cc81069a4ccdcb76c7e21841a49292ad3ab21",
      "prompt_excerpt": "# 依赖任务何时就绪\n\n依据input中冻结的Python 3.13 graphlib官方说明，为刚接触任务调度的学生制作一段30秒（±0.5秒）、1280×720、24fps的中文无声教学MP4，以及可编辑、可离线重建的工程。用文档中的四节点例子：D的前驱为B、C，B和C的前驱均为A。字典的值表示前驱，不是后继；A虽未独立写成字典键，也属于图。\n\n必须展示以下过程，图形布局自行设计：\n1. 建立A→B、A→C、B→D、C→D四条依赖边，箭头表示前驱指向后继。初始只有A就绪；准备或获取就绪节点不代表执行完成。\n2. A完成并报告done(A)后，B和C均可开始。使用两个工作者表示B、C可以并行，但这不保证同时完成。\n3. 采用“B先完成、C仍在处理”的教学情形：done(B)后D仍等待；done(C)后D才就绪。两种状态分别清楚保持至少2秒。这里的完成先后为演示选择，不是官方给出的任务耗时或唯一调度顺序。\n4. D开始并完成后，显示全部完成。结尾至少3秒说明：只有所有前驱完成，后继才就绪；合法拓扑序不唯一，例如A-B-C-D与A-C-B-D均成立，但不等于真实并行完成时间表。\n\n用文字/图例区分等待、就绪、处理中、完成四种状态，不能只靠颜色；保留A/B/C/D标识，动作字幕与图形状态同步。若展示API返回值，get_ready()返回的是新就绪节点，不能让同一节点在未done时重复返回。可以用简短API标签，不要求完整代码教程、环路案例或异常处理。不要把TopologicalSo"
    },
    {
      "legacy_id": "artifactspec-P195",
      "paper_id": "P195",
      "public_id": "presentations-195",
      "family": "presentations",
      "primary_purpose": "Research Communication",
      "specific_use": "Results & evidence",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P195/prompt.md",
      "prompt_sha256": "6c5bfb428de9556b972bca2318220d32a2829d1e69f6781a244c51d07c834469",
      "prompt_excerpt": "# JWST MIRI reveals a potential atmosphere on the ultra-hot rocky planet TOI-431b: research briefing\n\nUse the frozen paper JWST MIRI reveals a potential atmosphere on the ultra-hot rocky planet TOI-431b (2609.03029v1) for a research-group presentation. Explain its evidence to colleagues with basic domain knowledge who have not read the paper. Read input/README.md and the original sources. Reader-facing text must be English. Originals are read-only.\n\n## Required content\n\n1. Use an editable secondary-eclipse geometry to explain how eclipse depth, brightness temperature and an atmospheric interpretation are related. Label the schematic not to sc"
    },
    {
      "legacy_id": "artifactspec-P215",
      "paper_id": "P215",
      "public_id": "static-graphics-215",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P215/prompt.md",
      "prompt_sha256": "6901fb741445f8ed7f08140f3f4b4b02c2e50dc80155868483274393228fccae",
      "prompt_excerpt": "# Godot 4.4 feature strip\n\nCreate one original static banner, not a slide deck or a webpage. Read input/campaign-brief.md and the supplied sources.\n\nClearly identify Godot 4.4 and communicate that Jolt Physics is an experimental, opt-in alternative. Keep “experimental” and “opt-in” visible in the main strip. Use an original physics-inspired geometric motif; no screenshot or logo is required. Present a historical feature spotlight, not the latest release or a default-engine claim.\n\nVisual preference: One short reading line with a small geometric motif; strong restraint and readable qualification at low height.\n\n- Canvas: exactly 1600 × 200 px;"
    },
    {
      "legacy_id": "artifactspec-P216",
      "paper_id": "P216",
      "public_id": "static-graphics-216",
      "family": "static-graphics",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Outreach & participation",
      "assignment_source": "report-figures/f08-scenarios-211-compact-icons.json",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/artifactspec-P216/prompt.md",
      "prompt_sha256": "a8317573f990660ed1376640f4c56f284e1d944c29724538c5b8bec79633f17f",
      "prompt_excerpt": "# Accessible forms learning banner\n\nCreate one original static banner, not a slide deck or a webpage. Read input/campaign-brief.md and the supplied sources.\n\nUse the title “Make forms easier to complete”. Present two learning themes: labels associated with controls, and clear instructions. Draw one minimal labeled field as an illustrative motif, not an interactive form. Do not claim that this image or one technique makes a site WCAG compliant. This is a fictional learning campaign, not a scheduled W3C event; no date, fee or certification.\n\nVisual preference: Calm, legible learning invitation; separate the illustrative field from the CTA and a"
    },
    {
      "legacy_id": "webcraft-DAT-002",
      "paper_id": "DAT-002",
      "public_id": "web-interfaces-011",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DAT-002/prompt.md",
      "prompt_sha256": "27b4cdc31572e7c25c6ccd4a8277814c4e215a0f603cd2dfff36ea3da587cfd5",
      "prompt_excerpt": "# 月度经营复盘与明细追溯\n\n请做一个月度经营复盘网站，让我们能从利润变化一路查回订单、退款和成本记录。附件里的三类明细日期口径不同，不能简单按下单月份汇总。\n\n页面需要展示已确认收入、退款、净收入、成本、利润和利润率，支持月份、区域、产品筛选。收入按确认日期，退款按实际退款日期扣减，即使跨月也不改回原收入月；成本只纳入当月确认且未取消订单，退款不自动冲减成本。金额用整数分计算，净收入为零时利润率显示不可计算。\n\n希望能从区域或产品的变化定位贡献项，再打开原记录核对。旧产品已不在当前主表时，金额仍需计入并标未知产品，不能因为关联不上就丢单。保存两套筛选方案比较，图表、合计和明细始终一致；导出的当前明细要带筛选条件、指标口径和异常清单，方便复盘会讨论。"
    },
    {
      "legacy_id": "webcraft-DAT-003",
      "paper_id": "DAT-003",
      "public_id": "web-interfaces-012",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DAT-003/prompt.md",
      "prompt_sha256": "826ede12d6f490c39506cde6430974a6e2b6fdf4b08581af39b32aaa82257d56",
      "prompt_excerpt": "# Channel Funnel and D7 Retention Analysis\n\nWe need to review the product's channel funnels and D7 retention. Build an analysis website directly from the user table and event logs, without reusing existing aggregate figures.\n\nForm user cohorts by UTC registration week and first channel, with weeks starting on Monday. The funnel is visit → signup → activate → pay: deduplicate by user and respect event order. Multiple visits by one person must not become multiple users, and a payment before activation must not count as a payment in the ordered funnel. D7 means an active event on the seventh UTC calendar day after first activation. Include only "
    },
    {
      "legacy_id": "webcraft-DAT-007",
      "paper_id": "DAT-007",
      "public_id": "web-interfaces-013",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DAT-007/prompt.md",
      "prompt_sha256": "3ba118fee5c45daa0e589f4a7b3120f722e004c52cce0c8f6cfda7b029f208fc",
      "prompt_excerpt": "# Order Query Workbench with Customer Joins\n\nThe order query workbench needs customer-join functionality. starter is the existing page; modify it without losing the original single-table queries, column selection, or downloads.\n\nAdd two customer joins: show only orders with matching customers (inner), or retain all orders (left). Join orders.customer_id to customers.id, supporting field aliases, region and amount filters, sorting, and result downloads. Amount is quantity multiplied by unit price in cents, and sorting must be numeric. A left join retains orders with missing customers and shows null; an inner join excludes them. If customer IDs"
    },
    {
      "legacy_id": "webcraft-DAT-008",
      "paper_id": "DAT-008",
      "public_id": "web-interfaces-014",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DAT-008/prompt.md",
      "prompt_sha256": "7dcbbb2fccc05b3d4caf978a6b919ce7df02410443e4c5b55a187fe37f538ed5",
      "prompt_excerpt": "# Offline Incident Investigation and Request Timelines\n\nDuring an on-call investigation, filtering only ERROR hides what happened before and after a request. Use the attached line-delimited JSON logs to build an offline incident-investigation website where I can search by UTC time, service, level, message, and request_id, then reconstruct the complete request timeline.\n\nAfter opening a matching record, also show INFO and other context for the same request, but clearly identify which records match the current filters. Including context must not increase the list's match count. Sort events stably by time and then event_id. Deduplicate repeated "
    },
    {
      "legacy_id": "webcraft-DAT-011",
      "paper_id": "DAT-011",
      "public_id": "web-interfaces-015",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DAT-011/prompt.md",
      "prompt_sha256": "ffd64c3b28c5185e199a194d7b65540599e6b3564bad095ba4371cfcd2197dee",
      "prompt_excerpt": "# Repair Overnight-Shift Attendance Review\n\nPlease repair the attendance-review page in starter. We found that overnight shifts are calculated as negative or zero, records duplicated during synchronization are counted repeatedly, and records missing a clock-out are filled in as complete shifts, making aggregates and exports unreliable. bug_report.md provides reproduction steps and shift information.\n\nGroup calculations by the date to which each shift belongs. First deduplicate by record ID and check for conflicting records with the same ID. Then clip valid attendance intervals to the shift, merge overlaps, and subtract intersections with brea"
    },
    {
      "legacy_id": "webcraft-DAT-014",
      "paper_id": "DAT-014",
      "public_id": "web-interfaces-016",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DAT-014/prompt.md",
      "prompt_sha256": "5e3c580f3d6c2040ec6f0562b6d0e716b2b28cdd2388712035243fc3c202e2ef",
      "prompt_excerpt": "# 学年报告交互分析与成绩追溯\n\n附件 annual_report.html 是一份完整只读学年报告，包含年度和分项统计、同队列分析、分布与缺考说明，我们希望把它变成可追溯的交互分析网站。请保留原报告的指标解释与默认汇总，再从 scores.json 的学生成绩明细做年份、班级和科目筛选，能从图表下钻到原记录。\n\n不同年度满分不一样，比较前先换算百分制；缺考不能补零，应从成绩均值分母排除，同时计入缺考率。需要“全体”和“同一学生队列”两种比较：后者取所选年度、科目中均有有效成绩的学生交集，并显示排除人数。分布区间及多科目规则见随附的报告口径。\n\n默认结果应能与原报告逐项对账，筛选、分布、明细和下载保持相同分母。导出当前条件、计入范围和排除说明，分析页能直接打开并恢复上下文。不要把原 HTML 放进 iframe 就算完成，也不需要学生排名或个体评价。"
    },
    {
      "legacy_id": "webcraft-DAT-028",
      "paper_id": "DAT-028",
      "public_id": "web-interfaces-020",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Performance & diagnostics",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DAT-028/prompt.md",
      "prompt_sha256": "73afd0416b4473b799f87ff29ad46a2e35dad24074587dba8c0a38b18318a914",
      "prompt_excerpt": "# Community-Service Bulletin Explorer\n\nWe have a constructed, complete, read-only community-service bulletin, service_bulletin.html, with a regional map, tables, and a comparison of two months. Turn it into a website for exploring the map, comparing metrics, and drilling down to records. Regional boundaries and two months of service data are attached. Do not connect an online map service or simply wrap the original bulletin in an iframe as the deliverable.\n\nPreserve the original report's sources and metric definitions. Aggregates for the default month must reconcile with the original bulletin. Users can switch months and metrics, select one o"
    },
    {
      "legacy_id": "webcraft-DAT-016",
      "paper_id": "DAT-016",
      "public_id": "web-interfaces-017",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DAT-016/prompt.md",
      "prompt_sha256": "e006deaf8c9577fd46ce42c294c828812cc071e127de2131950a46e9dcf8a056",
      "prompt_excerpt": "# Well-Log Browsing and Curve Comparison\n\nPlease build a well-log browsing workbench so we can compare natural gamma (gamma), resistivity (resistivity), and caliper (caliper) curves at the same depth. Well identifiers, units, sampling, and missing values are in the attachments. Plot against the original depths rather than placing points at equal intervals by array index.\n\nDepth increases downward. The three tracks share one depth window that supports typed input, zooming, and panning, with both mouse and keyboard operation. The cursor should show the nearest actual sampled depth and the original values for each track. For equally distant samp"
    },
    {
      "legacy_id": "webcraft-DAT-018",
      "paper_id": "DAT-018",
      "public_id": "web-interfaces-019",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DAT-018/prompt.md",
      "prompt_sha256": "7c70903715a189c61dd647d393a0443acb0f06a33b6d402b0b67830ea8a6035a",
      "prompt_excerpt": "# 人物关系与档案证据浏览\n\n我在整理人物档案，想要一个可以从人名、关系和原文证据之间来回查阅的网站。附件的关系并不只是一棵家谱树：同两人可能同时有亲属、编辑或师生关系，还有尚待证实的联系。\n\n请做关系图和等价的文字列表，支持按关系类型、证据状态筛选，展开邻居，以及查两人间的最短关系链。默认只用已证关系；勾选加入待证关系后重新计算并显著标注。多种关系保留各自证据，点击连线能读 evidence.json 的对应原文。\n\n最短按无向关系边数计算，但亲子和师生关系展示时仍保留方向；最多列出五条等长最短链，更多时提示。没有链只能说没有已知证据链，不能断言没有关系。研究者可保存独立注释并导出包含每条边、证据段落和状态的清单，不改原档案或猜生卒年。"
    },
    {
      "legacy_id": "webcraft-DIS-010",
      "paper_id": "DIS-010",
      "public_id": "web-interfaces-021",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DIS-010/prompt.md",
      "prompt_sha256": "41c09ad9a096aea22d0a7b531ca2f2944f12a0f3026ef65167936244d75faa1b",
      "prompt_excerpt": "# 山居住宿房型发现与询价\n\n帮山居住宿做一个房型发现和询价网站。用户填入住、退房日期和人数后，要看到整个入住期间在固定资料下都能满足条件的房型，缺一晚资料也不能显示可询价确认。\n\n附件包含逐夜价格库存、各自的房型平面和入住规则。请逐晚检查库存、价格和人数限制，按入住当天规则核对最短入住与禁止到店；退房当天不占夜数。缺价格、缺库存和明确售罄要分别解释到具体日期。总价是各晚房费加一次清洁费，逐项可核对。\n\n房型详情同时说明床型、家具与通行差异，区分 R2 沙发床和 R4 阁楼楼梯；这些布局是模拟资料，不是挂牌实拍。支持最多三种房型比较、保存候选和打印询价清单。改日期后旧候选要重新检查，不能留着过时的“可订”标记；房型详情可直接打开，回来保留条件。这里只使用固定库存资料，一次选一间，不扣库存、不付款，也不把询价单说成订单确认。"
    },
    {
      "legacy_id": "webcraft-DIS-014",
      "paper_id": "DIS-014",
      "public_id": "web-interfaces-023",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DIS-014/prompt.md",
      "prompt_sha256": "d10e208766c4c64c8e27a099a12ec9142ba3d46514f18f47a45093f7b48ef21f",
      "prompt_excerpt": "# Laboratory Equipment Discovery and Availability\n\nThe existing laboratory equipment directory can only find equipment by type; starter is the current project. Preserve search and details while adding filtering by experimental conditions, comparison of up to three devices, and time-slot availability checks.\n\nUsers first choose microscopes or centrifuges, then enter the sample type for that category, the maximum permitted resolution value or minimum required rotational speed, training qualifications they have obtained, and the intended usage window. A smaller microscope resolution value means higher resolution, whereas a larger centrifuge spee"
    },
    {
      "legacy_id": "webcraft-DIS-020",
      "paper_id": "DIS-020",
      "public_id": "web-interfaces-024",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DIS-020/prompt.md",
      "prompt_sha256": "16887cbab8eac3cba4a385e6481b7b6359a7e306037b127ae7179bba7672e313",
      "prompt_excerpt": "# Job Discovery and Application Preparation for a Career Change\n\nPlease build a jobs website that helps job seekers prepare applications for career transitions. The attachments include six complete JDs and structured job requirements. Users must be able to read the original text rather than only seeing an opaque match percentage.\n\nAfter users enter their years of experience, acceptable cities, and whether they accept remote work, select “Have/Do not have/Unconfirmed” for each skill, and enter optional evidence notes, assess the required conditions one by one. For positions requiring SQL, high scores on other optional skills must not conceal i"
    },
    {
      "legacy_id": "webcraft-MAR-001",
      "paper_id": "MAR-001",
      "public_id": "web-interfaces-031",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-MAR-001/prompt.md",
      "prompt_sha256": "201457a87974ff8b05a8988fbc99560759ee83a83e3af9418fde8c4f2c6627c6",
      "prompt_excerpt": "# 澄云科技企业服务官网\n\n我们要给澄云科技做一个面向企业采购方的服务官网。访客通常已经有一套 ERP 或客服系统，想先判断我们能不能接、需要准备什么，再来咨询。现在的服务介绍太像宣传口号，我希望新网站能帮他们作出这个判断。\n\n请把 services.json 里的三项服务讲清楚：适合解决什么问题、能交付什么、不包含哪些工作，以及可支持的部署和数据接入方式。casebook.md 是两份案例摘录，服务详情要能找到相关案例；没有案例或仍待评估的能力就明确写出来。案例里“两轮月结从 12 小时降到 7 小时”只能作为这个案例的观察，不能变成所有客户都会获得的收益承诺。\n\n访客应该能填部署要求、现有数据接口和期望交付窗口，看到哪些服务在现有资料下适配、哪些明确不适配、哪些还需评估，以及各自的原因。期望交付窗口以工作周填写，附件周期仅供咨询参考。资料没说清或访客没填的条件，请列为待确认，不要默认通过。看完后，可以把候选服务、自己的条件和待确认问题整理成一份可打印的咨询准备单；这里只做准备单，不发送询盘。打开案例再返回时应保留刚才的选择，服务和案例详情也要有可直接打开的链接。"
    },
    {
      "legacy_id": "webcraft-MAR-003",
      "paper_id": "MAR-003",
      "public_id": "web-interfaces-033",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-MAR-003/prompt.md",
      "prompt_sha256": "3b45278cef632b6160a080e7d67cbdbeebb056e2f369ec5414a1d2c5d5ea1cb0",
      "prompt_excerpt": "# DeskFlow Product Introduction and Trial Preparation\n\nHelp us build a product introduction and trial-preparation website for DeskFlow. We sell software for customer support teams. Visiting operations managers care most about pricing for their team size, supported deployment options, and whether they can migrate what they have in their old system.\n\nThe attached plans.json contains the plan table, and migration_guide.md explains migration limits and pricing conventions. Let visitors enter a seat count, switch between monthly and annual billing, calculate costs using the attached pricing rules, and compare features, deployment, and migration re"
    },
    {
      "legacy_id": "webcraft-MAR-005",
      "paper_id": "MAR-005",
      "public_id": "web-interfaces-034",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Evidence & policy assessment",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-MAR-005/prompt.md",
      "prompt_sha256": "a8b39fc7f6bc7abd596dc2f75cec7297a44b54925cce0b966d2d4146f00b81a5",
      "prompt_excerpt": "# Chengdian Charging Equipment Technical Product Website\n\nPlease build a technical charging equipment product website for Chengdian. When a site manager visits the website, they should see not only power ratings and product images, but also whether site conditions allow installation and which questions require a site survey first.\n\nEquipment parameters are in equipment.json; the four PNGs and equipment_sheets.html correspond to each model's appearance and specifications; site_requests.json contains several example site requirements; installation restrictions are in installation_notes.md. Filter equipment by use, power supply system, available"
    },
    {
      "legacy_id": "webcraft-DIS-011",
      "paper_id": "DIS-011",
      "public_id": "web-interfaces-022",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Planning & coordination",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DIS-011/prompt.md",
      "prompt_sha256": "3c7c7dd8c8eb8b6d921b9da14921f4e0f2c57590818be062a38be5decb28ef57",
      "prompt_excerpt": "# 工作室家具布局与空间规划\n\n我准备布置一个小型工作室，希望有一个边选家具边看是否放得下的网站。房间尺寸、入口禁放区、家具规格和价格都给了，请按实际厘米做二维布局。\n\n可以按用途查家具，拖入房间或输入坐标，旋转 90 度、复制、删除和撤销。旋转后宽深交换，要重新检查边界、门区和家具之间的重叠；边缘刚好相接可以接受。无效移动保留原位置并说明原因。缩放预览不能改变家具实际坐标。\n\n画布与采购清单要联动，选中对应同一个实例。同型号放两件就计两件数量和费用，撤销时位置与金额一起恢复。至少保留 20 次有效操作，能保存方案并在刷新后继续，导出标尺寸的布局图和同一份采购清单。无需真实下单或自动生成最佳布局。"
    },
    {
      "legacy_id": "webcraft-MAR-002",
      "paper_id": "MAR-002",
      "public_id": "web-interfaces-032",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Planning & coordination",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-MAR-002/prompt.md",
      "prompt_sha256": "0b63d11887502c488194d456b380c4731f575cb4dcf8b950b0e083f42be7c55b",
      "prompt_excerpt": "# 社区图书馆改造方案展示\n\n折线建筑工作室正在介绍一个社区图书馆改造项目。我们有两版概念方案，希望居民和项目评审能看懂取舍，而不是只看一张漂亮效果图。请用 project_dossier.md、schemes.json、两张 plan 概念平面、现状图与居民讨论摘录，以及 circulation.json 和两张 circulation 动线 SVG 做一个项目展示网站。\n\n网站应先交代原有场地的问题，再让人对照 A、B 方案的座位、活动容量、各区域面积和动线。切换方案时，保持相同的查看缩放倍数和当前关注的分区，图例与分区可以相互定位；概念平面与动线关系图分开显示，动线节点通过 zone 字段对应分区。比较 A 的共享厅冲突与 B 拟增独立入口的取舍，B 的入口尚待专业确认。面积统计以方案表为准，不从示意图矩形大小反推；比较的是 400 平方米使用面积，480 平方米是场地背景。手机上要能看局部并回到整图。\n\n还需要一页把两案的主要差异、未确认的预算和结构条件讲清楚，并提供项目过程和委托前要准备的资料。图纸请标作概念示意，不能包装成竣工照片。项目和方案链接要能单独分享，返回比较时保留选择。"
    },
    {
      "legacy_id": "webcraft-TOO-029",
      "paper_id": "TOO-029",
      "public_id": "web-interfaces-047",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Planning & coordination",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-TOO-029/prompt.md",
      "prompt_sha256": "4495d2d6810ed0ca06a3f28ca163e31a28220f04bd0b47c20018bedfddfe3238",
      "prompt_excerpt": "# 三维展厅布局与照明预演\n\n展览筹备时，我们想比较两套空间布局和照明氛围，请做一个三维展厅预演网页。房间、入口禁放区、展台与展墙尺寸以及两套起始提案已附上，灯光用可调的场景光源表达。\n\n用户可以添加展具，用拖动或数值平移、绕竖轴旋转，在平面、轨道和固定参观视角间切换。平面与 3D 共享同一份米制坐标和选中实例。检查边界与入口时使用旋转后的占地包围盒，不能只检查中心点；不要求精确物体碰撞或真实照明工程模拟。\n\n可调暖冷光及相对强度，切灯光不改变物体位置。保存两套方案来回比较，JSON 保留布局、灯光和相机，也能导出当前视图截图。导入未知展具或越界参数明确拒绝，保留原方案。请让人看清高度、视线和布局差别，而不只是几块可以转动的几何体。"
    },
    {
      "legacy_id": "webcraft-WOR-030",
      "paper_id": "WOR-030",
      "public_id": "web-interfaces-059",
      "family": "web-interfaces",
      "primary_purpose": "Decision Support",
      "specific_use": "Planning & coordination",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-WOR-030/prompt.md",
      "prompt_sha256": "88faa3bcda91b4dc6428f458c3b8e3c524d1390d212ed1b13a6d0f42a732a494",
      "prompt_excerpt": "# Meeting Coordination Across Time Zones\n\nI need to coordinate meetings across multiple time zones. Please build a website for comparing candidate meeting times. The attachments provide each participant's acceptable windows, busy times, and time zone for November 3–5, 2026. Do not infer working hours beyond the supplied information.\n\nThe organizer can set the meeting duration and buffer minutes before and after each busy interval, and designate required and optional participants. Convert offset-bearing times to UTC to find the intersection of availability, then display full dates and times in each person's IANA time zone, including date chang"
    },
    {
      "legacy_id": "webcraft-TOO-034",
      "paper_id": "TOO-034",
      "public_id": "web-interfaces-050",
      "family": "web-interfaces",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Science & physical systems",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-TOO-034/prompt.md",
      "prompt_sha256": "efcb8407548ca7839b26688bb6dd2d094bd69b11d91fde2f39db52a3605eaaac",
      "prompt_excerpt": "# Interactive Avocado Model Explorer\n\nPlease use the actual GLB model in the attachments to build a webpage explaining an avocado object. It is a sample model made by Microsoft and provided under CC0, with hand-painted textures rather than a scanned specimen. Readers should be able to rotate and zoom it and understand the object through its skin, flesh, and pit.\n\nobject_notes.json provides three explanation points and their intended viewing directions. Make each explanation entry lead to the corresponding viewpoint, then allow free rotation. Clearly relate the current explanation to the model's state, and provide a way to return to the initia"
    },
    {
      "legacy_id": "webcraft-CON-032",
      "paper_id": "CON-032",
      "public_id": "web-interfaces-006",
      "family": "web-interfaces",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-CON-032/prompt.md",
      "prompt_sha256": "1019678c9438bece3982251ea0ea2b2c7b9d2625835c8ae937023e5fd8db6ed0",
      "prompt_excerpt": "# 《河流的一天》视觉报道\n\n请把《河流的一天》做成一篇完整的视觉报道网页。读者顺着四个时间点，从岸边、桥下、雨后读到傍晚，逐步理解“看到的变化”和“能够证明的事情”有什么区别。\n\n全文、四次模拟观察数据与一幅实际剖面示意已经附上。请把它们组织成逐章推进的图文故事，水线可以随章节变化，当前时点、数值、观察条件与局限必须对应。这里没有现场照片，剖面是明确标注的示意，不能换成虚构摄影或当作测绘图。曲线只连接四个记录点，不补造每分钟数据。\n\n希望大段留白、文字节奏和图的变化一起帮助阅读；不要让正文必须滚完一段动画才能出现。目录可跳到任意时点，读者能主动切换比较四个时点并回到叙事；减少动态效果时保留同等内容。手机上图注可读，图不遮住正文。无需资料上传、地图定位或统计后台。"
    },
    {
      "legacy_id": "webcraft-TOO-031",
      "paper_id": "TOO-031",
      "public_id": "web-interfaces-048",
      "family": "web-interfaces",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Information & data literacy",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-TOO-031/prompt.md",
      "prompt_sha256": "b4f548dd0790f53f9e2041082cad9edaacb1d02aaed6152b593fd210cdd06ef1",
      "prompt_excerpt": "# 变化与增长率读图微课程\n\n做一个十分钟左右的读图微课程，让人通过操作和反馈理解绝对变化、相对增长率与百分点。完整讲解、例子、六道题、提示和错误解释都在lesson.json，不需要另外生成题目。\n\n先展示20→30与100→110的两组柱形，让学习者比较同样增加10的不同含义；再让他改变起点，图和计算过程同步变化。起点0的情况单独解释，不能画成无限高的增长柱。比例与百分点部分用同一组数字展示两种说法。\n\n练习按顺序进行，提交后给出与本题对应的解释；答错可提示后重试，也可回看讲解。练习记录区分首次答对、重试后答对和未作答，不要只有总分。刷新后恢复当前章节与作答，重新开始前确认。数字框拒绝空白与非数字，滑块有键盘和加减按钮替代。希望像有节奏、反馈清楚的学习网页，图形负责解释，不是把JSON题目平铺成问卷。"
    },
    {
      "legacy_id": "webcraft-TOO-007",
      "paper_id": "TOO-007",
      "public_id": "web-interfaces-042",
      "family": "web-interfaces",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-TOO-007/prompt.md",
      "prompt_sha256": "2353211b182007a4fb4711eec1d25ee55ff12f248ed58b3bed367f41631bd59c",
      "prompt_excerpt": "# Two-Dimensional Refraction Lab\n\nPlease build a two-dimensional refraction lab for classroom use. Students can adjust the angle of incidence and the refractive indices of two media, watch the rays, angles, and numerical table update in sync, and then save experiment points for comparison.\n\nAngles are measured from the normal, with a refractive index range of 1—2.5 and an angle of incidence of 0—89.9 degrees. Use the Snell relationship in the attached lab sheet to determine refraction or total internal reflection; at the critical point, the angle of refraction is 90 degrees and must not be treated as an error. Show the critical angle only whe"
    },
    {
      "legacy_id": "webcraft-DIS-036",
      "paper_id": "DIS-036",
      "public_id": "web-interfaces-030",
      "family": "web-interfaces",
      "primary_purpose": "Conceptual Understanding",
      "specific_use": "Computational models & systems",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DIS-036/prompt.md",
      "prompt_sha256": "86494d376bb67b4f7a00a8bed30c7c9028f319650705c953500ac36b88e528e9",
      "prompt_excerpt": "# Curated Science-Film Screening Feature\n\nPlease turn the two complete science short films in the attachments into a curated screening feature with a planned viewing order. Viewers should first see how two telescopes complement each other, then move on to things that change in the night sky; they may also choose films freely. Each film comes with an actual MP4, a poster, English subtitles, and a transcript. There is no need to create additional video.\n\nThe home page should introduce the feature, show the viewing order, and summarize each film. Detail pages should play the original films, allow subtitles to be toggled, and let readers expand t"
    },
    {
      "legacy_id": "webcraft-CON-002",
      "paper_id": "CON-002",
      "public_id": "web-interfaces-001",
      "family": "web-interfaces",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-CON-002/prompt.md",
      "prompt_sha256": "cb65bf8c8f38a9b19753ef8a09a02809915f5903e60cb954720f1102d9b61b5a",
      "prompt_excerpt": "# 技术期刊阅读网站\n\n请把附件中的三篇技术文章做成一个适合连续阅读的技术期刊网站。稿件已经写完，包含明细宽表、脚注、互相引用和配套代码，不需要替我们重新编造技术结论。\n\n读者要能按标题和正文搜索，结果带上下文并直接跳到对应段落；阅读时有随位置变化的目录，可调整字号和主题、加书签。跨文章看引用后，返回要回到原位置和原筛选。章节链接应能分享和刷新定位，同名标题不能互相跳错。\n\n请保持稿件中的版本警告、限制、表格和图文关系。手机上长表可以局部横向滚动，但不能隐藏列。代码复制使用提供的原文件，换行和字符要保持一致，运行演示可选。阅读记录绑定文章版本，版本变化时提醒旧书签可能失效，不要静默把它移到另一个段落。"
    },
    {
      "legacy_id": "webcraft-CON-004",
      "paper_id": "CON-004",
      "public_id": "web-interfaces-002",
      "family": "web-interfaces",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-CON-004/prompt.md",
      "prompt_sha256": "057d46bfac0581613f5cf7b398fbdf2571c2dba6483321c911a3adf9bc18b3fb",
      "prompt_excerpt": "# ParcelQueue v2 Documentation and Migration Guide\n\nParcelQueue already has a v1 documentation site; starter is the current site. The library's new version adds asynchronous tasks, cancellation, and error states. Extend this project with v2 documentation and a migration guide while preserving the v1 pages and links that existing users rely on.\n\nUse the attached v1 and v2 library source code and api_contract.md as the basis. Explain v1's enqueue/dequeue/size and v2's enqueue/run/cancel/get/reset respectively, including parameters, return values, states, and errors. Provide version switching and search results labeled with their versions. If th"
    },
    {
      "legacy_id": "webcraft-WOR-012",
      "paper_id": "WOR-012",
      "public_id": "web-interfaces-053",
      "family": "web-interfaces",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-WOR-012/prompt.md",
      "prompt_sha256": "c021747525c7da51551f78b41650d8dc80a848335f00d3a64ed5429e6d2d8efe",
      "prompt_excerpt": "# Team Technical Q&A Website\n\nWe want to organize the technical Q&A from our team chat into a local full-stack website. It needs a question list, tags, search, question details, question creation, answering and answer acceptance, with SQLite storage; the attached demo identities are used to switch roles.\n\nOnly the question author can accept an answer, answer authors can only edit their own answers, and all permissions must also be checked at the API layer. Each question can have only one accepted answer, and after changing the accepted answer, list statistics and details must be consistent. Answer edits require a reason and must retain versio"
    },
    {
      "legacy_id": "webcraft-CON-005",
      "paper_id": "CON-005",
      "public_id": "web-interfaces-003",
      "family": "web-interfaces",
      "primary_purpose": "Practical Guidance",
      "specific_use": "Technical & design guidance",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-CON-005/prompt.md",
      "prompt_sha256": "768857decbb97d3d5ddfc5f19bd61cf58ab0c9490d5a2b274b3e170ded0df8a5",
      "prompt_excerpt": "# 设计系统组件文档网站\n\n设计团队需要把现有组件文档补成日常能查的设计系统网站。请从 starter 的基础按钮文档继续做，保留原来的按钮演示和 #/button 链接。\n\ntokens.json 和 component_contract.md 给出了内部规范，请增加完整 token 浏览，以及按钮、文本输入、选择框和通知的交互示例。需要 light/dark 两套主题，variant、size 和状态可以切换，复制出来的代码必须对应当前看到的配置。全站主题切换也要覆盖示例，不能只换页面背景。\n\n搜索应能找到组件和 token。禁用按钮不能继续触发示例计数，invalid 输入要有可关联的错误说明，loading 时不要丢标签。状态展示能用键盘操作，hover 状态也可通过选择器展示给触屏用户。允许整理工程代码，但不要改 token 名称；恢复默认后仍能回到原搜索位置，组件详情可以直接打开。"
    },
    {
      "legacy_id": "webcraft-DIS-031",
      "paper_id": "DIS-031",
      "public_id": "web-interfaces-026",
      "family": "web-interfaces",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DIS-031/prompt.md",
      "prompt_sha256": "f3f42dd8dfa8c159ba2553bb7b1d071170e6b2182e613d593746589ed2717dbb",
      "prompt_excerpt": "# “看图小铺”视觉商品目录\n\n请做“看图小铺”的视觉商品目录。访客先被图像吸引，再了解图案、纸张规格与可选状态。附件有七幅真实开放图像和完整模拟商品资料，图片展示的是原画，不是商品实拍。\n\n首页按主题组织图像浏览，可按主题和有货情况筛选。商品页完整显示图像，允许放大看细节，选择A4/A3后同步显示纸张尺寸、价格、库存和不含画框的说明。两种规格使用同一原图且不裁画，不要生成不存在的装框照片。筛选“有货”时，只要该款任一规格有货就保留。\n\n用户能把已选且有货的规格存进本地心愿单；同一款换规格时替换旧项，刷新后保留。详情返回列表保留筛选和位置，空结果有清除条件入口。希望大图与细节信息有明显主次，不像参数比较表；手机上看完整画和选规格都方便。不做购物车、支付或真实库存服务。"
    },
    {
      "legacy_id": "webcraft-MAR-012",
      "paper_id": "MAR-012",
      "public_id": "web-interfaces-035",
      "family": "web-interfaces",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-MAR-012/prompt.md",
      "prompt_sha256": "977322040d0021c0ed73540b831508c9df15c740e6e8c41980a6254039f060bd",
      "prompt_excerpt": "# Verdant Edit Apparel Collection Feature\n\nVerdant Edit needs a clothing collection feature website. We want people to understand the collection through its styles, materials and care information, rather than unsupported “eco-friendly” slogans. The attachments include garment cards, material notes, front and back PNGs for each style, and the collection_sheets.html collection booklet; there are no actual photographs or customer reviews.\n\nThis feature should feel like a readable clothing collection booklet: first get a sense of the collection, then examine each piece's front and back views and material details. Use the existing design images' p"
    },
    {
      "legacy_id": "webcraft-MAR-031",
      "paper_id": "MAR-031",
      "public_id": "web-interfaces-037",
      "family": "web-interfaces",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Product promotion",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-MAR-031/prompt.md",
      "prompt_sha256": "6fa7170ecf5cd6d55b5c43aa551a22c4eeafcf2d77738d3213cba53227102a19",
      "prompt_excerpt": "# 《流动的边界》出版预览\n\n请为《流动的边界》做一个出版预览专题。它是一册尚未生产的三折艺术印刷册，希望读者先理解为什么把海浪、运河和麦田放在一起，再看清展开方式、画作细节和制作限制。\n\n附件有三幅实际馆藏图片、原始作品信息和完整出版交接。请把“从水到空气”的观看顺序做出叙事节奏：封面引入、三幅画的阅读、折叠结构与制作说明，不能只摆三张商品卡。画可以放大查看、回到全图；图注保持原作者和出处。展示三折关系时可以使用交互示意，但不要冒充实拍或已完成的纸张打样。\n\n希望像一份有呼吸感的艺术出版预览，保留作品比例，图与文字交错安排，在手机上也能完整读到每幅画的观看提示。用户能从目录直接进入一幅作品、回来继续读，并在当前浏览器记住阅读位置。尺寸、48元的计划售价和未生产状态应容易找到。不做支付、库存或预订；网站所有内容都从附件取得，不必另找图片。"
    },
    {
      "legacy_id": "webcraft-MAR-026",
      "paper_id": "MAR-026",
      "public_id": "web-interfaces-036",
      "family": "web-interfaces",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Outreach & participation",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-MAR-026/prompt.md",
      "prompt_sha256": "5a6d6f1ad8d5a445f393f87c3a9fe862a8a6b59c36f77d0cfac3fba137b3d404",
      "prompt_excerpt": "# Ink & Impact Conference Website\n\nHelp build a conference website for Ink & Impact, aimed at people conducting community interviews, recording oral accounts, and organizing public content. It should help them understand what each session discusses and plan a day across multiple tracks. The agenda, speaker information, venue diagram showing entrances and check-in locations, and accessibility notes are attached. The diagram must not be treated as proof of access conditions that have not been confirmed.\n\nAttendees can browse sessions by topic, venue track (Hall A/Hall B), captions, and remote-participation conditions, and return to their previo"
    },
    {
      "legacy_id": "webcraft-MAR-032",
      "paper_id": "MAR-032",
      "public_id": "web-interfaces-038",
      "family": "web-interfaces",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Outreach & participation",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-MAR-032/prompt.md",
      "prompt_sha256": "15df6660cdae1b2d658e8c750d4bfe9da75e58f20b54ad9de942d75a69a85496",
      "prompt_excerpt": "# “留白之夜”活动专题\n\n“留白之夜”需要一个活动专题网站。访客大多从手机打开，既想知道这是什么样的声音活动，也要迅速确认哪场在哪里、什么时候开始。请把海报的黑白与朱红气质延展成网页，节目文字是主体，不要做成售票平台。\n\n四场节目的完整简介、人员介绍和安排在program.json，到场说明另附。P3刚从小剧场改到阅览厅；请让人看得见变更，在节目详情和当晚时间表里使用同一份现行安排，旧地点只能作为变更解释出现。节目卡可简短，但进入详情要读到完整内容和观众需要知道的现场条件。\n\n希望首页具有一眼可识别的活动视觉、可扫读的节目时间轴和清楚的到场入口；手机上不必翻过整张海报才找到通知。每场有可直接打开的链接，读完详情能回到原位置。所有节目免费，无预订、账户和播放器；不要求个人排课、导出或额外后台。"
    },
    {
      "legacy_id": "webcraft-MAR-034",
      "paper_id": "MAR-034",
      "public_id": "web-interfaces-040",
      "family": "web-interfaces",
      "primary_purpose": "Promotion & Engagement",
      "specific_use": "Outreach & participation",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-MAR-034/prompt.md",
      "prompt_sha256": "7ec67745288f97591d77e3a65480682189b541d93efb50dcfec67bf187e20994",
      "prompt_excerpt": "# 页间研究室工作室官网\n\n给“页间研究室”做一个面向文化项目编辑的工作室官网。我们希望人们先看到三份自主研究在解决什么阅读问题，再了解团队角色与合作方式。这里没有真实客户案例，实际提供的是公开艺术图像和我们编写的编辑研究。\n\n请根据studio_cases.json做项目总览和各自完整的案例页：问题、尝试、形成的阅读方向和限制都要保留，观察段落对应到作品。三幅画的比例不同，展示不能统一裁成方块；原图能够放大查看，退出放大后回到原位置。图像作者与工作室的编辑工作要区分，不能把名画署名给团队。\n\n希望作品集有杂志般的疏密和清楚的阅读顺序，短案例不被强行撑成长页，长段落不埋在悬浮层里。团队介绍和合作说明作为自然的后续入口，手机也能顺着读完。页面可分享和直接打开；不做询价计算器、提交表单或下载资料。"
    },
    {
      "legacy_id": "webcraft-DIS-032",
      "paper_id": "DIS-032",
      "public_id": "web-interfaces-027",
      "family": "web-interfaces",
      "primary_purpose": "Public Information",
      "specific_use": "Announcements & service information",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DIS-032/prompt.md",
      "prompt_sha256": "2778c5b51189f060ab283a5e6a59967bde381ccca3cf3d76adf4cbee8397fa85",
      "prompt_excerpt": "# Mobile Menu and Dining Discussion List\n\nBuild a menu website that makes it convenient for several people at the same table to browse dishes on their phones. We want to first browse Small Plates, Main Dishes, Desserts, and Drinks, understand the size of each portion, its flavors, and its ingredients, then put together a dining list for discussion.\n\nThe attachments contain ten dishes, availability statuses, and complete in-house rules; only the tomato soup has an attributed reference photograph. Give sections, dish names, portion sizes, prices, and descriptions a comfortable hierarchy. Do not automatically generate photos for dishes without i"
    },
    {
      "legacy_id": "webcraft-DIS-035",
      "paper_id": "DIS-035",
      "public_id": "web-interfaces-029",
      "family": "web-interfaces",
      "primary_purpose": "Public Information",
      "specific_use": "Announcements & service information",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DIS-035/prompt.md",
      "prompt_sha256": "bfa5da12a6b69421805eb7615131f95487c896bb1591b14b5e638bca516ebb37",
      "prompt_excerpt": "# Bilingual Community Service Directory\n\nPlease build a service directory for a community center whose users read English or Arabic. The attachments contain the complete bilingual service content and the main interface copy. When users switch languages, we want them to remain on the same service rather than being sent back to the home page.\n\nOrganize the four services around purposes such as coming to read, getting help with devices, and meeting neighbors. Provide keyword search and topic filtering. Service details should explain who can use the service, what to bring, the floor, opening times, and the next step. The center is closed on Monda"
    },
    {
      "legacy_id": "webcraft-DIS-033",
      "paper_id": "DIS-033",
      "public_id": "web-interfaces-028",
      "family": "web-interfaces",
      "primary_purpose": "Public Information",
      "specific_use": "Announcements & service information",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DIS-033/prompt.md",
      "prompt_sha256": "e58c8742b20f08ae40e2eed9cfeb4677b30d30e9250c54d6d21351184a6c839b",
      "prompt_excerpt": "# 青溪街区地图导览\n\n请为这份青溪街区资料做一个地图导览网页。访客需要在地图上理解河、桥、南北两岸与八个地点的关系，再读这个地方值得看什么、什么时候能去、有哪些到达限制。\n\n附件给出实际离线SVG底图、画布坐标和完整地点资料，不需要网络地图、API密钥或真实定位。地图可缩放和平移，点标记会打开对应地点并在列表中高亮；从列表点地点也会定位到相同标记。筛选类型或开放状态后，图和列表一致；没有结果能清除条件。\n\n桌面可以地图与列表并排，手机允许在两者间切换，保持当前地点和筛选。最多收藏五个地点，本地刷新保留，可移除；收藏只是感兴趣的地点，不做自动路线与步行时间。详情能直接分享。设计上应让地图成为主要阅读方式，文字条件不能藏到只有悬浮才可见，也不要把这张示意图当作真实导航。"
    },
    {
      "legacy_id": "webcraft-MAR-033",
      "paper_id": "MAR-033",
      "public_id": "web-interfaces-039",
      "family": "web-interfaces",
      "primary_purpose": "Public Information",
      "specific_use": "Announcements & service information",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-MAR-033/prompt.md",
      "prompt_sha256": "57802b25cc3eaad4a294ecd6e4478cf3d58f51c7923e4ab7e7dd321065e3cae4",
      "prompt_excerpt": "# 巷口阅读站年度报告\n\n请把巷口阅读站这一年的工作做成面向居民和支持者的年度报告网站。我要读者能顺着故事理解项目做了什么、钱用在哪里、哪些效果还不知道，而不是进来看到一排大数字和捐款按钮。\n\n年度稿有完整正文和两段模拟人物片段，year_data.json给出季度、资金和反馈数据。请将正文编排成有节奏的章节，数字图解嵌在它所支持的段落中；读者可以展开统计口径，检查明细后回到叙事。人次、去重人数和问卷答卷人数含义不同，图例、分母与局限要随图出现。资金部分能够清楚看见到账、支出结构和结余。\n\n视觉应温暖但克制，用排版、图形和文字建立可信度。没有真实受助者照片，不要补造。目录可以跳到章节；减少动态效果时仍能直接读到全部图文。手机上长段落、注释和数据都要容易读。交付完整报告网站，不设筛选仪表盘、捐款、账户或导出流程。"
    },
    {
      "legacy_id": "webcraft-CON-007",
      "paper_id": "CON-007",
      "public_id": "web-interfaces-004",
      "family": "web-interfaces",
      "primary_purpose": "Culture & Leisure",
      "specific_use": "Collections & documentary reading",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-CON-007/prompt.md",
      "prompt_sha256": "6577e7229deadebbd5ab30cd05943969d78f0bab39c6af592eaf893cfc78fe9c",
      "prompt_excerpt": "# Astronaut Photography Exhibition\n\nI want to curate a small thematic exhibition using the five NASA astronaut photographs in the attachments. Please build a website for viewing photography and selecting images. Photo sources, original identifiers, and capture dates are in photos.json; curatorial_brief.md can guide the thematic organization.\n\nVisitors should be able to browse by theme and year, view complete landscape or portrait photographs, and zoom in for detail. Thumbnails may be cropped, but detail views must not offer only cropped images. Year filtering must use the captured date; retrieved is only the date the material was archived. Pr"
    },
    {
      "legacy_id": "webcraft-CON-033",
      "paper_id": "CON-033",
      "public_id": "web-interfaces-007",
      "family": "web-interfaces",
      "primary_purpose": "Culture & Leisure",
      "specific_use": "Collections & documentary reading",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-CON-033/prompt.md",
      "prompt_sha256": "ea7811c31f871bc353f4c964c97c79206ea52314bd64c7c4935ab484690147c9",
      "prompt_excerpt": "# 《停留的目光》线上专题展\n\n请用七件真实开放馆藏图像做《停留的目光》线上专题展。策展稿已经把它们分成“观看水”“观看空气”“观看日常”，每件有馆藏信息和本题编写的观看提示。我要读者能够被引导着看，也能跳开顺序自由探索。\n\n设计序厅、三个章节和作品阅读。导览顺序按objects.json；自由浏览可以按章节进入，返回时回到原入口。作品页保留完整图像比例，能放大、平移、复位；放大后仍找得到作者、年代、尺寸和来源。键盘与手机也要能完成查看，不能只有鼠标拖动。\n\n展览应有安静但不单调的节奏，单件作品的章节可以留出停留空间，不能为凑网格复制藏品。事实与编辑解读分清，馆藏标题里提到但未提供的反面图像不要补造。作品和章节都可直接链接，不要求收藏账户、购买、导出或模拟博物馆后台。"
    },
    {
      "legacy_id": "webcraft-CON-031",
      "paper_id": "CON-031",
      "public_id": "web-interfaces-005",
      "family": "web-interfaces",
      "primary_purpose": "Culture & Leisure",
      "specific_use": "Collections & documentary reading",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-CON-031/prompt.md",
      "prompt_sha256": "0e8dc19b41b5d7bb0439ed5e48d5fafee821fd9697727d7a890e11723b02b920",
      "prompt_excerpt": "# Weekend Journal Issue 07 Online Magazine\n\nTurn issue 07 of Weekend Journal into a readable online magazine. Its content consists of small-scale observations of everyday spaces. The attachment already provides six complete articles, sections, authors, priorities, related articles and one correction; you do not need to write additional news.\n\nThe homepage must let readers distinguish the Lead Story, Secondary Lead Story, section articles and Briefs, with variations in density resulting from editorial choices; do not lay out all six articles evenly as equally sized cards. Article views must present the full body text, byline, date and correcti"
    },
    {
      "legacy_id": "webcraft-CON-034",
      "paper_id": "CON-034",
      "public_id": "web-interfaces-008",
      "family": "web-interfaces",
      "primary_purpose": "Culture & Leisure",
      "specific_use": "Collections & documentary reading",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-CON-034/prompt.md",
      "prompt_sha256": "5696eb202db48a25f4faf68c2561573e84774e8d30980a331eea20c7ebfb3be2",
      "prompt_excerpt": "# Gettysburg Address Manuscript Reader\n\nPlease build a website for reading the original pages of two Gettysburg Address manuscripts. The attachments contain four authentic scanned pages of the Nicolay and Hay drafts and their corresponding continuous transcriptions. I want readers to be able to examine the handwritten originals, understand the text, and compare the two versions, rather than simply download four images.\n\nEach version has two pages. Readers should be able to turn pages, zoom, pan, and reset the view, with the current version and page number clearly displayed. Show the complete continuous transcription of the current version alo"
    },
    {
      "legacy_id": "webcraft-CON-036",
      "paper_id": "CON-036",
      "public_id": "web-interfaces-009",
      "family": "web-interfaces",
      "primary_purpose": "Culture & Leisure",
      "specific_use": "Reading & recreation",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-CON-036/prompt.md",
      "prompt_sha256": "c23d54c1db63a8571ad400a671165b1913a1c9521230846739ff3c0db8756d1b",
      "prompt_excerpt": "# Audiobook Album and Text Reader\n\nPlease build an audiobook album website using the two chapters of authentic narration audio and the accompanying original book text, with an English interface and English content. Readers should be able to learn what each chapter is about and who narrates it, start continuous playback from a chapter page, and also read the complete text quietly.\n\nThe player should keep working across the album and chapter pages. Support pausing, seeking, playback speeds of 0.75/1/1.25/1.5, and manual chapter switching. Let users choose whether to continue to the next chapter when the current one ends; do not play sound autom"
    },
    {
      "legacy_id": "webcraft-CON-038",
      "paper_id": "CON-038",
      "public_id": "web-interfaces-010",
      "family": "web-interfaces",
      "primary_purpose": "Culture & Leisure",
      "specific_use": "Reading & recreation",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-CON-038/prompt.md",
      "prompt_sha256": "d4a7b60babc0720a7a92ab6b65434ddf53e78249f1c0fa01c62804ba154a707a",
      "prompt_excerpt": "# The Tale of Peter Rabbit Picture-Book Reader\n\nPlease build a picture-book reading website using the complete text and illustrations of The Tale of Peter Rabbit provided in the attachments. The original text and illustrations come from the same Gutenberg edition, and the author is Beatrix Potter. Use an English interface and keep the story in English; translation or rewriting is not required.\n\nreading_sequence.json provides the sequential reading units of text and illustrations, while source_edition.html preserves the original electronic edition with its credits and license. Readers should be able to enter the story from the cover, move thro"
    },
    {
      "legacy_id": "webcraft-DIS-023",
      "paper_id": "DIS-023",
      "public_id": "web-interfaces-025",
      "family": "web-interfaces",
      "primary_purpose": "Culture & Leisure",
      "specific_use": "Reading & recreation",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DIS-023/prompt.md",
      "prompt_sha256": "a9c61b98b280022fe56a8ec8a7a5e37e1f1bc7e594ad2a88e7cb672aedac19ee",
      "prompt_excerpt": "# 短篇小说发现与试读\n\n请把附件的三部短篇小说做成一个发现与试读网站。用户可以按主题、已提供试读内容的字数和已读状态找书，读完一部分后回来继续，而不是每次都从章节顶部开始。\n\n书籍介绍和章节范围以 books.json 为准，试读正文在 chapters 目录，每段有稳定 ID。提供目录、全文搜索、下一章、字号、行距和配色设置；书签可以带摘记。保存位置用章节、段落和段内比例，换字号或改变屏幕宽度后也尽量回到同一段，不能只记旧滚动像素。\n\n搜索结果直接定位对应段落，重复章节标题不能跳错。回发现页保留筛选，书籍和章节链接可直接打开，刷新能恢复。只开放已提供的章节，其他章节标为未开放，不要临时续写。清除某本书进度不影响其他书，并能导出带书籍、章节和段落标识的书签。"
    },
    {
      "legacy_id": "webcraft-TOO-032",
      "paper_id": "TOO-032",
      "public_id": "web-interfaces-049",
      "family": "web-interfaces",
      "primary_purpose": "Culture & Leisure",
      "specific_use": "Reading & recreation",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-TOO-032/prompt.md",
      "prompt_sha256": "d9f2a5787eaefe9c90160ab7fb275de896a89f44b4d01897cd2047b0b13a553d",
      "prompt_excerpt": "# “Back in Place” Box-Pushing Game\n\nPlease build \"Back in Place\", a Sokoban web game playable on mobile and desktop. The attachments provide five complete levels and the rules; the aim is for players to understand \"push only, no pulling\" the first time they open it, then learn to leave themselves room to stand through the different layouts.\n\nProvide a brief beginner demonstration or skippable rules explanation, level selection, a board, a step count, undo, and restart. Use arrow keys and on-screen directional buttons to move; all operations must be possible with both touch and keyboard; dragging is not required. Feedback for moving, hitting w"
    },
    {
      "legacy_id": "webcraft-TOO-002",
      "paper_id": "TOO-002",
      "public_id": "web-interfaces-041",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Content editing & production",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-TOO-002/prompt.md",
      "prompt_sha256": "9003f45772718b2d850d1500b22962cd164f86e8bc1347e6c7a872098730ad77",
      "prompt_excerpt": "# Configuration Diff Review Workbench\n\nPlease build a configuration-file diff review website. I need to compare gateway configuration versions before and after a change, paste my own text as well, accurately locate meaningful changes, and hand the results to colleagues.\n\nKeep the original text, line numbers, and blank lines in two columns. Support moving to previous and next differences, collapsing identical sections, swapping left and right, and two independent options: ignore case and ignore trailing whitespace. Inserting one line must not cause all following lines to be classified as replacements, and matching repeated passages must be sta"
    },
    {
      "legacy_id": "webcraft-TOO-018",
      "paper_id": "TOO-018",
      "public_id": "web-interfaces-043",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Content editing & production",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-TOO-018/prompt.md",
      "prompt_sha256": "4c18f77004a51aecdb741b6b4d5bf2f5b94387f089a1c5e04236884450246c3d",
      "prompt_excerpt": "# XML Validation and Formatting Workbench\n\nWe maintain XML exchange configurations and want a formatting website, but we cannot have prettier formatting that changes the content. Use the attached valid configuration, invalid configuration, and DOCTYPE samples to build a workbench for entering, validating, comparing, copying, and downloading XML.\n\nSupport two-space and four-space indentation. Adjust whitespace between nodes only in element-only content. For mixed content such as Hello <b>world</b> !, preserve spaces and order exactly. Namespace prefixes, attribute values, comments, and CDATA content must not be lost. Attribute order is not pre"
    },
    {
      "legacy_id": "webcraft-TOO-022",
      "paper_id": "TOO-022",
      "public_id": "web-interfaces-044",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Content editing & production",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-TOO-022/prompt.md",
      "prompt_sha256": "cff51d6298c59ec7cb32a463ba9a74712629d4c9ac4c17bfb1b80cdb576d6d95",
      "prompt_excerpt": "# 本地图片编辑工具\n\n我需要一个本地图片编辑网页来制作宣传物料，支持 PNG/JPEG 的裁剪、顺时针 90 度旋转、灰度以及撤销/重做。附件里的标定图方便核对有没有裁错位置。\n\n裁剪可以拖动，也可以输入整数 x、y、宽、高，始终相对于当前实际图像像素，不是缩放后的屏幕。旋转后下一次裁剪按旋转后的图像尺寸计算。超出边界或非正宽高要拒绝，不偷偷缩小选区。灰度公式按编辑说明执行，alpha 原样保留。\n\n至少保留十步历史，撤销和重做都恢复真实像素、尺寸与操作记录，分叉编辑清空重做。提供适应窗口和原尺寸查看，展示当前尺寸，下载最终 PNG 和处理说明。超过 16MP 明确拒绝或询问降级，不能暗中降低分辨率；下载必须对应当前结果。\n\n本题实际样例文件为 coordinate_grid.png、workshop_poster.png；尺寸和编码见 asset_inventory.json。图片为自制设计素材，不是实拍照片。"
    },
    {
      "legacy_id": "webcraft-TOO-025",
      "paper_id": "TOO-025",
      "public_id": "web-interfaces-045",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Content editing & production",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-TOO-025/prompt.md",
      "prompt_sha256": "85fcbd24ab003d80027cda35bff972b0dc3cdf86f893ff1bfe40687049d8b8d3",
      "prompt_excerpt": "# Local WAV Clip Editor\n\nPlease build a local WAV clip editor for making course intros and exercise materials. The attachments contain mono and stereo audio at different sample rates and editing tasks. Support 16-bit PCM at 16000/44100/48000 Hz, with a maximum duration of 60 seconds and at most two channels.\n\nShow a separate waveform for each channel. Allow selecting a range by dragging or typed input, previewing it on a loop, applying linear fades in and out, and undoing changes. Convert selection boundaries to start and end frames by rounding down at the original sample rate, using a half-open interval. Show the frame count and exact durati"
    },
    {
      "legacy_id": "webcraft-DAT-017",
      "paper_id": "DAT-017",
      "public_id": "web-interfaces-018",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Content editing & production",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-DAT-017/prompt.md",
      "prompt_sha256": "cdbb22cfeaefda89ae7f37ffa7533478194be4e2af408b099ca98125c19a2fed",
      "prompt_excerpt": "# TSV Import and Trend Reports\n\nWe receive tables from different departments every week, with inconsistent column names and numeric formats. Please build a TSV import and trend reporting website for nontechnical analysts, supporting pasting or loading the attached export tables.\n\nDuring import, select the date, series, and amount columns, preview first, and identify problems by their original rows and columns. Dates must be real YYYY-MM-DD Gregorian dates; 2026-02-30 must not automatically roll into March. Allow standard thousands separators, a minus sign, and at most two decimal places, and calculate amounts internally in fen. Empty numeric "
    },
    {
      "legacy_id": "webcraft-TOO-028",
      "paper_id": "TOO-028",
      "public_id": "web-interfaces-046",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Content editing & production",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-TOO-028/prompt.md",
      "prompt_sha256": "2ffae939908e3ae3883b847841f489e5d9967d72912c6db06bf7fcd8a59b14f5",
      "prompt_excerpt": "# Approval-Flow Diagram Editor\n\nBusiness analysts need an approval-flow diagram editor that can hand off its source file. Use approval_flow.json and the flow instructions to build a browser tool. Support adding start, process, decision, and end nodes and editing their text; dragging, numeric positioning, keyboard movement, connections, text labels, deletion, undo, and redo.\n\nCheck connection rules in real time: start nodes have no incoming edges and at most one outgoing edge; end nodes have no outgoing edges; process nodes have at most one outgoing edge; decision nodes have at most two, with nonempty, distinct labels. Disallow self-loops and "
    },
    {
      "legacy_id": "webcraft-WOR-001",
      "paper_id": "WOR-001",
      "public_id": "web-interfaces-051",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Business & team workflows",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-WOR-001/prompt.md",
      "prompt_sha256": "d3ed37157b231d2735d757647105d19fd1afbe6281c48b5e50f3197a0240c51d",
      "prompt_excerpt": "# 活动报名系统名额故障修复\n\n活动报名系统有几个会让我们超卖名额的故障，请修复附件里的 Python/SQLite 工程，先按 bug_report.md 复现，不要另做一个只有前端效果的新页面。\n\n最后只剩一席时，两个人同时提交，最多允许一笔确认成功；同一个人因网络重试重复提交同一请求，应返回原结果，不重复占位。同一个幂等键换了内容要报冲突。取消只能由报名本人操作，且只能取消自己的 confirmed 记录；重复取消不能不断增加可用名额。\n\n容量、身份、状态和幂等判断都要在服务端完成，数据库与界面显示一致。保留活动列表、报名记录、演示身份切换和刷新恢复，服务重启后记录与取消结果仍在。失败时清楚说明冲突并允许刷新重试，不能显示报名成功。详情链接可直接打开；本系统没有真实付款或真实身份服务。"
    },
    {
      "legacy_id": "webcraft-WOR-019",
      "paper_id": "WOR-019",
      "public_id": "web-interfaces-055",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Business & team workflows",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-WOR-019/prompt.md",
      "prompt_sha256": "a88108024bf4a4faa6ba4b663435e5ac977a575180d8367157b3d6bf7b44f9b6",
      "prompt_excerpt": "# Repair Order Workbench State and Persistence\n\nPlease repair the existing order workbench. starter reproduces three regressions: batch buttons bypass state-transition rules, statistics and exports after filtering still include other orders, and successful changes are lost on refresh. Use bug_report.md and transitions.json as the basis for verification.\n\nValidate batch operations record by record. Partial success is allowed, but every item must have a result. paid orders can be shipped, draft orders cannot, and cancelled orders cannot be changed to shipped. Failed records keep their original state and selection. Only successful items are dese"
    },
    {
      "legacy_id": "webcraft-WOR-020",
      "paper_id": "WOR-020",
      "public_id": "web-interfaces-056",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Business & team workflows",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-WOR-020/prompt.md",
      "prompt_sha256": "1cf85a708c0286422e474bd5320d98929daa66cd9d75946256482b20711cf0ba",
      "prompt_excerpt": "# 本地库存台账与并发操作\n\n请做一个本地全栈库存台账，我们要能在两个客户端同时操作时防止覆盖和负库存。商品初始数据、演示身份和事故说明都附上了，使用 SQLite 保存商品与流水。\n\n增加或扣减库存需非零整数 delta、原因、request_id 和 expected_version。在同一事务里检查版本、幂等、库存，更新商品版本并写流水；库存三件扣四件时全部拒绝，版本和流水也不能变。相同 request_id 重试只记一次，不同内容复用 ID 应冲突。\n\n两个客户端用相同旧版本提交只能成功一个，另一个返回 409 和最新记录。界面展示旧值、用户原本想改多少及最新值，由用户选择放弃、刷新或确认基于新版本重试，不自动覆盖。列表、详情和流水同步，服务重启后还在。演示 token 仅供本地身份切换。"
    },
    {
      "legacy_id": "webcraft-WOR-028",
      "paper_id": "WOR-028",
      "public_id": "web-interfaces-058",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Business & team workflows",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-WOR-028/prompt.md",
      "prompt_sha256": "39df6cd722637aef83f937bf7f3e593b17f3b044b8f900aa1e306585cd999b56",
      "prompt_excerpt": "# 本地报销与票据审核工作台\n\n我们想把费用行、票据和审核记录放在同一个报销页面里。请用附件中的政策、示例草稿和票据做一个本地报销工作台。样例实际包含交通 PNG、两页住宿 PDF 和餐饮 JPEG，费用关联见 expense_draft.json，明细在票据内；它们是明确标为 SAMPLE 的模拟附件。\n\n费用按行填写日期、类别和金额，每行能关联多个附件，支持 PNG、JPEG、SVG、PDF 上传与预览。附件实际内容和元数据存到 IndexedDB，刷新后仍能预览，不能只保存文件名。SVG 按安全图像方式预览。金额按分求和；按日期加类别累计日额度，超额要填理由，必需票据缺失则不能提交。同一附件关联多行要警示并要求说明，但不要因此重复加金额。\n\n提交形成只读快照，退回后在新版本修改，保留原提交费用、附件和总额。导出清单包含附件名、大小、关联费用行和总额。恢复样例不要清掉别的历史提交，失败时保留草稿。本次不接财务或支付服务。"
    },
    {
      "legacy_id": "webcraft-WOR-005",
      "paper_id": "WOR-005",
      "public_id": "web-interfaces-052",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Business & team workflows",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-WOR-005/prompt.md",
      "prompt_sha256": "e248d18939485ce49591a610c49cc7f1e9b84b86c38f73e3656ff05be4d5c474",
      "prompt_excerpt": "# Warehouse Notification Draft Review and Publishing\n\nThe existing warehouse notification page lets users view rules, enable or disable them immediately, and perform simple trial runs. We now want to upgrade it to a workbench for testing drafts and publishing after review. Extend the attached starter and preserve the original rule list.\n\nOperations staff can edit AND/OR condition groups using three numeric metrics—inventory, temperature, and delay in minutes—and notification copy with placeholders. Save edits as drafts first. Test them against historical events.json and show, for each event, whether the old published version and new draft mat"
    },
    {
      "legacy_id": "webcraft-WOR-024",
      "paper_id": "WOR-024",
      "public_id": "web-interfaces-057",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Business & team workflows",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-WOR-024/prompt.md",
      "prompt_sha256": "a0731d02c7173a6882a49eb92aff4512105a82a2e15430a8711a9ed16840798a",
      "prompt_excerpt": "# Content Publishing and Version Review Workbench\n\nPlease build a local full-stack publishing workbench for a small content team, with author, editor, and public-reader roles and SQLite storage for articles and versions. The attachments provide articles and demonstration identities.\n\nAuthors can create or edit only their own drafts and submit them for review. A draft under review must be withdrawn before it can be edited. Editors can publish, return for revision, or unpublish. Authors must not succeed even if they call the publishing API directly. Publication creates a separate snapshot of the body text: if the author continues editing the dr"
    },
    {
      "legacy_id": "webcraft-WOR-014",
      "paper_id": "WOR-014",
      "public_id": "web-interfaces-054",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Business & team workflows",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-WOR-014/prompt.md",
      "prompt_sha256": "0b569f4f14c4b6a8592518557449b1461dee378fc8cf6374d0aa92bc1547b30f",
      "prompt_excerpt": "# 社区活动方案投票\n\n社区活动要在几个方案里投票，请做一个本地全栈投票网站，包含议题说明、选项、结果和主持人的开闭票操作。\n\n使用附件演示身份，一人一票，开放期可以改票，改选不增加总人数。重复 request_id 返回原结果，同一人用同 ID 提交不同内容应报冲突。能否投票以服务端状态为准：主持人关闭与用户投票同时发生时，按服务端提交顺序处理，关闭后不再接受新增或改票；非主持人不能开闭票。\n\n两台客户端在两秒内同步结果与开放状态。断线时显示当前结果可能过期，重连后恢复最新情况，不用客户端自己猜已关闭。SQLite 保存选票、状态和操作记录，服务重启后可以继续核对，关闭后仍能看结果。无需真实账号注册。"
    },
    {
      "legacy_id": "webcraft-WOR-031",
      "paper_id": "WOR-031",
      "public_id": "web-interfaces-060",
      "family": "web-interfaces",
      "primary_purpose": "Production & Operations",
      "specific_use": "Business & team workflows",
      "assignment_source": "2026-11-16 prompt-based reconstruction of the existing website aggregates",
      "prompt_source": "work/benchmark211-v4-refined-20261113/tasks/webcraft-WOR-031/prompt.md",
      "prompt_sha256": "f8349622a6b9be73711edaa19f7b3503e85c2f68d805a14350f388a716104426",
      "prompt_excerpt": "# Paper Edge Shop Shopping and Simulated Checkout\n\nPlease build a public shopping website for Paper Edge Shop, taking people from learning about four types of stationery, choosing variants, and adding them to the cart through simulated checkout, confirmation, and order lookup. The attachments contain complete product information, stock, delivery rules, two historical orders, and failure demonstration instructions. All content is self-contained and complete, with no need to connect to any external store.\n\nQuantities, subtotals, and shipping fees in the cart update together; the checkout form must tell users where their input is wrong, preserve"
    }
  ]
}

